A characterisation of Lie algebras via algebraic exponentiation

In this article we describe varieties of Lie algebras via algebraic exponentiation, a concept introduced by Gray in his Ph.D. thesis. For $\mathbb{K}$ an infinite field of characteristic different from $2$, we prove that the variety of Lie algebras over $\mathbb{K}$ is the only variety of non-associative $\mathbb{K}$-algebras which is a non-abelian locally algebraically cartesian closed (LACC) category. More generally, a variety of $n$-algebras $\mathcal{V}$ is a non-abelian (LACC) category if and only if $n=2$ and $\mathcal{V}=\mathsf{Lie}_\mathbb{K}$. In characteristic $2$ the situation is similar, but here we have to treat the identities $xx=0$ and $xy=-yx$ separately, since each of them gives rise to a variety of non-associative $\mathbb{K}$-algebras which is a non-abelian (LACC) category.

==> anc/char_0.txt <==
                     SINGULAR                                 /
 A Computer Algebra System for Polynomial Computations       /   version 4.1.1
                                                           0<
 by: W. Decker, G.-M. Greuel, G. Pfister, H. Schoenemann     \   Feb 2018
FB Mathematik der Universitaet, D-67653 Kaiserslautern        \
> ring r=0,(x(1..8),y(1..8)),dp;
> poly f(1) = y(5)*y(5) + y(6)*y(1) + y(7)*x(5) + y(8)*x(1) - 1;
> poly f(2) = y(5)*y(6) + y(6)*y(2) + y(7)*x(6) + y(8)*x(2);
> poly f(3) = y(5)*y(7) + y(6)*y(3) + y(7)*x(7) + y(8)*x(3);
> poly f(4) = y(5)*y(8) + y(6)*y(4) + y(7)*x(8) + y(8)*x(4);
> poly f(5) = y(5)*y(1) + y(6)*y(5) + y(7)*x(1) + y(8)*x(5) + y(2);
> poly f(6) = y(5)*y(2) + y(6)*y(6) + y(7)*x(2) + y(8)*x(6) + y(1);
> poly f(7) = y(5)*y(3) + y(6)*y(7) + y(7)*x(3) + y(8)*x(7) + y(4);
> poly f(8) = y(5)*y(4) + y(6)*y(8) + y(7)*x(4) + y(8)*x(8) + y(3);
> poly f(9) = y(1)*y(5) + y(2)*y(1) + y(3)*x(5) + y(4)*x(1);
> poly f(10) = y(1)*y(6) + y(2)*y(2) + y(3)*x(6) + y(4)*x(2) - 1;
> poly f(11) = y(1)*y(7) + y(2)*y(3) + y(3)*x(7) + y(4)*x(3);
> poly f(12) = y(1)*y(8) + y(2)*y(4) + y(3)*x(8) + y(4)*x(4);
> poly f(13) = y(1)*y(1) + y(2)*y(5) + y(3)*x(1) + y(4)*x(5) + y(6);
> poly f(14) = y(1)*y(2) + y(2)*y(6) + y(3)*x(2) + y(4)*x(6) + y(5);
> poly f(15) = y(1)*y(3) + y(2)*y(7) + y(3)*x(3) + y(4)*x(7) + y(8);
> poly f(16) = y(1)*y(4) + y(2)*y(8) + y(3)*x(4) + y(4)*x(8) + y(7);
> poly f(17) = x(5)*y(5) + x(6)*y(1) + x(7)*x(5) + x(8)*x(1);
> poly f(18) = x(5)*y(6) + x(6)*y(2) + x(7)*x(6) + x(8)*x(2);
> poly f(19) = x(5)*y(7) + x(6)*y(3) + x(7)*x(7) + x(8)*x(3) - 1;
> poly f(20) = x(5)*y(8) + x(6)*y(4) + x(7)*x(8) + x(8)*x(4);
> poly f(21) = x(5)*y(1) + x(6)*y(5) + x(7)*x(1) + x(8)*x(5) + x(2);
> poly f(22) = x(5)*y(2) + x(6)*y(6) + x(7)*x(2) + x(8)*x(6) + x(1);
> poly f(23) = x(5)*y(3) + x(6)*y(7) + x(7)*x(3) + x(8)*x(7) + x(4);
> poly f(24) = x(5)*y(4) + x(6)*y(8) + x(7)*x(4) + x(8)*x(8) + x(3);
> poly f(25) = x(1)*y(5) + x(2)*y(1) + x(3)*x(5) + x(4)*x(1);
> poly f(26) = x(1)*y(6) + x(2)*y(2) + x(3)*x(6) + x(4)*x(2);
> poly f(27) = x(1)*y(7) + x(2)*y(3) + x(3)*x(7) + x(4)*x(3);
> poly f(28) = x(1)*y(8) + x(2)*y(4) + x(3)*x(8) + x(4)*x(4) - 1;
> poly f(29) = x(1)*y(1) + x(2)*y(5) + x(3)*x(1) + x(4)*x(5) + x(6);
> poly f(30) = x(1)*y(2) + x(2)*y(6) + x(3)*x(2) + x(4)*x(6) + x(5);
> poly f(31) = x(1)*y(3) + x(2)*y(7) + x(3)*x(3) + x(4)*x(7) + x(8);
> poly f(32) = x(1)*y(4) + x(2)*y(8) + x(3)*x(4) + x(4)*x(8) + x(7);
> poly f(33) = y(1)*y(1)*y(5) + y(2)*x(1)*y(5) + y(3)*y(1)*x(5) + y(4)*x(1)*x(5) + y(1)*y(3)*y(1) + y(2)*x(3)*y(1) + y(3)*y(3)*x(1) + y(4)*x(3)*x(1) + y(5)*y(5)*y(7) + y(6)*x(5)*y(7) + y(7)*y(5)*x(7) + y(8)*x(5)*x(7) + y(5)*y(7)*y(3) + y(6)*x(7)*y(3) + y(7)*y(7)*x(3) + y(8)*x(7)*x(3);
> poly f(34) = y(1)*y(1)*y(6) + y(2)*x(1)*y(6) + y(3)*y(1)*x(6) + y(4)*x(1)*x(6) + y(1)*y(3)*y(2) + y(2)*x(3)*y(2) + y(3)*y(3)*x(2) + y(4)*x(3)*x(2) + y(5)*y(6)*y(7) + y(6)*x(6)*y(7) + y(7)*y(6)*x(7) + y(8)*x(6)*x(7) + y(5)*y(8)*y(3) + y(6)*x(8)*y(3) + y(7)*y(8)*x(3) + y(8)*x(8)*x(3);
> poly f(35) = y(1)*y(1)*y(7) + y(2)*x(1)*y(7) + y(3)*y(1)*x(7) + y(4)*x(1)*x(7) + y(1)*y(3)*y(3) + y(2)*x(3)*y(3) + y(3)*y(3)*x(3) + y(4)*x(3)*x(3) + y(5)*y(5)*y(5) + y(6)*x(5)*y(5) + y(7)*y(5)*x(5) + y(8)*x(5)*x(5) + y(5)*y(7)*y(1) + y(6)*x(7)*y(1) + y(7)*y(7)*x(1) + y(8)*x(7)*x(1);
> poly f(36) = y(1)*y(1)*y(8) + y(2)*x(1)*y(8) + y(3)*y(1)*x(8) + y(4)*x(1)*x(8) + y(1)*y(3)*y(4) + y(2)*x(3)*y(4) + y(3)*y(3)*x(4) + y(4)*x(3)*x(4) + y(5)*y(6)*y(5) + y(6)*x(6)*y(5) + y(7)*y(6)*x(5) + y(8)*x(6)*x(5) + y(5)*y(8)*y(1) + y(6)*x(8)*y(1) + y(7)*y(8)*x(1) + y(8)*x(8)*x(1);
> poly f(37) = y(1)*y(2)*y(5) + y(2)*x(2)*y(5) + y(3)*y(2)*x(5) + y(4)*x(2)*x(5) + y(1)*y(4)*y(1) + y(2)*x(4)*y(1) + y(3)*y(4)*x(1) + y(4)*x(4)*x(1) + y(5)*y(5)*y(8) + y(6)*x(5)*y(8) + y(7)*y(5)*x(8) + y(8)*x(5)*x(8) + y(5)*y(7)*y(4) + y(6)*x(7)*y(4) + y(7)*y(7)*x(4) + y(8)*x(7)*x(4);
> poly f(38) = y(1)*y(2)*y(6) + y(2)*x(2)*y(6) + y(3)*y(2)*x(6) + y(4)*x(2)*x(6) + y(1)*y(4)*y(2) + y(2)*x(4)*y(2) + y(3)*y(4)*x(2) + y(4)*x(4)*x(2) + y(5)*y(6)*y(8) + y(6)*x(6)*y(8) + y(7)*y(6)*x(8) + y(8)*x(6)*x(8) + y(5)*y(8)*y(4) + y(6)*x(8)*y(4) + y(7)*y(8)*x(4) + y(8)*x(8)*x(4);
> poly f(39) = y(1)*y(2)*y(7) + y(2)*x(2)*y(7) + y(3)*y(2)*x(7) + y(4)*x(2)*x(7) + y(1)*y(4)*y(3) + y(2)*x(4)*y(3) + y(3)*y(4)*x(3) + y(4)*x(4)*x(3) + y(5)*y(5)*y(6) + y(6)*x(5)*y(6) + y(7)*y(5)*x(6) + y(8)*x(5)*x(6) + y(5)*y(7)*y(2) + y(6)*x(7)*y(2) + y(7)*y(7)*x(2) + y(8)*x(7)*x(2);
> poly f(40) = y(1)*y(2)*y(8) + y(2)*x(2)*y(8) + y(3)*y(2)*x(8) + y(4)*x(2)*x(8) + y(1)*y(4)*y(4) + y(2)*x(4)*y(4) + y(3)*y(4)*x(4) + y(4)*x(4)*x(4) + y(5)*y(6)*y(6) + y(6)*x(6)*y(6) + y(7)*y(6)*x(6) + y(8)*x(6)*x(6) + y(5)*y(8)*y(2) + y(6)*x(8)*y(2) + y(7)*y(8)*x(2) + y(8)*x(8)*x(2);
> poly f(41) = y(1)*y(5)*y(5) + y(2)*x(5)*y(5) + y(3)*y(5)*x(5) + y(4)*x(5)*x(5) + y(1)*y(7)*y(1) + y(2)*x(7)*y(1) + y(3)*y(7)*x(1) + y(4)*x(7)*x(1) + y(5)*y(1)*y(7) + y(6)*x(1)*y(7) + y(7)*y(1)*x(7) + y(8)*x(1)*x(7) + y(5)*y(3)*y(3) + y(6)*x(3)*y(3) + y(7)*y(3)*x(3) + y(8)*x(3)*x(3);
> poly f(42) = y(1)*y(5)*y(6) + y(2)*x(5)*y(6) + y(3)*y(5)*x(6) + y(4)*x(5)*x(6) + y(1)*y(7)*y(2) + y(2)*x(7)*y(2) + y(3)*y(7)*x(2) + y(4)*x(7)*x(2) + y(5)*y(2)*y(7) + y(6)*x(2)*y(7) + y(7)*y(2)*x(7) + y(8)*x(2)*x(7) + y(5)*y(4)*y(3) + y(6)*x(4)*y(3) + y(7)*y(4)*x(3) + y(8)*x(4)*x(3);
> poly f(43) = y(1)*y(5)*y(7) + y(2)*x(5)*y(7) + y(3)*y(5)*x(7) + y(4)*x(5)*x(7) + y(1)*y(7)*y(3) + y(2)*x(7)*y(3) + y(3)*y(7)*x(3) + y(4)*x(7)*x(3) + y(5)*y(1)*y(5) + y(6)*x(1)*y(5) + y(7)*y(1)*x(5) + y(8)*x(1)*x(5) + y(5)*y(3)*y(1) + y(6)*x(3)*y(1) + y(7)*y(3)*x(1) + y(8)*x(3)*x(1);
> poly f(44) = y(1)*y(5)*y(8) + y(2)*x(5)*y(8) + y(3)*y(5)*x(8) + y(4)*x(5)*x(8) + y(1)*y(7)*y(4) + y(2)*x(7)*y(4) + y(3)*y(7)*x(4) + y(4)*x(7)*x(4) + y(5)*y(2)*y(5) + y(6)*x(2)*y(5) + y(7)*y(2)*x(5) + y(8)*x(2)*x(5) + y(5)*y(4)*y(1) + y(6)*x(4)*y(1) + y(7)*y(4)*x(1) + y(8)*x(4)*x(1);
> poly f(45) = y(1)*y(6)*y(5) + y(2)*x(6)*y(5) + y(3)*y(6)*x(5) + y(4)*x(6)*x(5) + y(1)*y(8)*y(1) + y(2)*x(8)*y(1) + y(3)*y(8)*x(1) + y(4)*x(8)*x(1) + y(5)*y(1)*y(8) + y(6)*x(1)*y(8) + y(7)*y(1)*x(8) + y(8)*x(1)*x(8) + y(5)*y(3)*y(4) + y(6)*x(3)*y(4) + y(7)*y(3)*x(4) + y(8)*x(3)*x(4);
> poly f(46) = y(1)*y(6)*y(6) + y(2)*x(6)*y(6) + y(3)*y(6)*x(6) + y(4)*x(6)*x(6) + y(1)*y(8)*y(2) + y(2)*x(8)*y(2) + y(3)*y(8)*x(2) + y(4)*x(8)*x(2) + y(5)*y(2)*y(8) + y(6)*x(2)*y(8) + y(7)*y(2)*x(8) + y(8)*x(2)*x(8) + y(5)*y(4)*y(4) + y(6)*x(4)*y(4) + y(7)*y(4)*x(4) + y(8)*x(4)*x(4);
> poly f(47) = y(1)*y(6)*y(7) + y(2)*x(6)*y(7) + y(3)*y(6)*x(7) + y(4)*x(6)*x(7) + y(1)*y(8)*y(3) + y(2)*x(8)*y(3) + y(3)*y(8)*x(3) + y(4)*x(8)*x(3) + y(5)*y(1)*y(6) + y(6)*x(1)*y(6) + y(7)*y(1)*x(6) + y(8)*x(1)*x(6) + y(5)*y(3)*y(2) + y(6)*x(3)*y(2) + y(7)*y(3)*x(2) + y(8)*x(3)*x(2);
> poly f(48) = y(1)*y(6)*y(8) + y(2)*x(6)*y(8) + y(3)*y(6)*x(8) + y(4)*x(6)*x(8) + y(1)*y(8)*y(4) + y(2)*x(8)*y(4) + y(3)*y(8)*x(4) + y(4)*x(8)*x(4) + y(5)*y(2)*y(6) + y(6)*x(2)*y(6) + y(7)*y(2)*x(6) + y(8)*x(2)*x(6) + y(5)*y(4)*y(2) + y(6)*x(4)*y(2) + y(7)*y(4)*x(2) + y(8)*x(4)*x(2);
> poly f(49) = - x(1)*y(1) - x(2)*x(1) + y(1)*y(2)*y(2) + y(2)*x(2)*y(2) + y(3)*y(2)*x(2) + y(4)*x(2)*x(2) + y(1)*y(4)*y(6) + y(2)*x(4)*y(6) + y(3)*y(4)*x(6) + y(4)*x(4)*x(6);
> poly f(50) = - x(1)*y(2) - x(2)*x(2) + y(1)*y(1)*y(2) + y(2)*x(1)*y(2) + y(3)*y(1)*x(2) + y(4)*x(1)*x(2) + y(1)*y(3)*y(6) + y(2)*x(3)*y(6) + y(3)*y(3)*x(6) + y(4)*x(3)*x(6);
> poly f(51) = - x(1)*y(3) - x(2)*x(3) + y(1)*y(2)*y(1) + y(2)*x(2)*y(1) + y(3)*y(2)*x(1) + y(4)*x(2)*x(1) + y(1)*y(4)*y(5) + y(2)*x(4)*y(5) + y(3)*y(4)*x(5) + y(4)*x(4)*x(5);
> poly f(52) = - x(1)*y(4) - x(2)*x(4) + y(1)*y(1)*y(1) + y(2)*x(1)*y(1) + y(3)*y(1)*x(1) + y(4)*x(1)*x(1) + y(1)*y(3)*y(5) + y(2)*x(3)*y(5) + y(3)*y(3)*x(5) + y(4)*x(3)*x(5);
> poly f(53) = - x(1)*y(5) - x(2)*x(5) + y(5)*y(2)*y(2) + y(6)*x(2)*y(2) + y(7)*y(2)*x(2) + y(8)*x(2)*x(2) + y(5)*y(4)*y(6) + y(6)*x(4)*y(6) + y(7)*y(4)*x(6) + y(8)*x(4)*x(6);
> poly f(54) = - x(1)*y(6) - x(2)*x(6) + y(5)*y(1)*y(2) + y(6)*x(1)*y(2) + y(7)*y(1)*x(2) + y(8)*x(1)*x(2) + y(5)*y(3)*y(6) + y(6)*x(3)*y(6) + y(7)*y(3)*x(6) + y(8)*x(3)*x(6);
> poly f(55) = - x(1)*y(7) - x(2)*x(7) + y(5)*y(2)*y(1) + y(6)*x(2)*y(1) + y(7)*y(2)*x(1) + y(8)*x(2)*x(1) + y(5)*y(4)*y(5) + y(6)*x(4)*y(5) + y(7)*y(4)*x(5) + y(8)*x(4)*x(5);
> poly f(56) = - x(1)*y(8) - x(2)*x(8) + y(5)*y(1)*y(1) + y(6)*x(1)*y(1) + y(7)*y(1)*x(1) + y(8)*x(1)*x(1) + y(5)*y(3)*y(5) + y(6)*x(3)*y(5) + y(7)*y(3)*x(5) + y(8)*x(3)*x(5);
> poly f(57) = - x(3)*y(1) - x(4)*x(1) + y(1)*y(2)*y(4) + y(2)*x(2)*y(4) + y(3)*y(2)*x(4) + y(4)*x(2)*x(4) + y(1)*y(4)*y(8) + y(2)*x(4)*y(8) + y(3)*y(4)*x(8) + y(4)*x(4)*x(8);
> poly f(58) = - x(3)*y(2) - x(4)*x(2) + y(1)*y(1)*y(4) + y(2)*x(1)*y(4) + y(3)*y(1)*x(4) + y(4)*x(1)*x(4) + y(1)*y(3)*y(8) + y(2)*x(3)*y(8) + y(3)*y(3)*x(8) + y(4)*x(3)*x(8);
> poly f(59) = - x(3)*y(3) - x(4)*x(3) + y(1)*y(2)*y(3) + y(2)*x(2)*y(3) + y(3)*y(2)*x(3) + y(4)*x(2)*x(3) + y(1)*y(4)*y(7) + y(2)*x(4)*y(7) + y(3)*y(4)*x(7) + y(4)*x(4)*x(7);
> poly f(60) = - x(3)*y(4) - x(4)*x(4) + y(1)*y(1)*y(3) + y(2)*x(1)*y(3) + y(3)*y(1)*x(3) + y(4)*x(1)*x(3) + y(1)*y(3)*y(7) + y(2)*x(3)*y(7) + y(3)*y(3)*x(7) + y(4)*x(3)*x(7);
> poly f(61) = - x(3)*y(5) - x(4)*x(5) + y(5)*y(2)*y(4) + y(6)*x(2)*y(4) + y(7)*y(2)*x(4) + y(8)*x(2)*x(4) + y(5)*y(4)*y(8) + y(6)*x(4)*y(8) + y(7)*y(4)*x(8) + y(8)*x(4)*x(8);
> poly f(62) = - x(3)*y(6) - x(4)*x(6) + y(5)*y(1)*y(4) + y(6)*x(1)*y(4) + y(7)*y(1)*x(4) + y(8)*x(1)*x(4) + y(5)*y(3)*y(8) + y(6)*x(3)*y(8) + y(7)*y(3)*x(8) + y(8)*x(3)*x(8);
> poly f(63) = - x(3)*y(7) - x(4)*x(7) + y(5)*y(2)*y(3) + y(6)*x(2)*y(3) + y(7)*y(2)*x(3) + y(8)*x(2)*x(3) + y(5)*y(4)*y(7) + y(6)*x(4)*y(7) + y(7)*y(4)*x(7) + y(8)*x(4)*x(7);
> poly f(64) = - x(3)*y(8) - x(4)*x(8) + y(5)*y(1)*y(3) + y(6)*x(1)*y(3) + y(7)*y(1)*x(3) + y(8)*x(1)*x(3) + y(5)*y(3)*y(7) + y(6)*x(3)*y(7) + y(7)*y(3)*x(7) + y(8)*x(3)*x(7);
> poly f(65) = - x(5)*y(1) - x(6)*x(1) + y(1)*y(6)*y(2) + y(2)*x(6)*y(2) + y(3)*y(6)*x(2) + y(4)*x(6)*x(2) + y(1)*y(8)*y(6) + y(2)*x(8)*y(6) + y(3)*y(8)*x(6) + y(4)*x(8)*x(6);
> poly f(66) = - x(5)*y(2) - x(6)*x(2) + y(1)*y(5)*y(2) + y(2)*x(5)*y(2) + y(3)*y(5)*x(2) + y(4)*x(5)*x(2) + y(1)*y(7)*y(6) + y(2)*x(7)*y(6) + y(3)*y(7)*x(6) + y(4)*x(7)*x(6);
> poly f(67) = - x(5)*y(3) - x(6)*x(3) + y(1)*y(6)*y(1) + y(2)*x(6)*y(1) + y(3)*y(6)*x(1) + y(4)*x(6)*x(1) + y(1)*y(8)*y(5) + y(2)*x(8)*y(5) + y(3)*y(8)*x(5) + y(4)*x(8)*x(5);
> poly f(68) = - x(5)*y(4) - x(6)*x(4) + y(1)*y(5)*y(1) + y(2)*x(5)*y(1) + y(3)*y(5)*x(1) + y(4)*x(5)*x(1) + y(1)*y(7)*y(5) + y(2)*x(7)*y(5) + y(3)*y(7)*x(5) + y(4)*x(7)*x(5);
> poly f(69) = - x(5)*y(5) - x(6)*x(5) + y(5)*y(6)*y(2) + y(6)*x(6)*y(2) + y(7)*y(6)*x(2) + y(8)*x(6)*x(2) + y(5)*y(8)*y(6) + y(6)*x(8)*y(6) + y(7)*y(8)*x(6) + y(8)*x(8)*x(6);
> poly f(70) = - x(5)*y(6) - x(6)*x(6) + y(5)*y(5)*y(2) + y(6)*x(5)*y(2) + y(7)*y(5)*x(2) + y(8)*x(5)*x(2) + y(5)*y(7)*y(6) + y(6)*x(7)*y(6) + y(7)*y(7)*x(6) + y(8)*x(7)*x(6);
> poly f(71) = - x(5)*y(7) - x(6)*x(7) + y(5)*y(6)*y(1) + y(6)*x(6)*y(1) + y(7)*y(6)*x(1) + y(8)*x(6)*x(1) + y(5)*y(8)*y(5) + y(6)*x(8)*y(5) + y(7)*y(8)*x(5) + y(8)*x(8)*x(5);
> poly f(72) = - x(5)*y(8) - x(6)*x(8) + y(5)*y(5)*y(1) + y(6)*x(5)*y(1) + y(7)*y(5)*x(1) + y(8)*x(5)*x(1) + y(5)*y(7)*y(5) + y(6)*x(7)*y(5) + y(7)*y(7)*x(5) + y(8)*x(7)*x(5);
> poly f(73) = - x(7)*y(1) - x(8)*x(1) + y(1)*y(6)*y(4) + y(2)*x(6)*y(4) + y(3)*y(6)*x(4) + y(4)*x(6)*x(4) + y(1)*y(8)*y(8) + y(2)*x(8)*y(8) + y(3)*y(8)*x(8) + y(4)*x(8)*x(8);
> poly f(74) = - x(7)*y(2) - x(8)*x(2) + y(1)*y(5)*y(4) + y(2)*x(5)*y(4) + y(3)*y(5)*x(4) + y(4)*x(5)*x(4) + y(1)*y(7)*y(8) + y(2)*x(7)*y(8) + y(3)*y(7)*x(8) + y(4)*x(7)*x(8);
> poly f(75) = - x(7)*y(3) - x(8)*x(3) + y(1)*y(6)*y(3) + y(2)*x(6)*y(3) + y(3)*y(6)*x(3) + y(4)*x(6)*x(3) + y(1)*y(8)*y(7) + y(2)*x(8)*y(7) + y(3)*y(8)*x(7) + y(4)*x(8)*x(7);
> poly f(76) = - x(7)*y(4) - x(8)*x(4) + y(1)*y(5)*y(3) + y(2)*x(5)*y(3) + y(3)*y(5)*x(3) + y(4)*x(5)*x(3) + y(1)*y(7)*y(7) + y(2)*x(7)*y(7) + y(3)*y(7)*x(7) + y(4)*x(7)*x(7);
> poly f(77) = - x(7)*y(5) - x(8)*x(5) + y(5)*y(6)*y(4) + y(6)*x(6)*y(4) + y(7)*y(6)*x(4) + y(8)*x(6)*x(4) + y(5)*y(8)*y(8) + y(6)*x(8)*y(8) + y(7)*y(8)*x(8) + y(8)*x(8)*x(8);
> poly f(78) = - x(7)*y(6) - x(8)*x(6) + y(5)*y(5)*y(4) + y(6)*x(5)*y(4) + y(7)*y(5)*x(4) + y(8)*x(5)*x(4) + y(5)*y(7)*y(8) + y(6)*x(7)*y(8) + y(7)*y(7)*x(8) + y(8)*x(7)*x(8);
> poly f(79) = - x(7)*y(7) - x(8)*x(7) + y(5)*y(6)*y(3) + y(6)*x(6)*y(3) + y(7)*y(6)*x(3) + y(8)*x(6)*x(3) + y(5)*y(8)*y(7) + y(6)*x(8)*y(7) + y(7)*y(8)*x(7) + y(8)*x(8)*x(7);
> poly f(80) = - x(7)*y(8) - x(8)*x(8) + y(5)*y(5)*y(3) + y(6)*x(5)*y(3) + y(7)*y(5)*x(3) + y(8)*x(5)*x(3) + y(5)*y(7)*y(7) + y(6)*x(7)*y(7) + y(7)*y(7)*x(7) + y(8)*x(7)*x(7);
> poly f(81) = x(1)*y(1)*y(5) + x(2)*x(1)*y(5) + x(3)*y(1)*x(5) + x(4)*x(1)*x(5) + x(1)*y(3)*y(1) + x(2)*x(3)*y(1) + x(3)*y(3)*x(1) + x(4)*x(3)*x(1) + x(5)*y(5)*y(7) + x(6)*x(5)*y(7) + x(7)*y(5)*x(7) + x(8)*x(5)*x(7) + x(5)*y(7)*y(3) + x(6)*x(7)*y(3) + x(7)*y(7)*x(3) + x(8)*x(7)*x(3);
> poly f(82) = x(1)*y(1)*y(6) + x(2)*x(1)*y(6) + x(3)*y(1)*x(6) + x(4)*x(1)*x(6) + x(1)*y(3)*y(2) + x(2)*x(3)*y(2) + x(3)*y(3)*x(2) + x(4)*x(3)*x(2) + x(5)*y(6)*y(7) + x(6)*x(6)*y(7) + x(7)*y(6)*x(7) + x(8)*x(6)*x(7) + x(5)*y(8)*y(3) + x(6)*x(8)*y(3) + x(7)*y(8)*x(3) + x(8)*x(8)*x(3);
> poly f(83) = x(1)*y(1)*y(7) + x(2)*x(1)*y(7) + x(3)*y(1)*x(7) + x(4)*x(1)*x(7) + x(1)*y(3)*y(3) + x(2)*x(3)*y(3) + x(3)*y(3)*x(3) + x(4)*x(3)*x(3) + x(5)*y(5)*y(5) + x(6)*x(5)*y(5) + x(7)*y(5)*x(5) + x(8)*x(5)*x(5) + x(5)*y(7)*y(1) + x(6)*x(7)*y(1) + x(7)*y(7)*x(1) + x(8)*x(7)*x(1);
> poly f(84) = x(1)*y(1)*y(8) + x(2)*x(1)*y(8) + x(3)*y(1)*x(8) + x(4)*x(1)*x(8) + x(1)*y(3)*y(4) + x(2)*x(3)*y(4) + x(3)*y(3)*x(4) + x(4)*x(3)*x(4) + x(5)*y(6)*y(5) + x(6)*x(6)*y(5) + x(7)*y(6)*x(5) + x(8)*x(6)*x(5) + x(5)*y(8)*y(1) + x(6)*x(8)*y(1) + x(7)*y(8)*x(1) + x(8)*x(8)*x(1);
> poly f(85) = x(1)*y(2)*y(5) + x(2)*x(2)*y(5) + x(3)*y(2)*x(5) + x(4)*x(2)*x(5) + x(1)*y(4)*y(1) + x(2)*x(4)*y(1) + x(3)*y(4)*x(1) + x(4)*x(4)*x(1) + x(5)*y(5)*y(8) + x(6)*x(5)*y(8) + x(7)*y(5)*x(8) + x(8)*x(5)*x(8) + x(5)*y(7)*y(4) + x(6)*x(7)*y(4) + x(7)*y(7)*x(4) + x(8)*x(7)*x(4);
> poly f(86) = x(1)*y(2)*y(6) + x(2)*x(2)*y(6) + x(3)*y(2)*x(6) + x(4)*x(2)*x(6) + x(1)*y(4)*y(2) + x(2)*x(4)*y(2) + x(3)*y(4)*x(2) + x(4)*x(4)*x(2) + x(5)*y(6)*y(8) + x(6)*x(6)*y(8) + x(7)*y(6)*x(8) + x(8)*x(6)*x(8) + x(5)*y(8)*y(4) + x(6)*x(8)*y(4) + x(7)*y(8)*x(4) + x(8)*x(8)*x(4);
> poly f(87) = x(1)*y(2)*y(7) + x(2)*x(2)*y(7) + x(3)*y(2)*x(7) + x(4)*x(2)*x(7) + x(1)*y(4)*y(3) + x(2)*x(4)*y(3) + x(3)*y(4)*x(3) + x(4)*x(4)*x(3) + x(5)*y(5)*y(6) + x(6)*x(5)*y(6) + x(7)*y(5)*x(6) + x(8)*x(5)*x(6) + x(5)*y(7)*y(2) + x(6)*x(7)*y(2) + x(7)*y(7)*x(2) + x(8)*x(7)*x(2);
> poly f(88) = x(1)*y(2)*y(8) + x(2)*x(2)*y(8) + x(3)*y(2)*x(8) + x(4)*x(2)*x(8) + x(1)*y(4)*y(4) + x(2)*x(4)*y(4) + x(3)*y(4)*x(4) + x(4)*x(4)*x(4) + x(5)*y(6)*y(6) + x(6)*x(6)*y(6) + x(7)*y(6)*x(6) + x(8)*x(6)*x(6) + x(5)*y(8)*y(2) + x(6)*x(8)*y(2) + x(7)*y(8)*x(2) + x(8)*x(8)*x(2);
> poly f(89) = x(1)*y(5)*y(5) + x(2)*x(5)*y(5) + x(3)*y(5)*x(5) + x(4)*x(5)*x(5) + x(1)*y(7)*y(1) + x(2)*x(7)*y(1) + x(3)*y(7)*x(1) + x(4)*x(7)*x(1) + x(5)*y(1)*y(7) + x(6)*x(1)*y(7) + x(7)*y(1)*x(7) + x(8)*x(1)*x(7) + x(5)*y(3)*y(3) + x(6)*x(3)*y(3) + x(7)*y(3)*x(3) + x(8)*x(3)*x(3);
> poly f(90) = x(1)*y(5)*y(6) + x(2)*x(5)*y(6) + x(3)*y(5)*x(6) + x(4)*x(5)*x(6) + x(1)*y(7)*y(2) + x(2)*x(7)*y(2) + x(3)*y(7)*x(2) + x(4)*x(7)*x(2) + x(5)*y(2)*y(7) + x(6)*x(2)*y(7) + x(7)*y(2)*x(7) + x(8)*x(2)*x(7) + x(5)*y(4)*y(3) + x(6)*x(4)*y(3) + x(7)*y(4)*x(3) + x(8)*x(4)*x(3);
> poly f(91) = x(1)*y(5)*y(7) + x(2)*x(5)*y(7) + x(3)*y(5)*x(7) + x(4)*x(5)*x(7) + x(1)*y(7)*y(3) + x(2)*x(7)*y(3) + x(3)*y(7)*x(3) + x(4)*x(7)*x(3) + x(5)*y(1)*y(5) + x(6)*x(1)*y(5) + x(7)*y(1)*x(5) + x(8)*x(1)*x(5) + x(5)*y(3)*y(1) + x(6)*x(3)*y(1) + x(7)*y(3)*x(1) + x(8)*x(3)*x(1);
> poly f(92) = x(1)*y(5)*y(8) + x(2)*x(5)*y(8) + x(3)*y(5)*x(8) + x(4)*x(5)*x(8) + x(1)*y(7)*y(4) + x(2)*x(7)*y(4) + x(3)*y(7)*x(4) + x(4)*x(7)*x(4) + x(5)*y(2)*y(5) + x(6)*x(2)*y(5) + x(7)*y(2)*x(5) + x(8)*x(2)*x(5) + x(5)*y(4)*y(1) + x(6)*x(4)*y(1) + x(7)*y(4)*x(1) + x(8)*x(4)*x(1);
> poly f(93) = x(1)*y(6)*y(5) + x(2)*x(6)*y(5) + x(3)*y(6)*x(5) + x(4)*x(6)*x(5) + x(1)*y(8)*y(1) + x(2)*x(8)*y(1) + x(3)*y(8)*x(1) + x(4)*x(8)*x(1) + x(5)*y(1)*y(8) + x(6)*x(1)*y(8) + x(7)*y(1)*x(8) + x(8)*x(1)*x(8) + x(5)*y(3)*y(4) + x(6)*x(3)*y(4) + x(7)*y(3)*x(4) + x(8)*x(3)*x(4);
> poly f(94) = x(1)*y(6)*y(6) + x(2)*x(6)*y(6) + x(3)*y(6)*x(6) + x(4)*x(6)*x(6) + x(1)*y(8)*y(2) + x(2)*x(8)*y(2) + x(3)*y(8)*x(2) + x(4)*x(8)*x(2) + x(5)*y(2)*y(8) + x(6)*x(2)*y(8) + x(7)*y(2)*x(8) + x(8)*x(2)*x(8) + x(5)*y(4)*y(4) + x(6)*x(4)*y(4) + x(7)*y(4)*x(4) + x(8)*x(4)*x(4);
> poly f(95) = x(1)*y(6)*y(7) + x(2)*x(6)*y(7) + x(3)*y(6)*x(7) + x(4)*x(6)*x(7) + x(1)*y(8)*y(3) + x(2)*x(8)*y(3) + x(3)*y(8)*x(3) + x(4)*x(8)*x(3) + x(5)*y(1)*y(6) + x(6)*x(1)*y(6) + x(7)*y(1)*x(6) + x(8)*x(1)*x(6) + x(5)*y(3)*y(2) + x(6)*x(3)*y(2) + x(7)*y(3)*x(2) + x(8)*x(3)*x(2);
> poly f(96) = x(1)*y(6)*y(8) + x(2)*x(6)*y(8) + x(3)*y(6)*x(8) + x(4)*x(6)*x(8) + x(1)*y(8)*y(4) + x(2)*x(8)*y(4) + x(3)*y(8)*x(4) + x(4)*x(8)*x(4) + x(5)*y(2)*y(6) + x(6)*x(2)*y(6) + x(7)*y(2)*x(6) + x(8)*x(2)*x(6) + x(5)*y(4)*y(2) + x(6)*x(4)*y(2) + x(7)*y(4)*x(2) + x(8)*x(4)*x(2);
> poly f(97) = - y(1)*y(1) - y(2)*x(1) + x(1)*y(2)*y(2) + x(2)*x(2)*y(2) + x(3)*y(2)*x(2) + x(4)*x(2)*x(2) + x(1)*y(4)*y(6) + x(2)*x(4)*y(6) + x(3)*y(4)*x(6) + x(4)*x(4)*x(6);
> poly f(98) = - y(1)*y(2) - y(2)*x(2) + x(1)*y(1)*y(2) + x(2)*x(1)*y(2) + x(3)*y(1)*x(2) + x(4)*x(1)*x(2) + x(1)*y(3)*y(6) + x(2)*x(3)*y(6) + x(3)*y(3)*x(6) + x(4)*x(3)*x(6);
> poly f(99) = - y(1)*y(3) - y(2)*x(3) + x(1)*y(2)*y(1) + x(2)*x(2)*y(1) + x(3)*y(2)*x(1) + x(4)*x(2)*x(1) + x(1)*y(4)*y(5) + x(2)*x(4)*y(5) + x(3)*y(4)*x(5) + x(4)*x(4)*x(5);
> poly f(100) = - y(1)*y(4) - y(2)*x(4) + x(1)*y(1)*y(1) + x(2)*x(1)*y(1) + x(3)*y(1)*x(1) + x(4)*x(1)*x(1) + x(1)*y(3)*y(5) + x(2)*x(3)*y(5) + x(3)*y(3)*x(5) + x(4)*x(3)*x(5);
> poly f(101) = - y(1)*y(5) - y(2)*x(5) + x(5)*y(2)*y(2) + x(6)*x(2)*y(2) + x(7)*y(2)*x(2) + x(8)*x(2)*x(2) + x(5)*y(4)*y(6) + x(6)*x(4)*y(6) + x(7)*y(4)*x(6) + x(8)*x(4)*x(6);
> poly f(102) = - y(1)*y(6) - y(2)*x(6) + x(5)*y(1)*y(2) + x(6)*x(1)*y(2) + x(7)*y(1)*x(2) + x(8)*x(1)*x(2) + x(5)*y(3)*y(6) + x(6)*x(3)*y(6) + x(7)*y(3)*x(6) + x(8)*x(3)*x(6);
> poly f(103) = - y(1)*y(7) - y(2)*x(7) + x(5)*y(2)*y(1) + x(6)*x(2)*y(1) + x(7)*y(2)*x(1) + x(8)*x(2)*x(1) + x(5)*y(4)*y(5) + x(6)*x(4)*y(5) + x(7)*y(4)*x(5) + x(8)*x(4)*x(5);
> poly f(104) = - y(1)*y(8) - y(2)*x(8) + x(5)*y(1)*y(1) + x(6)*x(1)*y(1) + x(7)*y(1)*x(1) + x(8)*x(1)*x(1) + x(5)*y(3)*y(5) + x(6)*x(3)*y(5) + x(7)*y(3)*x(5) + x(8)*x(3)*x(5);
> poly f(105) = - y(3)*y(1) - y(4)*x(1) + x(1)*y(2)*y(4) + x(2)*x(2)*y(4) + x(3)*y(2)*x(4) + x(4)*x(2)*x(4) + x(1)*y(4)*y(8) + x(2)*x(4)*y(8) + x(3)*y(4)*x(8) + x(4)*x(4)*x(8);
> poly f(106) = - y(3)*y(2) - y(4)*x(2) + x(1)*y(1)*y(4) + x(2)*x(1)*y(4) + x(3)*y(1)*x(4) + x(4)*x(1)*x(4) + x(1)*y(3)*y(8) + x(2)*x(3)*y(8) + x(3)*y(3)*x(8) + x(4)*x(3)*x(8);
> poly f(107) = - y(3)*y(3) - y(4)*x(3) + x(1)*y(2)*y(3) + x(2)*x(2)*y(3) + x(3)*y(2)*x(3) + x(4)*x(2)*x(3) + x(1)*y(4)*y(7) + x(2)*x(4)*y(7) + x(3)*y(4)*x(7) + x(4)*x(4)*x(7);
> poly f(108) = - y(3)*y(4) - y(4)*x(4) + x(1)*y(1)*y(3) + x(2)*x(1)*y(3) + x(3)*y(1)*x(3) + x(4)*x(1)*x(3) + x(1)*y(3)*y(7) + x(2)*x(3)*y(7) + x(3)*y(3)*x(7) + x(4)*x(3)*x(7);
> poly f(109) = - y(3)*y(5) - y(4)*x(5) + x(5)*y(2)*y(4) + x(6)*x(2)*y(4) + x(7)*y(2)*x(4) + x(8)*x(2)*x(4) + x(5)*y(4)*y(8) + x(6)*x(4)*y(8) + x(7)*y(4)*x(8) + x(8)*x(4)*x(8);
> poly f(110) = - y(3)*y(6) - y(4)*x(6) + x(5)*y(1)*y(4) + x(6)*x(1)*y(4) + x(7)*y(1)*x(4) + x(8)*x(1)*x(4) + x(5)*y(3)*y(8) + x(6)*x(3)*y(8) + x(7)*y(3)*x(8) + x(8)*x(3)*x(8);
> poly f(111) = - y(3)*y(7) - y(4)*x(7) + x(5)*y(2)*y(3) + x(6)*x(2)*y(3) + x(7)*y(2)*x(3) + x(8)*x(2)*x(3) + x(5)*y(4)*y(7) + x(6)*x(4)*y(7) + x(7)*y(4)*x(7) + x(8)*x(4)*x(7);
> poly f(112) = - y(3)*y(8) - y(4)*x(8) + x(5)*y(1)*y(3) + x(6)*x(1)*y(3) + x(7)*y(1)*x(3) + x(8)*x(1)*x(3) + x(5)*y(3)*y(7) + x(6)*x(3)*y(7) + x(7)*y(3)*x(7) + x(8)*x(3)*x(7);
> poly f(113) = - y(5)*y(1) - y(6)*x(1) + x(1)*y(6)*y(2) + x(2)*x(6)*y(2) + x(3)*y(6)*x(2) + x(4)*x(6)*x(2) + x(1)*y(8)*y(6) + x(2)*x(8)*y(6) + x(3)*y(8)*x(6) + x(4)*x(8)*x(6);
> poly f(114) = - y(5)*y(2) - y(6)*x(2) + x(1)*y(5)*y(2) + x(2)*x(5)*y(2) + x(3)*y(5)*x(2) + x(4)*x(5)*x(2) + x(1)*y(7)*y(6) + x(2)*x(7)*y(6) + x(3)*y(7)*x(6) + x(4)*x(7)*x(6);
> poly f(115) = - y(5)*y(3) - y(6)*x(3) + x(1)*y(6)*y(1) + x(2)*x(6)*y(1) + x(3)*y(6)*x(1) + x(4)*x(6)*x(1) + x(1)*y(8)*y(5) + x(2)*x(8)*y(5) + x(3)*y(8)*x(5) + x(4)*x(8)*x(5);
> poly f(116) = - y(5)*y(4) - y(6)*x(4) + x(1)*y(5)*y(1) + x(2)*x(5)*y(1) + x(3)*y(5)*x(1) + x(4)*x(5)*x(1) + x(1)*y(7)*y(5) + x(2)*x(7)*y(5) + x(3)*y(7)*x(5) + x(4)*x(7)*x(5);
> poly f(117) = - y(5)*y(5) - y(6)*x(5) + x(5)*y(6)*y(2) + x(6)*x(6)*y(2) + x(7)*y(6)*x(2) + x(8)*x(6)*x(2) + x(5)*y(8)*y(6) + x(6)*x(8)*y(6) + x(7)*y(8)*x(6) + x(8)*x(8)*x(6);
> poly f(118) = - y(5)*y(6) - y(6)*x(6) + x(5)*y(5)*y(2) + x(6)*x(5)*y(2) + x(7)*y(5)*x(2) + x(8)*x(5)*x(2) + x(5)*y(7)*y(6) + x(6)*x(7)*y(6) + x(7)*y(7)*x(6) + x(8)*x(7)*x(6);
> poly f(119) = - y(5)*y(7) - y(6)*x(7) + x(5)*y(6)*y(1) + x(6)*x(6)*y(1) + x(7)*y(6)*x(1) + x(8)*x(6)*x(1) + x(5)*y(8)*y(5) + x(6)*x(8)*y(5) + x(7)*y(8)*x(5) + x(8)*x(8)*x(5);
> poly f(120) = - y(5)*y(8) - y(6)*x(8) + x(5)*y(5)*y(1) + x(6)*x(5)*y(1) + x(7)*y(5)*x(1) + x(8)*x(5)*x(1) + x(5)*y(7)*y(5) + x(6)*x(7)*y(5) + x(7)*y(7)*x(5) + x(8)*x(7)*x(5);
> poly f(121) = - y(7)*y(1) - y(8)*x(1) + x(1)*y(6)*y(4) + x(2)*x(6)*y(4) + x(3)*y(6)*x(4) + x(4)*x(6)*x(4) + x(1)*y(8)*y(8) + x(2)*x(8)*y(8) + x(3)*y(8)*x(8) + x(4)*x(8)*x(8);
> poly f(122) = - y(7)*y(2) - y(8)*x(2) + x(1)*y(5)*y(4) + x(2)*x(5)*y(4) + x(3)*y(5)*x(4) + x(4)*x(5)*x(4) + x(1)*y(7)*y(8) + x(2)*x(7)*y(8) + x(3)*y(7)*x(8) + x(4)*x(7)*x(8);
> poly f(123) = - y(7)*y(3) - y(8)*x(3) + x(1)*y(6)*y(3) + x(2)*x(6)*y(3) + x(3)*y(6)*x(3) + x(4)*x(6)*x(3) + x(1)*y(8)*y(7) + x(2)*x(8)*y(7) + x(3)*y(8)*x(7) + x(4)*x(8)*x(7);
> poly f(124) = - y(7)*y(4) - y(8)*x(4) + x(1)*y(5)*y(3) + x(2)*x(5)*y(3) + x(3)*y(5)*x(3) + x(4)*x(5)*x(3) + x(1)*y(7)*y(7) + x(2)*x(7)*y(7) + x(3)*y(7)*x(7) + x(4)*x(7)*x(7);
> poly f(125) = - y(7)*y(5) - y(8)*x(5) + x(5)*y(6)*y(4) + x(6)*x(6)*y(4) + x(7)*y(6)*x(4) + x(8)*x(6)*x(4) + x(5)*y(8)*y(8) + x(6)*x(8)*y(8) + x(7)*y(8)*x(8) + x(8)*x(8)*x(8);
> poly f(126) = - y(7)*y(6) - y(8)*x(6) + x(5)*y(5)*y(4) + x(6)*x(5)*y(4) + x(7)*y(5)*x(4) + x(8)*x(5)*x(4) + x(5)*y(7)*y(8) + x(6)*x(7)*y(8) + x(7)*y(7)*x(8) + x(8)*x(7)*x(8);
> poly f(127) = - y(7)*y(7) - y(8)*x(7) + x(5)*y(6)*y(3) + x(6)*x(6)*y(3) + x(7)*y(6)*x(3) + x(8)*x(6)*x(3) + x(5)*y(8)*y(7) + x(6)*x(8)*y(7) + x(7)*y(8)*x(7) + x(8)*x(8)*x(7);
> poly f(128) = - y(7)*y(8) - y(8)*x(8) + x(5)*y(5)*y(3) + x(6)*x(5)*y(3) + x(7)*y(5)*x(3) + x(8)*x(5)*x(3) + x(5)*y(7)*y(7) + x(6)*x(7)*y(7) + x(7)*y(7)*x(7) + x(8)*x(7)*x(7);
> ideal i=f(1..128);
> matrix T;
> ideal sm=liftstd(i, T);
> sm;
sm[1]=8702366371611141098671784574059986886835524773056180191922975621327712489528654597642065042289512
> int k;
> for (k=1; k<=128; k=k+1) {
. "---";
. k;
. "---";
. T[k,1];
. }
---
1
---
479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(1)*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(2)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(6)*y(2)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(7)*y(2)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(2)*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(6)*y(3)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(7)*y(3)+51227222049668929900440666615221688015460972893584473701753766011357195883530767183760312796763904*x(1)*y(4)-139340675610811805546172476884783701408396195890819672912544455363190100536814110880732773486356652*x(2)*y(4)-7374559398333852811521775393986856482547899579882588270269222256239998457412031130407342031825736*x(3)*y(4)+8384327019238724627509401756881133177420533333597398578289173545292965073532185931048411716258252*x(5)*y(4)-39812073665132412861166390228664421675126964312351330104911399862092945233168570574249475172784100*x(6)*y(4)+59384505470720215943326732162981796823626271498838236248171520704625019525529174156223582723680052*x(7)*y(4)+11181537238051742674273874375510484447895067983439721098889835158987516801779543643171705415620546*x(8)*y(4)-10218977790641809652254169835235117738072790857037986903905238504853079045454361115370505437471044*y(1)*y(4)+111209740262592584632037589316218269301893803910938199924225986623651392452193976251476355153122932*y(2)*y(4)-21964079485154259892041055758300369222340699817565914299713287505179403264509089838644905600606780*y(3)*y(4)+3791897497349457327958296993379659927097354077223558269049723359113069008306485502967450014272636*y(4)^2-8344668672117873157763624901332080450878377262509918278709032570700468068086484913958543090481980*x(2)*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(3)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(6)*y(5)+17643110071450487065466064757786083799366631387089774565124477070954944864487931789432773304963376*x(7)*y(5)-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(8)*y(5)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)*y(5)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)*y(5)-52522535801608165092553826451814004403021400626651837293145183275998922242281392740501886890066644*y(4)*y(5)+8662592914522786741076563219706054750081669549866564281277836547218470977524805567797105465148452*y(5)^2+10844584693102686025563565072753138509643633255320875972430755238019255833302105554271286528370872*x(1)*y(6)+10933502110898320313481256410043412326566130406584486274027063291416744627574378136078539138318820*x(2)*y(6)+75935574475175244194117131915064576112684631666987647301232705297411322067164935844202733948599560*x(3)*y(6)-12766993843847283874868122509706909983726569403711497808961509574624383265949562310446960141749688*x(5)*y(6)-16079220403440762741852273617431128611527251599574143334372833451940407917719425839141326595771460*x(6)*y(6)+20723605575446212550341605894856866428504913420227256898997927236047313455962492655812461415892768*x(7)*y(6)+52100021204676009743028582180316290682518895236985313502054509558564813419715045379302139466103256*x(8)*y(6)+99767651564910175691029061116555233283971809789860649200229339438717422093709533278012421818749028*y(1)*y(6)+490319435548447778898633388775548821598913900376421705307361757536519845560410611978775546530700*y(2)*y(6)-4344408283199262643466502234885227192719066817800510513678853456235372840946005741775753388158656*y(3)*y(6)+33113992796418815919587777571720552463246474779828997284932867307452649801692290690398110324306586*y(4)*y(6)-15304893803604570641499815630146689277225546106194672216652353392700647079252026532429661557599942*y(5)*y(6)+152617846467879147884892059187975618238478347031813366298227902362653811667286775977656247275936428*y(6)^2+31761458727650369440052428525808452025131381159843262431355544148952664879323270226367541250958554*x(1)*y(7)+106270391188709471263077181161397036735679003798726946104372119679373159708361959430988811525323586*x(2)*y(7)-7497577094922209397418687055199709586646822174968588918367180688590168696176969288472126923370294*x(3)*y(7)-2192723676119555666338269443436341393787387031899880294689950410742170081792559829916140847060878*x(5)*y(7)-45057574377070619091656366276174508931143633678558493857034796391018187430324839061058171484147398*x(6)*y(7)+65154959242914830648389486789281361177909133668194713860382944608812845197230396991447333723085470*x(7)*y(7)+30095360814274703644291291778778654170543523656284710182883012475099126375104634975459837597341522*x(8)*y(7)+16319749106894483760143289826278728857322418114765702989128981928539858953316780899451718163263994*y(1)*y(7)+1973147743811395651094204166816910718680978428598837441690037756218667633241470388991742431683276*y(2)*y(7)+8197843431960005553051538297549040474288105255068706388579197932511372919262554359576178939653166*y(3)*y(7)+9468333228759999837170172098865544342290613813682418210978225652432176109518428354404699912549842*y(4)*y(7)+125265628370018474206776171856936383365165567223218328322057032575614657102824657064213847732402040*y(5)*y(7)+63670544169518058926103258821697939658858042186892776665610948916211519861898237595179008906521958*y(6)*y(7)-11404911458678358866259948375834465725053959223149479083507836776437073463515079134655928540561038*y(7)^2-8037652454569876463708378268398358974297055872877735458836573191265706991194837574580761180979530*x(1)*y(8)-37679779306093542357972467072431037456546240043523790903732096256663726914416494043044912230389332*x(2)*y(8)+183442231378317449078574297986325510456916899438651387325266613608470309075994052529248168770024464*x(3)*y(8)+25737628474815075621868399330093965770703411378805935810705104926535933297266055465020313189654958*x(5)*y(8)-104803847049802939629089549542344889961394900723254280684008868830279924748287929709394640300921266*x(6)*y(8)+9449534465124866896424747110211982979133350931770714049410216287273335455642013960997126622153980*x(7)*y(8)+263008923924585935732483549739538162759302963312015013116365054414319899200445473348110982612956620*x(8)*y(8)+56273667627654083685975969599362486670056116894603185543179039807980648930725983554907205569786290*y(1)*y(8)+62062535933136057739621410755753565483146763943817183290416506247664357723244006140712809103626938*y(2)*y(8)-27812827708751611578069692037194575461135551954846608710405293541397351586059702400260628621711166*y(3)*y(8)-76609284657936932247023976856812831602533167185453511943080878469927330809125067070540079376375670*y(4)*y(8)-3462541350591167359420669660183404676028511420278144565961044015822112341148559585821361830500384*y(5)*y(8)-14424404366047102538202253465311328760010235397345192479807992595380231690277846472021422934247192*y(6)*y(8)+2148924638005932590006570388957031078809579556009255660236296447613210764426884987183541488088154*y(7)*y(8)+9665057083145563970507904076089559551453748979834419024525441119826721675537655195070334954849412*y(8)^2+21428582771718213493880514674082357982007335106945263666663565528016944349795782103859791134312832*x(1)+185077093011001247618031138525919077564544290385336022523557771062774081187966472382271700545127762*x(2)+99206370970091622655093212581325460155474477622113323875858533417949518689726208708454382761826949*x(3)-10182844872746241843471408612705569189837505203317171498596441740845223721796147256960001623625576*x(5)-141398732664574433625307420377447622604713616928156575073812106056417772467552294338202073829802706*x(6)-18499984044741117616636708092565404897582897194418222646960532916993428755536212243425027119283842*x(7)+141560690074796721488856773367217155206046820344123271913212266200764855514785549322674279160346477*x(8)-7264108354631341950862984762077662285428330804147907901144693363811292537289737505958589202417435*y(1)+36955446370671389186448983418257951276039510593928860368059125843631346365910457209213584773743060*y(2)-3225126714229096870364252483930117130589599253664410584732355455610336015373159590616352395125290*y(3)+161560458079655905014240113150568720564925887120697824680221080912303296321142942613803451810338612*y(4)+9412786207565495774547425314733597264390794795011905221227307091446213317599747302441019743063902*y(5)+121493345731940798889464168972617467794090550817094959952266102251082158276800085039975049233453837*y(6)-121754175650395002932913078789468133447145429787557802587368358191726105578768430738356454104086598*y(7)+119630390562547177884324465933234800182516484212679216687556696782337116078699609107737312975098770*y(8)+142270560269386202414061701822500869477686175601634573454509867306009807114612857038194409139213461
---
2
---
79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(1)*x(2)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)^2*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*x(5)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)*x(5)*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)^2*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(1)*x(6)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*x(6)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(5)*x(6)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(6)^2*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)*x(7)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(6)*x(7)*y(2)-1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(1)*x(8)*y(2)-1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(2)*x(8)*y(2)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(3)*x(8)*y(2)+1757728097273952604676575824712215446055749512518167200250042619728874511443506051024336975119224*x(5)*x(8)*y(2)+1278347707108329167037509690699793051676908736376848872909121905257363281049822582563154163723072*x(6)*x(8)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(7)*x(8)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(8)^2*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*y(1)*y(2)-639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*x(2)*y(1)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(5)*y(1)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(6)*y(1)*y(2)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(1)*y(2)^2+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(2)^2+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(5)*y(2)^2+319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(6)*y(2)^2-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(1)*x(2)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)^2*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*x(5)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)*x(5)*y(3)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(5)^2*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(1)*x(6)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*x(6)*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(5)*x(6)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)^2*y(3)+1341354753430471647597408582153061307166074251404461293211411052862618386975652094449820833599864*x(5)*x(7)*y(3)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(6)*x(7)*y(3)+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(1)*x(8)*y(3)+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(2)*x(8)*y(3)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*x(8)*y(3)-3479062972730585829695134244523424536392682144613560501924692452043557958653794281828218055863572*x(5)*x(8)*y(3)-4167787554946042317829961841713775973672721764344629558364355053116442841894645700523314789232576*x(6)*x(8)*y(3)+3347406245883825959961298489774936663215737733483246959948488381893379810155824318638908304286784*x(7)*x(8)*y(3)-428237860031328843270454982083240438925494509459529709041890410253107205622436062412389559041968*x(8)^2*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(1)*y(3)+2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(2)*y(1)*y(3)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(5)*y(1)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(1)*y(3)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(2)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*y(2)*y(3)-1222536879226367651382018719866817926042918755334143682432040835020303183026462870003338736402488*x(5)*y(2)*y(3)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(6)*y(2)*y(3)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(8)*y(2)*y(3)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(1)*y(2)*y(3)+1597934633885411458796887113374741314596135920471061091136402381571704101312278228203942704653840*y(2)^2*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(5)*y(3)^2-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)^2+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(1)*y(3)^2-5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*y(2)*y(3)^2-2852018247208920180559531761839412288147104339826984434517650795450497936114396783916486586093168*x(1)*x(2)*y(4)+287946031733662555882256557707551172387380856615524727295269907842217392589616064969254720622528*x(2)^2*y(4)+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(1)*x(5)*y(4)+1084832616122601488455280237895545479954787855090397084587268927599973738202563806418912317973756*x(2)*x(5)*y(4)-1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*x(5)^2*y(4)+856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*x(1)*x(6)*y(4)+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(2)*x(6)*y(4)+910819453052843066346084835923967019120441312474533178433468339049771211030002629199299044995368*x(5)*x(6)*y(4)-1118458546718955254779901043963800151696366654483503314586028469538219409402169953803304150122292*x(6)^2*y(4)+221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(1)*x(7)*y(4)-110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(4)*x(7)*y(4)-5942380686389307698607967222084688508222848182553082336637352123145006243734624252241541412241648*x(5)*x(7)*y(4)+118784303921076355967626444338352701142859100495728568384804753942826068481441788089978788948248*x(6)*x(7)*y(4)+110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(7)^2*y(4)-13093703594570919442586467368305782476266692747507963978818054245553897528414795788406707827664436*x(1)*x(8)*y(4)-4500719924754821314271652460646776529084983751482353851466936289465791575788099814634759165045048*x(2)*x(8)*y(4)+3059657340875032368993347969879245420723029681835954570670210925938946134486564108520491691220092*x(3)*x(8)*y(4)+1125822457660111178660531643916508713703655140680152570413147872995775474475671778195669889665610*x(4)*x(8)*y(4)+3145290947948410786614508798676651845878809257431722604484988782194289256068035016144012210397904*x(5)*x(8)*y(4)+2865117183762919070196350845273704535470117825815228522982323449185566564608748639094923528299632*x(6)*x(8)*y(4)-5008220045972265407087425495747399251756981195385055082581512785797228924644460087630044971861210*x(7)*x(8)*y(4)-822740247437121859433545881951645117330296372868947941498153986862507315682224200913883390975508*x(8)^2*y(4)-7535853504786526766178518963258826989469240152088316415817641782552923424717207893830179507163388*x(1)*y(1)*y(4)-534794215703459303551289324244093944942915516253423214202884079020289923092608135944628670352980*x(2)*y(1)*y(4)+3051885073326861529529249365574641558744340256836923924877606351105451433356234420600325652695836*x(5)*y(1)*y(4)+1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*x(6)*y(1)*y(4)+864138445581646465222265292324503651050564597261084817289518103634247688012160036218441261648300*x(7)*y(1)*y(4)+338357711334812992607953782709582447995362893744527127107067881250588630124864059069667784967164*x(1)*y(2)*y(4)+610009738446003208420469411482244687446619519731145218411914132854222889654999730512489859445100*x(2)*y(2)*y(4)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(4)*y(2)*y(4)-3973363780236413590626864230901938666065131191914897558578932671961566011471329586577289814370176*x(5)*y(2)*y(4)-3332204891129314976660609444451184559016944351812054383057622745866762127419651728582854720668344*x(6)*y(2)*y(4)+412245101205711905323085018403144090171601411360715241319653257162656723167873976279830453776220*x(7)*y(2)*y(4)-1459945812317839785425330395699836563595602317475184401875760761101281501852281460742278423412222*x(8)*y(2)*y(4)+798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(1)*y(2)*y(4)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)^2*y(4)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(3)*y(4)-7293628221155574056202433222999107953927263087603101727137621342953774973315629975915800881157008*x(2)*y(3)*y(4)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(4)*y(3)*y(4)-7289103357789130888861230407044889382141275029379159120640344255656217290984885427646125487364500*x(5)*y(3)*y(4)+4949247721498425252423079687035108968736357095159247600557671625575775874749891769371436312213684*x(6)*y(3)*y(4)-482052301858421866453199723596715681315741520496314138572994282875825356353255399529129386689388*x(7)*y(3)*y(4)-1226694855371956498963251708867646301453585419357615140054937901225852377238544679392563889616836*x(8)*y(3)*y(4)-4325371845456398539624158131415513423667890872238532462764153540632777451078143947343788228042704*y(1)*y(3)*y(4)-602434012914351550977238798888684308875237439528147487417102444295109098448903689973376438284444*y(2)*y(3)*y(4)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2*y(4)+10822686704045201187948983521009800211998855998828245214319296881468939007213694944341311140316288*x(1)*y(4)^2+1779085689124302547532069098304077916962575554471480963213947291218032579274572418562142237392800*x(2)*y(4)^2-128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(4)*y(4)^2-3254672731735801495768500285012094701730440812349826313786831046943088428664014844863993416518652*x(5)*y(4)^2+8391744449071346563958530460751418382786616049857224891885822667102913687299402975210521167909332*x(6)*y(4)^2+128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(7)*y(4)^2+3364054515523192204922491771347537557582072367267930023088673311691887601259994673583974622639400*x(8)*y(4)^2+457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(1)*y(4)^2+6278104858512188889315829763592158557385680504570751707385245985427124634164794319770802553238012*y(2)*y(4)^2+1812517005913641564027902980652624190374249036711047753496626798995294192044478988625426887468932*y(3)*y(4)^2-202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)^3+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(2)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(2)^2*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*x(5)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(6)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*x(6)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(6)^2*y(5)-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(5)*x(7)*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(6)*x(7)*y(5)-8344668672117873157763624901332080450878377262509918278709032570700468068086484913958543090481980*x(1)*x(8)*y(5)+9616365641737527491015378174827977647691546411936502288984248476772479705839767529312792589147868*x(2)*x(8)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(3)*x(8)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(5)*x(8)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(6)*x(8)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(8)^2*y(5)-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(1)*y(1)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(2)*y(1)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(6)*y(1)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(7)*y(1)*y(5)+9618859668295780553685036831279438593265448757042851612471963226466986572075970017016131838544312*x(1)*y(2)*y(5)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(2)*y(2)*y(5)-560939806232062719025349593982133423824582468902437597556217333346434346283432371673606112893140*x(5)*y(2)*y(5)+1112734848417197541595284114308910047211523005748261008990813917813010183034122288434968311332652*x(6)*y(2)*y(5)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(7)*y(2)*y(5)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)*y(5)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(2)*y(3)*y(5)-23674273625557539228704017928570158538678392466409950460702440335464172250246595605483933591542824*x(5)*y(3)*y(5)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(7)*y(3)*y(5)+7926753511630697007078584415632490063086844391625019899137624935072157735537167621460921656107712*x(8)*y(3)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(1)*y(3)*y(5)-17606846868834727429968989424779433091835402534164655899989193637010442951457275173384069191056584*y(2)*y(3)*y(5)+27999313399972347352150016199479515878566554507434706397519755121245702644268652221193796194285568*x(1)*y(4)*y(5)-26282619398709937354620049979987063898474206027961698078682050162434193809290304369923696884834484*x(2)*y(4)*y(5)-363701884924699498711627237974739356497433612140522206598352630652770893985989746304844094594740*x(3)*y(4)*y(5)-4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*x(4)*y(4)*y(5)+3136808908424987782390273578502141372158590151713371829447016669369600303373222255241251067479380*x(5)*y(4)*y(5)+15319787848015671179041880345451018935508437673723480078114914983845433110184281404568426791702808*x(6)*y(4)*y(5)+7117159482099519278785835518082933035566684230679305488494438359022643847013634113873502287000072*x(7)*y(4)*y(5)-17063834316139660189537433001310625375816577764352081612863538775321980920131135574833624977335070*x(8)*y(4)*y(5)-8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(1)*y(4)*y(5)+21946664429093292385805178091176739487463808196346722146639850755605647793636269042948133897943716*y(2)*y(4)*y(5)-9664965892737660307888990776328333937438437144810321512284028334664812203846455849079873139384428*y(3)*y(4)*y(5)+10040266767620902951957364897865629593836705608368286034554695646890215722153077059577285197463560*y(4)^2*y(5)-8185706550915416366107155742145093301276731118831595277424630582441466613367324587039261903148744*x(2)*y(5)^2+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(3)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(4)*y(5)^2+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*y(5)^2+9139479278130157116045970697267016198886607980901533285131042511995475341682286548554949027148160*x(7)*y(5)^2-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(8)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(2)*y(5)^2+4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*y(4)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(5)^3-2636276812372247685330927658280468900808309153477945054004762759740114375054915386667558074938008*x(1)*x(2)*y(6)+4597403822278094928078781921379422765324000402180503779729499468783236087579731345597026272885796*x(2)^2*y(6)+158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*x(1)*x(5)*y(6)-350337355332316451046226062797099035828967866009081910497576953996152335470585118585745814094440*x(2)*x(5)*y(6)-2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*x(5)^2*y(6)+2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*x(1)*x(6)*y(6)+1095284381549145686567232955237603305306681796891445814223213612465741028666033646634671309315168*x(2)*x(6)*y(6)+1662790423554346601483456135855464384360366908357564487406404553318615521954710090250446334298556*x(5)*x(6)*y(6)-1290837776253489528560682344002107341382302257306881909575047075224097134255317134983002485731756*x(6)^2*y(6)+5162977762066471046281925605206614945780096214319656762652249428787504503056893910386534570716156*x(5)*x(7)*y(6)-1515909027533011231822300409729207021111901027695795402939282995676183641863067490343259334317620*x(6)*x(7)*y(6)+2741940134065180465128480137581884986605196686183925376311390739969297428741556040867877715098880*x(1)*x(8)*y(6)-848962353345093149461681166591979273154047070787043977704016982328701792990905571414769934844696*x(2)*x(8)*y(6)+3093842833880895491222657184787496716213331225648646665699976452895396104494224635514116597320632*x(3)*x(8)*y(6)+4588588334677695655980019706356956852644775866006333585828568740017882042100105383330011637347468*x(5)*x(8)*y(6)+2033478645887123662132991003753614129222796176965672465578048404915286231448476700473688242331108*x(6)*x(8)*y(6)-2227258136944207121643218235689172044198847852550701925959453546866746652881907284996172548974192*x(7)*x(8)*y(6)+1133022003636006704412956953177632163869870271099855585403325089560196007880252903313355478383360*x(8)^2*y(6)+7939103794213059021648737632704009104299505897603720509837462616272618297566246823788725010283824*x(1)*y(1)*y(6)+6279659135415201557357967002078276776273994034191802761896658595569483265917189760862435054523292*x(2)*y(1)*y(6)+3353249641066876076895597422344206943189402118686171914496799461684638982298833854163213566291984*x(5)*y(1)*y(6)-1303943760282589334276621889524988748024404800328080028435982216265030756915343236126392963676304*x(6)*y(1)*y(6)+1078264989573323568335514534425248844748415682399967175399047102120610701179742335720298223420908*x(7)*y(1)*y(6)-6339848409639927011204161557155783216252977700314804649444857150996634689008662861931763207938336*x(1)*y(2)*y(6)-3223977439446168249155378358701890970487880320314791429372722487600143631651039182382829936399892*x(2)*y(2)*y(6)-439300268386137095264312739490862333261947497161325948993262435506249478768856788446757296760416*x(5)*y(2)*y(6)+3308526526305835894538575551341654770347878219579824193088782135903635905093970020949310328784632*x(6)*y(2)*y(6)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(1)*y(2)*y(6)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(3)*y(6)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(2)*y(3)*y(6)+37577010159522867418014003895219448029586623823457587581863681415597542541110421723066859058212256*x(5)*y(3)*y(6)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(3)*y(6)-14961639099357665035707978160564394849437847838300820785133882037044566241632868133824118301905040*x(8)*y(3)*y(6)-5523897483946394870704138785618824835534971007129804314492170955945504016565341612911886772086456*y(1)*y(3)*y(6)+19653326816536476514057918491647336273857748322012780931445389019760291263531238245105044483489068*y(2)*y(3)*y(6)-35766367452959034559143610395936041276853412777924800306356720171247650235247084550717155331416440*x(1)*y(4)*y(6)+10884554319177419943495472763674750001707113255942234151556120527534838634783083637524454983623380*x(2)*y(4)*y(6)+10417690247474620212051753166619387132441770059485931085830602000190213183173481106385559054096042*x(4)*y(4)*y(6)-26957448632104094920774446777178215635172997470845639510842390295184564643694984293084913587320732*x(5)*y(4)*y(6)-25725678027385202416842179763733157169830718346738117899860956834016728531204619823253629479242056*x(6)*y(4)*y(6)-11281828693056266677274018458943890783492334656747015903120120103824460871185641142604000315744342*x(7)*y(4)*y(6)+8502474849815391236624845202853174711710579525321029325260874647890808016272231342118482271618004*x(8)*y(4)*y(6)+12477952472834524129323903089026721846367045943343392373340776678769809849118967218870249844848228*y(1)*y(4)*y(6)-29606737505849119413067439134848382098618101923304637242376008309300238130748515769847237080317638*y(2)*y(4)*y(6)+8845564025542446193463703030638325099271585823460382433644269151747816143872338314972350626205436*y(3)*y(4)*y(6)-20441958810280156766903642794856373844929197132397794747719601022304075757510117968666764247804512*y(4)^2*y(6)+9539476748229322673278859369177718670889121591292494564385345900363874317390038063937625143908492*x(1)*y(5)*y(6)+22118768813683526538625762484740748047611506918550514320497518142743618637961125629529909197066404*x(2)*y(5)*y(6)-12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(3)*y(5)*y(6)+14139219202229703601599851037527748341008225144754396917043285040195674725353016208032916591673402*x(4)*y(5)*y(6)-6163303922964398528812449698583035185847383205580553258800210639467818109881641736403221077101124*x(5)*y(5)*y(6)+9053165200667417659895223148426197310813517645044128728965321526878533907998376956118739246886828*x(6)*y(5)*y(6)-10655678035019490115767162381202888401585348977042774515455991646048633533403955202758699508006038*x(7)*y(5)*y(6)+12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(8)*y(5)*y(6)+11250310628775128808058785141962351947480828517910965107216558304183523231709628222952370602203568*y(1)*y(5)*y(6)-6464806844800120731534096768860130198500505643629304583000025862181087360155555107728969091325122*y(2)*y(5)*y(6)-2141291239988672736244166754919533132565285908687715666979175004039714671435027936491156164547796*y(3)*y(5)*y(6)+305681261177206188063982499357917808200102318023565291954616936333071632296318031107833946203314*y(4)*y(5)*y(6)-32908571061800755100635246921411772022546845350770746244907296605767808188021501001989794389421186*y(5)^2*y(6)-6757549882641732598652924264859485872247296468747694917173868393391123541234723438267793866788208*x(1)*y(6)^2-5673616009160743295554241715684847440768896482711287929598849777126012948315174079109050740598224*x(2)*y(6)^2-5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*y(6)^2-5194916435545940616573347927627680288503437335552541356971154141780543995082420334097908146839384*x(5)*y(6)^2+4726355010749169814407032521715584614386213151412907723715277872452318066948589094966380334928676*x(6)*y(6)^2+1481380783213143207338673838660243495600980413348392460102657778028717069433554660280540914748688*x(7)*y(6)^2-7493524339785886594537851238132599877084107864776571695895397244610966377686295881348670952273696*x(8)*y(6)^2-6527095499088054807163989935117833740285724399979981491585745229484949178970353890176055602017552*y(1)*y(6)^2+1492746421150665306830322962711597959261825178076842667836413639032759120769382764541082442543620*y(2)*y(6)^2+6550509128659777499421186517914212061466109759731403938718418363037244479644454557106921072941564*y(3)*y(6)^2+10571198997794891856270302202534151046223418016956206705120875694808328212097125497149174870220552*y(4)*y(6)^2+14491561616985441119362593401369489155242870409566239920127966087556037820809885344719777349230220*y(5)*y(6)^2+15627292522778552026702816621598372669156508234372952320032988700753185209260062865757118274657452*y(6)^3+11001983555147655557942241043303596640962580450013093711161914104832835168624941424937300502430188*x(1)*x(2)*y(7)-6900361713321064304080189054120613799339707996664069054269607494430065417975385193634883491013252*x(2)^2*y(7)+6624328239088334374479262528497149916515114821123289766823005558366885408147765133606007652660192*x(2)*x(3)*y(7)+2506573621640116699596890434528564504014596840352674210734468959024797866501603035544689317874162*x(1)*x(4)*y(7)+25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(4)*y(7)-657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(4)*y(7)-1242027309516302782775683314656807818192653696026793302183594158426661606432477011179449733585636*x(1)*x(5)*y(7)+3511257880179139543588139820675737657909226052713589293378481186771640695572052800804138565006632*x(2)*x(5)*y(7)+5345627147338029302463522019818050420935248115430802013918736882349050137302448849452927992384922*x(4)*x(5)*y(7)+4092766965420386681199058255743639150654806287626455681222804510256572145777318572626272357864276*x(5)^2*y(7)-3645484621410186253241948125123756619567965991065884857524353842617537061720222514832652275729176*x(1)*x(6)*y(7)-2435824053108766622719976873238782140347742293376694963717660501645890561783548602524474230125904*x(2)*x(6)*y(7)+3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(3)*x(6)*y(7)+1130506406930110721633080315780810326909841703508353040696976762299915478188680072471137870655058*x(4)*x(6)*y(7)-5128942732722204045273887569095383346494611796461262063113387693851068939208701795129697816147744*x(5)*x(6)*y(7)+3285011205525604333743142044422080884986735982126104392121150751887241990858231389569071269248452*x(6)^2*y(7)-2063442462291528256419236217549355138092204019903124628384024774912702509031922949051844893149458*x(1)*x(7)*y(7)-25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(7)*y(7)+657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(7)*y(7)-6342339536338291334390960640485636463999758895291132113829795261518482629640814213261009148546162*x(4)*x(7)*y(7)+33949310040836509269961278934481418768041901164573284198067403801425765892321436844021441760736674*x(5)*x(7)*y(7)-22179706679753792396478382597809179174626474545229577704125350808504394687560192430000603752312030*x(6)*x(7)*y(7)+6120773956663997112802133531996031781038562485066357322654573169462434950905974170014586936183810*x(7)^2*y(7)+47603149570905947554237880077317986814504475493819574278145031746064577364866115265964336849757312*x(1)*x(8)*y(7)-15511083088159191540483071365246856726478264645734526001770781916500406071870039151728517329773504*x(2)*x(8)*y(7)-10478888985850716682735159275380367682027766222839025700373499566035638281910977695602850708521688*x(3)*x(8)*y(7)+4229366645899750514135228548376041700725694773334330308120171354771098059334893280352552744601934*x(4)*x(8)*y(7)-5016598260210482628748749238762671640060518588404244119411144010802497143340992776158238880499432*x(5)*x(8)*y(7)+1430031773543695868789767315567986867559705024707235764792856673653183899285936238778781067274232*x(6)*x(8)*y(7)+7946715455984865118598798774202248318746325375384270050904420570586642390901374102987594545127210*x(7)*x(8)*y(7)-6187632634095819400408676766024892988771072323771024376179909876864254256123994026781283665324928*x(8)^2*y(7)+30775031551498463299291051077653204314921677443140284487694729907951046363919313898157670844681608*x(1)*y(1)*y(7)-12676447565916445020986009859702136137497343493744078266776654363811615198382938281671096572875940*x(2)*y(1)*y(7)+12952219607904785299522335181704366186826386121763471312141314444168820058622949595166537614792258*x(4)*y(1)*y(7)+55519416591625282220914097370802338063186962266134714719778813901723320979796439319026342032920596*x(5)*y(1)*y(7)-2335234631794750228214982690733780402326346279383567553222810095520064540073546644180212070064456*x(6)*y(1)*y(7)-18728396847213481353804049007666769372750807888306587955146931809932827602105144292834347098390446*x(7)*y(1)*y(7)-12543261740758539472932958288442699812850686248428854636034367007768968094066601687984687602076106*x(1)*y(2)*y(7)+32486696009531320542740128401044979866164276911585650681073757947212956655060162470029817962822126*x(2)*y(2)*y(7)+17167252621141685694508577249470859768171151934626997926163117171797217446520889218872646987400790*x(3)*y(2)*y(7)-19529588946850290785235963242136977224398917273626534192957520037068028975209475477378055091195016*x(4)*y(2)*y(7)-75905528436127781492370528572167122952732911030415468304245581432888921256230365856549413047513050*x(5)*y(2)*y(7)-11236310627904556218453319587301223274254483299973841024119989305525478196749238503370871439857246*x(6)*y(2)*y(7)+13790174033249129039902345529968024257781164790832057770591809197818812113169569173430284637838942*x(7)*y(2)*y(7)-34232989657882481687364960283781956899505401315620809861959779976248223370952098199535408362430*x(8)*y(2)*y(7)+13431599998070408737161401315716788581205226897904789639482235158640331289016633063627720426188410*y(1)*y(2)*y(7)-20488349727181537660514095510161822013156598825909170847639361466011051435996842414300420713987320*y(2)^2*y(7)+2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(1)*y(3)*y(7)-4445415283220122259008771448222634171641828699545244979214863372481333002384797092182083420390412*x(2)*y(3)*y(7)+116276020388299159291263960107439176099138559195917347982473593893274817493313471488574352227312*x(3)*y(3)*y(7)+9554856494634042504689332802427223569580624727629046809385851049821631602065465389833269034098582*x(4)*y(3)*y(7)+49481297339071928841631383847200711402159139191613139068454008655153462393648081553211782038402892*x(5)*y(3)*y(7)-3856263021494445869269332276765712701580304884397398899427219467674403187077740389046391296471676*x(6)*y(3)*y(7)-5103897607418163764678818079908312557801973653905396806927984930487699155298793846942844740033678*x(7)*y(3)*y(7)-6599422318394594740280767976974123495114288857248057834340954356928563392352096026696831469831352*x(8)*y(3)*y(7)+7761318966914151437901866240382138979398259178092191349387806275244523797141929511865169023578900*y(1)*y(3)*y(7)+21559997773089339324415811272126246215775843490775550036543637567364958914212231630708135995494678*y(2)*y(3)*y(7)-762901877877997777519327023813593782688322618259977345992836587690704583331249157538308118159300*y(3)^2*y(7)-24074646855981383650707087091957345521929778155347820458370782545568100050853111526881604491472264*x(1)*y(4)*y(7)-169979867326166337643372896280735873021138847474305264062640484812164152032347281428153197835616856*x(2)*y(4)*y(7)+9850588249097263557159538258682935754690443340004934435146555804358566553686894802866926346315144*x(3)*y(4)*y(7)-9243467132212604449451079313754160810129650019764915153322170431659189692467574401481706450750558*x(4)*y(4)*y(7)+98995999703103078234111329395039805346900336353452998443477294205847192638814256575121728306085592*x(5)*y(4)*y(7)-16835849896311413241533811974252258111844651592900361153769381472397291709592998432382327766398164*x(6)*y(4)*y(7)+6147946730405400614965421810483973993707716647383896286982472094103331680889512573904825792581666*x(7)*y(4)*y(7)-27823225420732037744532751878707213188378499149177881414828985822161830569825430533880548454671524*x(8)*y(4)*y(7)-15444828788281645597955888075808211067877843796052218839825187855598809291055999452270059565529580*y(1)*y(4)*y(7)-35067126476850940376140912934197542256294691217782484678601449053533567703095908062373491652784650*y(2)*y(4)*y(7)+484242395092519462383500779587318118695220227135620370911264766086731413758550112877660575742952*y(3)*y(4)*y(7)-580332686927678713644876891968143039548285713587771269397082639866869537222924802473979186696428*y(4)^2*y(7)-46040047223276459601606031564176098063824273498235323071796332880924782656429732322274439591280234*x(1)*y(5)*y(7)+212690991488936505375642912874021978794729998200565391980945306690620508423104177710568093601655738*x(2)*y(5)*y(7)+2336037171546550921308269996369232322054273495265528010618588888124011747202900653553467921356010*x(3)*y(5)*y(7)+38954311853025050425421627032418186938502029909773173009984867692709355060746429635700855396384220*x(4)*y(5)*y(7)+8401652631328600203529153380214297084081939642275325983201332245395896855343078016107021218804514*x(5)*y(5)*y(7)+16277127771190234799224301119066637760581996387821550622208337053683410864469506534754325845293406*x(6)*y(5)*y(7)-125358050560509155453629439999288840715347280545269699297621170078761217885676921555264321222064598*x(7)*y(5)*y(7)-9141376764903764949252153142271679853367360317019452055774370982864427421889684236059010292043934*x(8)*y(5)*y(7)-2147046097519797376496193870842558128867588623207824121404933539715241032260301802551834447472270*y(1)*y(5)*y(7)-36674677783153542272924205779752046701979075506602815117021917243575436507377519335064205669233120*y(2)*y(5)*y(7)+43151126191435603148150473280015354354782308958051078709234244805201501576287936999654843966965538*y(3)*y(5)*y(7)+16422939955157391169319582764852368348194369716213298540600896897959570280453857846942819789574866*y(4)*y(5)*y(7)-15762645567920770506507834969287025491638744120499327636375730812717184535648461274267705430329296*y(5)^2*y(7)-155689039130390640903961296234763939856014402695865909671965166162667227961677805567299059338563924*x(1)*y(6)*y(7)-12445236317494650664484003578240542133938851288119189046265302849077603837408014203624003538702072*x(2)*y(6)*y(7)-162410625030764799069587957924294085515759015907338592244604528692385877957230555451321559654398320*x(3)*y(6)*y(7)-3471960371411350520268924010256644049713734126559660348221233302825894171169840547544165361510382*x(4)*y(6)*y(7)-6256917919438009793580501305324846972379322141880216374018150643198604691036414628738157921636084*x(5)*y(6)*y(7)-41163878692249432078590962915099106496478449350776563010859840231594004870259862736696554476050488*x(6)*y(6)*y(7)-18696020627973173337715041566845756985293825078396697228680925247230801596819081817726149532701314*x(7)*y(6)*y(7)+25836339637159766755610426193663335177347759194523672215790772708885125133011649829585178399375932*x(8)*y(6)*y(7)-253136569001458419969907211226446203814899537332027127202375228984062216515491884954066859187524972*y(1)*y(6)*y(7)-33827379110218854054873835603991608107656246788878124006023820977476271752721040695679838226629058*y(2)*y(6)*y(7)+10759119339158375886085592212917953835336989917534380878594756005971663501086925298100800256523228*y(3)*y(6)*y(7)-30955918738977691212750513027860196158960658443616322422708348446584909667007879984997662441949584*y(4)*y(6)*y(7)+2162396916697827683174524563139481593194936049890291706961100940944600668105994438390706780559178*y(5)*y(6)*y(7)-225591668080577494976440699107433583890524724950957242595206079992581454300911413482470567203722888*y(6)^2*y(7)-34308868014017589703873416171983754856517720342556129619737584090329484931538551975397119952611120*x(1)*y(7)^2-97291420346387186808021523179013747701365567389397354247065934479795347709764749528478900117431456*x(2)*y(7)^2+25988419572525012923164189532411428929034160333827924173361042624077939253006730843454970508324184*x(3)*y(7)^2-1932912675816023404014042872980124778531242431288827774097082659959565894388574482618961307636038*x(4)*y(7)^2+115937459862550000047542031683374183681710747518475633832085547344304733608199901825617184498217720*x(5)*y(7)^2-33081922155242631254420911333858708978585296764014344776766803338816750895315390956606763081319600*x(6)*y(7)^2-15338010378574129460027929733501483848159804276503091930643572690158643350044512488190921880255022*x(7)*y(7)^2-4458867538507826124035508239442624249152617248746407435349668264998408653858149154164739016991092*x(8)*y(7)^2-30014029849063003489437539733711278906833076086587619336582349643297083412923000651603043099238596*y(1)*y(7)^2-10306938788302581261476472908255927924808595609605745215275623578262804402030618347045677537707902*y(2)*y(7)^2+2520858800335801233921070618766555454493422353942986662132620093779671808030347702978850247960124*y(3)*y(7)^2-2776735187000982703587009953117364444314747422965685521672119081315850171548185853814381511741224*y(4)*y(7)^2-19757583399091389235543590616420822345327802629386188196996110027135742580874583340475048594635266*y(5)*y(7)^2-21371778286716935427847756304218960987659615779608066214776545875110450497313242499383920763350712*y(6)*y(7)^2-1140625522416606818672572815529331235145679183390172374940753291343120478554248465045540219206196*y(7)^3+881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*x(1)^2*y(8)-13330249378292221730136743803231268157389876820245941049609113549691693702285648180981832089984808*x(1)*x(2)*y(8)+5945855925389056927235949658754733158523366410796712573884759965781661720144833497828452395044388*x(2)^2*y(8)-2963065833772540288901669885908221318773184941406933533784344103357485686801307822443966068865644*x(2)*x(3)*y(8)-463556139047680651376230483632244939320633903957660305976122993468402029385009165979276202696506*x(1)*x(4)*y(8)+1811771632467065572118864517352410300170547774486857335297757011594001711758706621816462822320860*x(2)*x(4)*y(8)-4913694052838049988979232757808122641017313804650288268892072159277963397046962937426119779427000*x(3)*x(4)*y(8)+6828734384816010605927842539757088306720865963946786217778222582983209236723284442124311635693316*x(1)*x(5)*y(8)-16674082849571032142967570238602019414668154094652828173459010124454238890728284968526870184616496*x(2)*x(5)*y(8)-4530324410608313582978700390444456615375655624257269885447955483765203870104709824766885620710882*x(4)*x(5)*y(8)-6283473181362067690270975168874662734935663732365761133383858514086465026581029596798858479627680*x(5)^2*y(8)+8631816830452090614354371920453673036490036356177086751993555365483595373510719294151460486573512*x(1)*x(6)*y(8)-3279006439111101204636563513018169429340368492173000847435900476624046442506335427454164127274124*x(2)*x(6)*y(8)-5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*x(6)*y(8)+14312444904966456749908734096220368377853499542429242709409193996882466007171018590799564142421498*x(4)*x(6)*y(8)+17255442040948263645094022126724972123466317959477445639793316811695431656910718022192603449033136*x(5)*x(6)*y(8)-5637982667784321592295094552880915189152225992594208770609017821985171651439279867007093653400240*x(6)^2*y(8)+112474639281460786693648679512806430011839998770007389961573954989529224324792445802464936785546*x(1)*x(7)*y(8)-2296028745890800629979249615414163577141444465286266205426706142585423549864910406888233076145552*x(2)*x(7)*y(8)+5135259632512344210568059866297727323978510214875063060067294251334011075781802980672541991789352*x(3)*x(7)*y(8)+4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(4)*x(7)*y(8)+66814273416390676172904694425294684865349923273157922566759421793498126176575976723160580944779006*x(5)*x(7)*y(8)-114507747255433556344602292841055535366623312429413782295637163195128774446817219167963093213185290*x(6)*x(7)*y(8)-4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(7)^2*y(8)+44821011309254240882483801666703566600000172592092914163069674094328803949429685214212314405340808*x(1)*x(8)*y(8)-84069312558886174811664764134460273632187097934132259354706616766296102595622511336083980700678912*x(2)*x(8)*y(8)+6825648391370656609211354339506758466072516443277027496270650309993178809809812124538883481001884*x(3)*x(8)*y(8)+10246709402090329238821098549061583583776498037853597935967637985325626128958679957825509372633108*x(4)*x(8)*y(8)+32358857232215135466468630425515489224891939830556263160121737546855993449454714139764400376631336*x(5)*x(8)*y(8)-12316540234268993663119704083820641544017858365163397380843133403273963140817009290763355854550016*x(6)*x(8)*y(8)-19523886670390967883709372755840856740216741035137939131937385549406106182608833144704865456528944*x(7)*x(8)*y(8)-13415942006381743138529275657833662230717265052819951983974925462755368132072455442992633445328920*x(8)^2*y(8)+2480779181924753650187139343778372682336825445009694456230533042195007255895376887642360465541264*x(1)*y(1)*y(8)+243500413111398086701075193069901551433874405673227924121315585262138837379585095835139459735227908*x(2)*y(1)*y(8)+7010857513409153312810148156012117126050465967742066063670869625587227563426041384102497937230996*x(3)*y(1)*y(8)-5731510150445027697917904460395436611775714058315982546475611760721619762140862187346445097816674*x(4)*y(1)*y(8)-6331003191804383292016595825499442291319715547922467447398360626908990757790430466609811997465800*x(5)*y(1)*y(8)+11721721619992570843097737266740878648481397030574577320005460486806521574957939733871192650916028*x(6)*y(1)*y(8)-81728200220415208049974083666377558012335826154211656075911860271539271196442133507650083424775838*x(7)*y(1)*y(8)+45794737856501430204723797638412424301925768592326411334602478505329629348241062632996443294053064*x(8)*y(1)*y(8)+9979287595558997933434636768228906540883370468967327740234778147617323430257519381139914031772968*y(1)^2*y(8)-223722688715779916819113676535123208005756447887662036745580664524269623124378395943529608304025446*x(1)*y(2)*y(8)-11514389618814024464868932074313157436132847223690148550894465005262555401492632524009271733858128*x(2)*y(2)*y(8)+5313177711309402853678454536151807969666347784768053541676172754670889422375032494477105455590460*x(3)*y(2)*y(8)-21936063568387774016807921319632118786604790432748992405075545755549969202747840278266355263803782*x(4)*y(2)*y(8)-12403915934008961304722031628983075864061616646117838884604819107244688693006075369454193458746418*x(5)*y(2)*y(8)+3214761562399857338970999205528162384589993028338210069849584261445087000723502180694127964232914*x(6)*y(2)*y(8)-10028489875902348442227048011071207625700803899399307236261501109508439791972706884463491135151446*x(7)*y(2)*y(8)-36389616006296315453128666703779788919049349966029479103549566418738507784844518211281556173770940*x(8)*y(2)*y(8)-104947042858611900135889178166631462803323059068700670734969797590084410339808245126297573186940310*y(1)*y(2)*y(8)+22015960300082044589747765675300855852334597228772545459632365874628554407813454189676552399036474*y(2)^2*y(8)-10130391769804295387611765780130683357782647380000306032480309288314820777317336004759481331206332*x(1)*y(3)*y(8)+5646841894119900867788365310420782184491792369158207250667714410334261229038082523189289259793836*x(2)*y(3)*y(8)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*y(3)*y(8)+6976835305395313450935416432120603431739490715216692978945214028287288128989256319935616382119098*x(4)*y(3)*y(8)-122419833697703582343008481674226854443791675122202812819617855688668512282280092867936138339513492*x(5)*y(3)*y(8)+9936836517053436882658030514306655040075196193261415454889456843694354288683854188782114339193032*x(6)*y(3)*y(8)-8018782194131824030392906892549047425157671156302850368536302791566398839462917745066445079427242*x(7)*y(3)*y(8)+53661620040134772030467505892339356467013259901465349758366744208505362141774036561112000266731892*x(8)*y(3)*y(8)-9202502320566516996976940866304220812375746997662185349465857920517573659407226514164519149768224*y(1)*y(3)*y(8)-17352112985462915003549982714489456743143061366084135803566432400171341385002185517913759527357450*y(2)*y(3)*y(8)-2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2*y(8)+110064373786211866039105391358733778767294847312415753186602610482816700609668603736858031083010896*x(1)*y(4)*y(8)-14684868345341074614157950705054148605341406207702962003977809859791171591495984738461167218747348*x(2)*y(4)*y(8)+3027661662864193410018263517509296732293989003021442553961809298361232658042090232585931403374800*x(3)*y(4)*y(8)+8518964909681928469742464588672902282471807562931213794098682026952495227271235328299847968744214*x(4)*y(4)*y(8)-42594013963931954911774861453357384631338240791479169877218622622399204174309710417034246942959140*x(5)*y(4)*y(8)+56531907253891919950311079882334661720672029504831018455276422361890284746618220954111901642993516*x(6)*y(4)*y(8)-4366531635089613774592462360449853189070310514399247301565080020181734863380566152778763364091454*x(7)*y(4)*y(8)+12820803062810017641508512922972009074448044930177483148778135742314049628301366607462903489784032*x(8)*y(4)*y(8)+18759795877707723455961309003892975388578470252482314953350846632792456617269976335052596148120900*y(1)*y(4)*y(8)+61693037087353447630412950484164805246765435927162413833037213289847996130568912004778263559533702*y(2)*y(4)*y(8)+194187369444596513992091371067242415840157076970122929398102345727049478903165885656012936304796*y(3)*y(4)*y(8)+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)^2*y(8)+43743481549835720752452333064315159439440605467767291732949368626955963843791124461079605442720554*x(1)*y(5)*y(8)+35470918228950867493903459437445536586039825147229944921275149598850118696690855263838798447370876*x(2)*y(5)*y(8)+75218613667019964501945387959698506775758123971846150867659773654844904366571139340726355355952132*x(3)*y(5)*y(8)+19514812849021260917281858904707561684436142306839921534839960163636504360090284141982672341981488*x(4)*y(5)*y(8)+23323843786500221252339302418770364674938565933432437631671974806023690683520480688228035791846538*x(5)*y(5)*y(8)+58650344913763307641266485743154495249018957507503316827691185366136732359282867220604570653312490*x(6)*y(5)*y(8)+30722934012924002395357065564098791108146293190504885830441685716591731119060005452261274574744300*x(7)*y(5)*y(8)+302192858407182527982851504486390495168833250859183861060688727690121106023437412103200425682426692*x(8)*y(5)*y(8)+14728605936053381162992227741348197766113426704454696287045124815438528596914936442151237383253842*y(1)*y(5)*y(8)+2333058648932352690263965048908626863894898809074504835341794924763877018764996218879328787237602*y(2)*y(5)*y(8)-20623982635268613938846688539286361544571044710275027788269904548527123990780537929810714973943914*y(3)*y(5)*y(8)-20981382667236953610666762885767305256768668277736985286525008766589589950620132017864462475996346*y(4)*y(5)*y(8)-11641502827476753914464813685928438678088910102438789574548023885289265107366962651377209786768244*y(5)^2*y(8)-9865599996609126799073096117185167964982871584746118727273039343857165072688531839774781133728584*x(1)*y(6)*y(8)-53154799047543286297714858518244722516502688689701309020412956989737498046032358618665799254290232*x(2)*y(6)*y(8)-16504380805416521339603844654288075176553986312637137562274462511316075314741079394102973862332256*x(3)*y(6)*y(8)+66245588971256054916482167883912896733127710604082259132467075869563292091652462666679810664239832*x(4)*y(6)*y(8)-54695421667179040290490070985399127251555789988586406967981486081258297542326635710212561655673668*x(5)*y(6)*y(8)+30452027852005205005751007017008952201883748664927983384814493008759230218013302871047597517546656*x(6)*y(6)*y(8)-81096887808013739023857906557100174067579346557030011144344896872767861596752427761315233493561124*x(7)*y(6)*y(8)-54820323070706700340775925312348386554328317868013482878766070259543445212862310557522135251660728*x(8)*y(6)*y(8)-32759218579857734093506784389158442307920416408398585373748526722282885891204358984928815557222128*y(1)*y(6)*y(8)-109783459245439512540456611598701476001120060641324166743020005073572281361840397740915614788904492*y(2)*y(6)*y(8)+37764960542296848698932255702302802648581144815977094450884389143944817424458875309246637241078084*y(3)*y(6)*y(8)-16986972219602122974711461415908200507009461876523057398806909642444223411622631340632398607166108*y(4)*y(6)*y(8)-17861232825429352153906154907234647489420082796582885347142174382094486280722857526989844773660440*y(5)*y(6)*y(8)+5453860985223143720791753894348609175630854338445982684823742079782410903273098228980684374636660*y(6)^2*y(8)-54189128843126569297690279148593035479594678919461982336874080397087553185980479322065486316352328*x(1)*y(7)*y(8)+56104420088869330445749817384656143531106790653680281221036895363107611645639784125297854444330184*x(2)*y(7)*y(8)-49285537563515331016656229114538626122182266546863137885737314734327238814591193176964233276248936*x(3)*y(7)*y(8)+10547955620900181393960170415282919839006932100650693556114698205235229968829054962345898203434846*x(4)*y(7)*y(8)+4691205527461083136608528908548498461045767270890673132286591604765628430766678605385223591382468*x(5)*y(7)*y(8)-217053199857242183920182939987545577030104368004289278165652148840650929610375107637995942906572364*x(6)*y(7)*y(8)-24495082891350122143090185338207322513399479772255904934476216971866576001936049524005399061711366*x(7)*y(7)*y(8)-40072383306680119364423288044566083596151635528384460710499927538622368357874378526988290248680084*x(8)*y(7)*y(8)-41241958912763355817744572816653372128696193745878814851432316176385190098072898997040691838116164*y(1)*y(7)*y(8)+19989876135431247940711641311370610925241626946856019604300932862505089099363307054226436861026598*y(2)*y(7)*y(8)-2836519782455119226636805250782799483086180261727379879434791673275714068508811608414043877042844*y(3)*y(7)*y(8)-8104107478424089732073242656057110432749534896573648265354176271594487010054377893965131148286572*y(4)*y(7)*y(8)+11881451595093089974660064776751489895366677451114098935946697521757560263182937345730063423903562*y(5)*y(7)*y(8)-30221986133366255767856010119908031676730749241628435619177976547078511053169497347617736331254404*y(6)*y(7)*y(8)+407313657747861229798428011839745387832114237957389785255270766337846870903973236329029615792536*y(7)^2*y(8)-30663657171855314507750285992606346308340744993711743277101829959913455344892837381821668454642288*x(1)*y(8)^2-170264407987844548402007000361772698604448740355287923673347894933196208985964555821899849292412640*x(2)*y(8)^2+17637031652911713863721281820440376332906294269138177466099356693471866910949879578383199756061256*x(3)*y(8)^2-15813278042310667613590835854066120449041084426513090023379883171121195892674081296437528916277896*x(4)*y(8)^2-324457845519198381831996402202560314434807604981796022688162180024688161603144199690953498776028720*x(5)*y(8)^2+38203041274622152256811793837836362114792999051984256213923944490698186958563897004543791849848432*x(6)*y(8)^2-20432102699869823587717839917304291404593941083307164898428849416826123828861604465041843123269176*x(7)*y(8)^2+56526611566397707320959936376185586735690843465407477061761985771442774426214197037333330396601780*x(8)*y(8)^2+65752916394882348057964376592014545280054182552833080176201354355756545223213678032763888087190108*y(1)*y(8)^2+19228679659861529095607542654628336764469071793432868141069129152839772161779559884438235321298196*y(2)*y(8)^2-5348822157813538011490228120271646255986425160561330485386951782216676543878765662384246199325300*y(3)*y(8)^2+202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)*y(8)^2-35594804636333028201682505665161660860054565847549103685369480219718521809385588006152133292664760*y(5)*y(8)^2+23665152741378323307317170259581658079828751381178055930371233326351294939817727710918426359769284*y(6)*y(8)^2+3879545290634296024451200308216837717787861856281594203259475810331762000188664209005193566878552*y(7)*y(8)^2-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^3-4316611665237446474046496983538750672859532706376014910591685729014579665718225858021455890978636*x(1)^2-60146273764846367400762200282744161415414172309077073349780910252067163340175487144271226919723980*x(1)*x(2)+10204240609832616143228880975443340209044095107827202829809353933594279352416099017109371979593936*x(2)^2-2963065833772540288901669885908221318773184941406933533784344103357485686801307822443966068865644*x(1)*x(3)+34563330657911539340585256714401329889369085023787996747566893721800632151768793946302563609103676*x(2)*x(3)-1619075723161269328081867580050057628020654121356732004126744220426824752281930602693989649684100*x(2)*x(4)+11015704266778295980215172803937974468651164651868415529522593463711851196870805930449127041205441*x(3)*x(4)-2897601664120619148061405497630851733893377745064573667128761965017910926807572855766059544714696*x(1)*x(5)+29152681142750082018167370995764755467270029168145338455676961687867710451034872774671517548085766*x(2)*x(5)-1741129986152206375943776925703905146062202505848143804962879773808654825370036635048050846870986*x(4)*x(5)+22334911782783021678426725713071278635187784598592210320512525464431196545372314855749500348377024*x(5)^2-7967821464015992414589199064727669103814007100948074376105478033390153718337995945880510355051796*x(1)*x(6)-62822800833691295118122927184195758517776144300880993451059757649504691786428812170085377712451664*x(2)*x(6)+23795519579245093281247340640192959600663492065955135884350280765423583143169103545298309650562564*x(3)*x(6)+8429869237140645674177820910172598252124782482032097220393486186247743221534333419025520833443920*x(4)*x(6)-10147023196832821154689720224610672613833022343959515215907541324157211874855271544836647938954068*x(5)*x(6)-23665550850375600197839133486764714942573850228589381292282899219881163903135574118918516244304434*x(6)^2+20371227114052622866223904891128494209442509822053644807835713357699518199054254142499440599946404*x(1)*x(7)-38139621181404905971443210762080276356655005629206750784505245110027214812123509734100033231215912*x(2)*x(7)-5129923486218950931179601701380845865615612081577365342346367636456147095100133440172080177312843*x(3)*x(7)-47050992672123449757606223245464897683386344860937223399963583187078097856638156413607496389275262*x(4)*x(7)+118936602251954153098234347669579757223928703496410304746842509331473006251039660199280716880207582*x(5)*x(7)-113185918689025103887152772333878346246909984354226759590628863508757207008029245612351561446456634*x(6)*x(7)+39985157058612024761513629833740589154736181781717951826505554620315798365785485074627309992864526*x(7)^2+193242425460407796321833951061428924597251834508324698879508198338382006328850020390614403609455286*x(1)*x(8)-133440010217173201901485451680850014732262545583227789264588542825094447643291877103641471467986974*x(2)*x(8)+159142793297420391482883218394471454953307948301651100291502042971498783421209501926447360662337712*x(3)*x(8)+20382494874201399785801081110653787726424966758771655423704367166437514690028082827498028116311285*x(4)*x(8)+21065949923404027939740616762233834507608154383543012030398535932903115474032679871176714777241516*x(5)*x(8)+9474846849006675141114863609994170178485987763138354986679900846707058668482621179323729454921942*x(6)*x(8)+83789801332460694773439610332103446846934707955158071757656312739332054804309955233532152652260385*x(7)*x(8)+78411559043545295303789116216402056668188597042436682214695432634799718284057355814711878625276932*x(8)^2+38123674835878082291347845582352297079886002084234858145909237652471558370665732321799172662977818*x(1)*y(1)+136723238667596004836945055705282003082979010732822113655005529114499114163077187746341952924563996*x(2)*y(1)+75613998188247038797362663165041531692156073515550031656409885470339756699847351613941520167417084*x(3)*y(1)+10391947658538228692664406339645813758734942409079480414461900490946575816786727076013178345191095*x(4)*y(1)-9206019175476602873369039822398691090776846961322011562403330725369369017696793751837145187642912*x(5)*y(1)+53957565228289079141117052371685158106938138929684227609749890726028331733923381762671260343213328*x(6)*y(1)+38494826736909376512340079448523568175266349321030958139408288230452994944010081782533064186070893*x(7)*y(1)+168362444050809542906988765943700292364163369436280457665864543808673239156440952561546254081909824*x(8)*y(1)+97497336849555096785225925897699915051134735467769007606441891913909784925562038716762400370565832*y(1)^2-108308882499158002459036628200842635332233564105651416082285894652304685206743003187344877866012242*x(1)*y(2)-52621519180190077773452463843075467719453101503932534690740666232996288125673698408832965830899770*x(2)*y(2)-13386254603778163625047596319433157387608004090229739490554408261460211079992120185418202732707941*x(3)*y(2)-5656138652923857319273935873735057529851046729388395995809183022274957556987804261269883992487760*x(4)*y(2)+92662318903084548054492113122955141976569106713774519600802383844122763192050899802492165888928954*x(5)*y(2)-79362819027028425770785531673013033590020254056796961820047145517066615397973223029638477042246758*x(6)*y(2)+51060313029496831612277995689839027843892687838424523540335639653031865993550706974542296648613762*x(7)*y(2)+21183109910997005857689306711146380120415904589324964917937333360506934231544420161101862877268587*x(8)*y(2)+15540213230055929926364941010831815672460806817253528341626111745261267082384156275749293224177685*y(1)*y(2)+4589391272574102658707555449551686102049941592838881547453357913548615805920394970898278156199868*y(2)^2+176620728253220325636540393171451219046345053455880955314498403118929999051360041252438598926080*x(1)*y(3)-48140326511159186077479085788282292856467033625030138460189663350403865344341150568116673722927268*x(2)*y(3)-40713603129201848225845055335868961377194960090645545421950382650609143581130643468057184082563332*x(3)*y(3)+2033631181733253047411882462882733486440046887770762414744133583498866958144928417788269093117622*x(4)*y(3)-337787302770058600439111700590745212376332350237514509461958895510627245524676526918236153398699828*x(5)*y(3)+2295135713614650833095665596326812227179942412651857576194231496346392665361847149523708325009768*x(6)*y(3)-16861945694658400352995498798389614735456860403455824333425055522986904894900773461862770016505774*x(7)*y(3)-120474927018144263149882605865753975280281409700099381695239088041312661374254623195633646100457934*x(8)*y(3)+32215649753035967468345257781439706576209205532513511667812759317065496427111495434549418789761370*y(1)*y(3)+32448924613529061873148936964053367263519614962599981093291083544265960724656373407750954429575356*y(2)*y(3)+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*y(3)^2-69671646637512128274982363100768666141826813262189071289285342516009555249316236654068114287781300*x(1)*y(4)+20495641986454273958523018588823684753992859883902950148633922367902302722459901945241690794107402*x(2)*y(4)+41038190900613959717164669317091854705313601353982330829935390394860516873292487328635496844844014*x(3)*y(4)-16666247242640200894669956143550101742372738683924171884373166755863941098764495738568682600158556*x(4)*y(4)-152962042690982196501535720525552125503881532067756369111739251790347375946570652736400096936033020*x(5)*y(4)+210001132960195184680647855731140518965800875242197904086834767717269856552966683879223265117213374*x(6)*y(4)+6948745665347654557156215961266180736492086550324605913228814816440291852947791840613766869769404*x(7)*y(4)+136215346581410959015448635027407534488046839575841485663026529914913257862174090969336725310800036*x(8)*y(4)+1901028208992266579758259276360507886720374646660432164085810408758025151575862252919929511449386*y(1)*y(4)-163703219938858191938900412815810346953338688304076826156804458680623034937644992799911920432123662*y(2)*y(4)-35835618980868421161803370272397211523737941490270277080100740865560865711439381147200187456932304*y(3)*y(4)+15983371994200934588703460589585760018498088621330316324998031497994433623354504827682295080893062*y(4)^2+4942411383815492984891219036459498250286409178782974932341865513708473829547293935881240113627642*x(1)*y(5)+124113635218558387082121894719691550059126259764733418979435573085782076956429771589235961273430308*x(2)*y(5)+47227061758650186558957876290976398371786448143879485504159854884554885727785182277758170430229357*x(3)*y(5)+8548678855206848897055663728751231869413707547378982613792367357223438729273760914241761946979026*x(4)*y(5)+43630362733569789619200066630584624817404003574320372335573610927626379015354273666350943935891884*x(5)*y(5)-50697830281338846738182265772355589033789392932990342705910005295020900196898913961126518453996740*x(6)*y(5)-24036478657766514618224887198096698069596497234163069587529594897060206642287453885986533032984672*x(7)*y(5)+78243794064676047008281824578689525768029915003261031148714930989569612074981446197400685120356665*x(8)*y(5)-68928321479801871502997253800109251729026878713772888819993761371603488856780883843655827790165339*y(1)*y(5)-41365097367011770410076507405039631329410896017599579621019809824092046905942541387625144339269406*y(2)*y(5)+43395714100915788312991379980240234891845911412620991267639321928422986800733755053819508643970282*y(3)*y(5)+31110106303620417423259956648617221212617505347815378929906641896501622333023898431400731981586988*y(4)*y(5)-52574595869789752484050947081613519001076637549149214366656711235703457653298849627260095925151318*y(5)^2-168030430657827324488617491717999066911486869838967189448813983229053771598737140988875673114453822*x(1)*y(6)-7224652536373098016989665119356717544138440124273782303322562949212199467688098610514608287522262*x(2)*y(6)+15981450042407163488448968683581223349532488682944202573880251363285838867931878827402247115976180*x(3)*y(6)+6246084036726056755003180829292320795589661613242670826838457959594138554502458944965712118619095*x(4)*y(6)-28655304153168736050909540543049418516588278621653880151991763125345733042176632639392133942624616*x(5)*y(6)+128007384161014074662682608407007336474941908663457661719103122212475542073869616048482418282669428*x(6)*y(6)+122931690598287171236791801856023611365074435267090014836109419954928470494527369849549509841183633*x(7)*y(6)+64959254742235986915025800760031130419193458320769092585089659917752668469988267318661245001648400*x(8)*y(6)-60727213460456181628084651977680391187806884562615219792420947765853527976159730492188705391710000*y(1)*y(6)+165067964107255031777836259285988142916392243650010695159958196601902147066309952242717785169241741*y(2)*y(6)-186174916967799422227707376666146478506527082844901013239640377119034259238196006941709011520470740*y(3)*y(6)+42810977729195842474230754307158981263283451199445238264646002832978340996938222705770128818198546*y(4)*y(6)-100260945132189803302497811486955346105792253932345302226364366521131666100053157846483777611843475*y(5)*y(6)+62264756882622960105537782544857406433291049062969403655051914639237708858842348998780098317477392*y(6)^2-69133189416469915618588829596981757780807936302030241318103528141582412713319082722971236960160720*x(1)*y(7)+29260753933255701192851298139446255269385890305854165286589016940109536334765258438398219863781524*x(2)*y(7)-295112318416783930120224734556764593896854318492338741087007032012863667471418859825963313499752676*x(3)*y(7)+128456163274366335675648680150701541427910314178620693583555749887583627555437145153005418313389756*x(4)*y(7)-13705720454274239858951410862266796254178007613199456982414275821486697692986485183455786732533066*x(5)*y(7)+333844396813041100461660198789063002414032824457624991124040996404046036295411684659010093185119258*x(6)*y(7)-56453461910637281252285042756265305892937697213727938643368274589920238777690754804491623424129158*x(7)*y(7)-715299020749300246797767149793871351075033255849478643420104159798847036260287809903824491341580*x(8)*y(7)-147265445777306086141441763094049151304473450628472787230607593799445841987206663655445390368867034*y(1)*y(7)-25345056010603011539629539239232916650411150325293406165263257399962518588352086325339436608096440*y(2)*y(7)-100226098874851163030997920897215939602615837767257942310918922457653862389947796342580224032643708*y(3)*y(7)+40211498182300370268057721806085040523592525181528052495102754807956658519862750046328901117653956*y(4)*y(7)-368200148147389048558623488535416100944836104119795170220978298570338577716302041184413776503704720*y(5)*y(7)-278630157983173070883643459369571574136606043454867432030777847821903473327012351525879595026640224*y(6)*y(7)+29419667426137438517822250545758770964010683322927014799908177159149602665342860406200921015923622*y(7)^2+70927808051403675110293098818305904480618954340832415633101021017285485191805393927011577599228848*x(1)*y(8)-245359732841656230083576934177610012439374969913206902442192438367158761928707927707558484757198458*x(2)*y(8)-262783578669278667660499061088498979762651214957606161126789630883853263177229829189998527201523954*x(3)*y(8)+39487531724608091458006207840452444368712639762312484455866602053650672811661015674768756551735314*x(4)*y(8)-495487382954845765837812426129238015834077416786308303240547358467139206094122065406605631302426230*x(5)*y(8)-24194352343234955347014962472794931080717069905444363927450498167077398409228923101048794643072144*x(6)*y(8)-88278452644721357646931753451307967956386794923797720937603717245119791108069903452991080612768344*x(7)*y(8)-42403442501883322077817090455259444433395964555318967615581289904009661475037843943977073481202542*x(8)*y(8)+11319793352411721933469916513054279314016396076248058835830382422799326108841507773475128746760420*y(1)*y(8)-34144937333187223274782302270070035395643826899454984821348251118490516898932224508360552669756702*y(2)*y(8)-27238162986945133146126999143011388029528489881000193193231480875404200404420972536844345011069294*y(3)*y(8)+11771433019395086757017997358852302543958610314621637175944123162566990972163649970556267865141828*y(4)*y(8)-158409474747359313991304187971496193217651978482299658813658051903648456317612919424404326989667122*y(5)*y(8)+252926967089858383673166760831896413598843265761439776229118836697739153206549951930104623709952808*y(6)*y(8)+8544706990850645007146368256473541191289132560685004502906517000002103779453700577415893785556888*y(7)*y(8)-78340732500509332761291597462430796649023499082920012461841470217836224891873251328613497568350206*y(8)^2-189410758572345624264053327928220349888924097522278065757141393563295309478385795764418633469540502*x(1)+39710894982843074130556197598615919276674764347513346287790648481064999737939484356968620129492040*x(2)+25942434519645505912803257158038747689835377738973424634383327574107335865984886349778496381950356*x(3)+20225448655118869107632871780607003003559848380766878083897723140306948677936541600783950195954429*x(4)+57315934118192275913015403062945668216411418716132536231003991117413340420185841152820287931138320*x(5)+58202141311382238378662220831339035414185383752573902469893017884143543219719707820929528919144090*x(6)+49803681171135340574804515511907550640094480798531344953121936407011047719677359104063771933050951*x(7)+45554683247228340982896144071397305180791984296869491109620145379469696518533028629382173355018948*x(8)-215594511269482151173127042460735937346828454678180770585996862132773027450163405417626614690197072*y(1)+166389941956580806228797127838612753679977735063131230285720300287746588907707140967947908774123097*y(2)+52341517045330420540241007057177671810019987527478892685232085395736744754263696377589550660064648*y(3)-86301459271852099843919830907068035637459764718644757405555161792880310600274719553720475940902542*y(4)+63561150821284778363683690779014990350393187069281992814499091179714047914007298603391418505359833*y(5)-277382773296730594012463798201836707513579879530154647167628017736702892466426727224825441647456*y(6)+109312463482261801519777902975023547488923483805851234043586918161605089502375904076130519205970852*y(7)+202146432054872103393074312580977102795437158768355821521062739518889902434658233253026356799854688*y(8)+135891368816052692968953124010262815466170321283766520226576308801995838938778509275454708922659236
---
3
---
-1232327821749441343627246093228059991856213061407353593450394100143877707313865449595090162096792*x(1)*x(2)-541769971469571215773584778315121797874214942743958878522856215223577417658404334617530117283032*x(2)^2-11288614678929105126360520200666566527299966380282380770053871645487206305284310901378884380741788*x(1)*x(3)+5679905535958731531276505596943654130713210288051114172303125481589198417552946542532428812994012*x(1)*x(5)+58509080158072964170721221191491932927415062819020979778914195376741183177480794261183578258852*x(2)*x(5)+50965993672025065944512647707342781591200940527699859390403496780133625040051486725328968532909264*x(3)*x(5)-22018604953867057117709097631828687044470614440628211450012504646335131008334044992094266175261720*x(5)^2+763337973403792136511120925260298040880296721284422529522553122431804098253663155716131267179348*x(1)*x(6)-356221403768902730933942673741683075186082719549030912911598841022582838503155958654887254208132*x(2)*x(6)+24702202294427643941067152738207838936392298771422786066019120828959794614648236914710311099603568*x(3)*x(6)-21441815383480081613887789964756707556619227440072377341252526137697384914705331505751835817117392*x(5)*x(6)-9155629848888950086064163056617994891674926396167256820358752142750857603172302682342855835398112*x(6)^2-4750366751909839808150432844243528325526544884041953906078188408917440123268662212209416430356624*x(1)*x(7)+73997538235261319116333361502121733146419258704701184786641389953326066715525363094967783926027660*x(2)*x(7)-327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(3)*x(7)+221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(4)*x(7)-77221078646810660441862583681584092543109393680601533189910825199706201184174886095360409401784584*x(5)*x(7)+29754856075280666898131358159016504528302859032718606360715887365525381484122286980404186806304664*x(6)*x(7)-9318112318252189671813840742667823158682267406870183975372575260709208245997011875788596614561304*x(1)*x(8)-34650641377941974836800833366009442173749815358370911268656430036067840605525039062248787706212368*x(2)*x(8)-59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(3)*x(8)-2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(4)*x(8)+30629158244753113350507195647582192947434145083560265372525086120256398129277364206247611588143040*x(5)*x(8)-17805224526110995533914332748122008062499153151088854963336280928324221586057450044950944707622288*x(6)*x(8)-10225739629355281988327693473312510251419515806303340397599236923260792220678097345721016185155804*x(1)*y(1)-51816787339471619094157478902389269818488147816855403174861289177704275447278368474118671464670716*x(2)*y(1)+5582005141586159168121138428967070785637969197919037731168564404480790319891946356880602539763640*x(3)*y(1)+123838423593261202970676992386095273842062991696748107629586747321238113903825083791911539862857512*x(5)*y(1)+24259028114460523898614052988499562293728502721452043926410477987460832881249525169282198158600536*x(6)*y(1)-327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(7)*y(1)-59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(8)*y(1)+5582005141586159168121138428967070785637969197919037731168564404480790319891946356880602539763640*y(1)^2-3689738679790627339791993015287741034892384761155075772082020200236993030980421325742667298622060*x(1)*y(2)+148995960401998507451278889323463001589193712375376023091380457565545901328207299424251225935229664*x(2)*y(2)+2210756873611326498952734804157708787497225846314217851918174559591189472990086432148681421037116*x(3)*y(2)+878864048636976302338287912356107723027874756259083600125021309864437255721753025512168487559612*x(4)*y(2)-99075583600968046022475997782391381456066662372370408673534849176623411342317887291331987203883880*x(5)*y(2)+45289594895277673664079874267123970296683241942727160006928824670662161609358657067256586456899976*x(6)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(7)*y(2)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(8)*y(2)+2450447068694138217772267871163919984686646234384877015588634916826945088186928166379272826735192*y(1)*y(2)+3107282377535146581298680559777592767879228610703831472572786305068703681896987364082672687102624*x(1)*y(3)-11835695893282066983000388268527934855408623315991989230065800104688656813280572485596688024010984*x(2)*y(3)-4342966311129134062910425542525769517270521659763506326249509189605980827426502639532489063174348*x(3)*y(3)-2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(4)*y(3)-17652905587719839463801447397305656657689913646933699513434280590376103772018438037482173581000540*x(5)*y(3)-2111242351013235859153227416163409460339992104961132616970148461693937595305594689475713011945952*x(6)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(7)*y(3)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(8)*y(3)-5124426477681516997503543387847102512334156990578124368442825762065313860281748708380610586155456*y(1)*y(3)-1494884670313517848148671370537391049250842971611817366330783719439793575924330425700391358292288*y(2)*y(3)+18280199086433156697713139118792320401058573856976711390371199303269976625238029198158426937257076*x(1)*y(4)-89056852081133122563547742326359735141940683883474665415623653942100218775099453988745053141468596*x(2)*y(4)+9629602571505077266682811035018440333632424583386300735035546866261011184701800825251857662470388*x(3)*y(4)+2195518895293385903771082677554741769672465084574869753380692822304698446474404072302050429571792*x(4)*y(4)+43903937161986983265052844228935392581284487446997324721884104671803855583858936701393891919848460*x(5)*y(4)-13678101102895496326687376242959559641036487724681866265884005419743275890171857419063137289090900*x(6)*y(4)+399258418487226869961280016943150145439972559526733285291178467059144270184040006449744570827236*x(7)*y(4)-1831817010368686405059455439580002413175031472434347546782340191651927552488414325997206334977052*x(8)*y(4)+9531014423421376047260930664381692901636875585462884022186040926292887579643547609363610925840936*y(1)*y(4)-10337538946840975488626550840009339593928507470612545928992922887143365726233794650350118576150880*y(2)*y(4)-64722086990910150569817137972673803660229689798240241095416832066372971308069758795379160116857364*x(1)*y(5)+110516804956281493134958142622744397755880792044702037033189831768807306309428199289032258106929668*x(2)*y(5)-1092321118973723488451372076905716198405792111125945059895344741667553509235136905695058761360984*x(3)*y(5)-7253782864868507621193472894744972193605666179284349948452216182014653287435602558241537017025728*x(4)*y(5)+14727682152513913536808912053246407372485618987755831276154486002517346102381215734917624467490064*x(5)*y(5)+54394334810918636166581270570006759592278276848094333646804126863526312307244138405533029188210616*x(6)*y(5)-64220938576453904533047970856845232603425413587815811811557615052165516520188810185364724153050864*x(7)*y(5)-41460471066203884395621517746624721900331959596093511152293375990283565519627709929533437466594840*x(8)*y(5)-14386743899750575614316985664080302364843900914972381697230810979366514441284055377588867804295324*y(1)*y(5)-78414923424148952831062622499064455385780783324629593629448607144820122261005864433679687115155620*y(2)*y(5)+1758099350032371351896566905321856421548928427639757735901611532806224514285849090258495049710104*y(3)*y(5)-3840650793880724391798100694293229061740370513181851180883832718172808744681447668239635004019332*y(4)*y(5)-79922589391433485089109564834465882289226021656432178025424166123592082300481041304588987128886948*y(5)^2-29522596937563960334922059793929489220246902428923963765965579844484496439410149373781924625318152*x(1)*y(6)+39988557927760212856217058283854540436941398699425664409064940784261170374222153506452657798880504*x(2)*y(6)-177395290487343817173576321241610269995705379418219341996241594318118658603590366700469670278451716*x(3)*y(6)+10703616133731823033121679231290050423930538119417272072677350359409137277105284216460336591201584*x(4)*y(6)-32295131162586520837815338785531575652762273258818906045479043620191514797866366430466189847090732*x(5)*y(6)+29984655100511836903677691571904319523837751374407357807455955991598785630431965365832883211394396*x(6)*y(6)-17705365108526171840176507579142296394402263613039575827602041018897321893877201959856763898945324*x(7)*y(6)+2870670268860867038682982176068730361357031887403493062522558113226359935760175912839443697123248*x(8)*y(6)-168660991746999749053819007562244380770734712072688655284368871786595239925925114482226055301332968*y(1)*y(6)+16785940774989874008614951705150391954921821321887498803223784582046856308196389217956294416698368*y(2)*y(6)-7786011270147146583832412244166684372591741387556451905900359570936821678751597798215116762263008*y(3)*y(6)+1202802201364359505246311506514219289289208151760669122929527921830730628922047001121317558380804*y(4)*y(6)+21160382750437270168931180695561881619376552378618744917543843292293820619982003113845765328385464*y(5)*y(6)-165756153507296679578870442095156907061275534960226028408498647988679695100039732019531255021527224*y(6)^2-37879172458742304934570946006421337311149267779263574956359809631175185247695058380419005957229536*x(1)*y(7)-131948405573275452799220381357696358224643777869978991411332380368787571140398179820775520836166724*x(2)*y(7)+5701480066536070403305551088473452911798907658893165523104001947382653283402871722273964143482388*x(3)*y(7)-8189581981109502427645328370799265213460689077797913455115437646656067009713225437625008867614728*x(4)*y(7)+259613836730014297945000595523824066610775745333924364487890462350057428223207743918340187623243316*x(5)*y(7)+41020393568403790473368674565685418759387410389387638044283113834768964938646969704265309048756068*x(6)*y(7)-5874928374561238376380878558487935946615468382865745355081938240085544284303504600275811088695784*x(7)*y(7)-10978285605728334129057442207096335760151684859838060077069652394593060106578015322693355288520140*x(8)*y(7)-25838206837761196374291093311204415467237679344058445633790352545476663843580751808852627162764192*y(1)*y(7)-4571945389884115065980284305220217300168058972529811661828138877554744118817976319067733391251948*y(2)*y(7)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)*y(7)-1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*y(4)*y(7)-22772472626537286341342906505961524067047377127132998353469143723894565111856612320072098551138816*y(5)*y(7)-5667101092616471021220300387316228344694660283580530535252584073556691088364440430926788174508708*y(6)*y(7)-2129677837896378462403267724464335564106734422694702077162060174205732980269748857456690418624328*y(7)^2-25085296488206209488980806674530247865137809367939368922082237856792120047367987020817805147529004*x(1)*y(8)+122540314925911233026764737868101040878177094145532096256093851262840661685110174570917883237257260*x(2)*y(8)-23042079328306356489302192841475240244561813274054930477536166906749925825395869959275288965265196*x(3)*y(8)-5108570380856400319469832216657040469021914034795406669340972347796789839814982318100438380331288*x(4)*y(8)-76337338201282575735130573720479310781904444450150841854776419821005196481839374686007717648578800*x(5)*y(8)-27701622446311013622846772095984999346220305838313519093305729312040670683171666759596756428295820*x(6)*y(8)+22288255881716239843884750611128794851164544050963999499960004400846020202614605182291954869001800*x(7)*y(8)+3928323215602270374912001366074455039427241747935811655520853745313170266707486083748029754915972*x(8)*y(8)-16947408903168985426773087589378568445049534442624557393205152896370638726018414840219808873363044*y(1)*y(8)+9673066702979984918759154039875984105822823749281369962759034932573886946379025606618151643206388*y(2)*y(8)-1142681957181623374290886892029144978146717908298984685501825522282438184716314141817698399443328*y(4)*y(8)+25194134824407869461784144397703762321098363542152095643054854984834856205463472033286498344542696*y(5)*y(8)-14225770981603144627863744136838318327072745081479177890973171769090539807645660762767362579272340*y(6)*y(8)+2920353473762513392578240378839931870373032350376601012546117010232676706843327099222748088003620*y(7)*y(8)+96780008269363537849152351157710817459273877921850010113637346664591918564515917376555497236823572*x(1)+185507307419817283274233704055181500177511990965722937179395581666425035167012212011879069639792820*x(2)-253138392561981799110668494356572445626454964733923199244018915366680988918836995331582633675956142*x(3)+50626776994374749239465476996607459988085075981963885485200096816776228847736463416742052192191048*x(4)-237286961970662209532305906287385676589968904117526249219259513275749768795715609686867219055378038*x(5)+224784633612351268086372465256703380126098455522967953508877670321711193969979718112684802493037606*x(6)-83349739788033939220767340154642556009933044697692626614636432471982680441244150023932194282107552*x(7)+91463915254459431184451992680250599182552876511209269106599385319019421928311240494736442787012302*x(8)-142414972433341075514886870868061059356829186461060555803693639712098242389054037077275784872510870*y(1)-45581119662657779824801624537254650582208973709991506981651207794016548052767747041243361914433470*y(2)-87054681603449921503414496987198437473798303096076919335132770950636669605702477179882415718797224*y(3)+59750758196102627763428555076655076588071894432848499996044553574819843299413153458307367252483746*y(4)-250836183719470788945431051634882761019027241203508428846396281858274954937871098237101253132554714*y(5)-65989614045986113143496881403534497297753192986115071789131100552726182419749508154510701600979236*y(6)+46278952927283168677519418220281061347827392485022426867616859219702955361363872728593236987948474*y(7)+55937862956997286970676133823835111387667716925615661053504897143051150865327922556173057286252732*y(8)+274358804614858271469039963121051539136330275774755798999722453158045655026485241487955056772892410
---
4
---
4447577714209290187649259503715594138856997226643760578852731381445320710239081092937338650897220*x(1)^2-10319027594905226869452520984081492057306010200308493541801173180640000519929266945146872797645432*x(1)*x(2)-484871824867410985120527308023462804296871049776659481937931795759848803510930510888045727628408*x(2)^2+50965993672025065944512647707342781591200940527699859390403496780133625040051486725328968532909264*x(1)*x(3)-21669605402648437503087000566756746976200125842074861003364107854275879776386397561377320601714408*x(1)*x(5)-11870711818065518331718810451482539146504661868054890615429413449673392691736651029458916999014620*x(2)*x(5)-11288614678929105126360520200666566527299966380282380770053871645487206305284310901378884380741788*x(3)*x(5)-973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(5)^2-13046547137254403590834580033451389096219138438752920851980371266461566134233518325444461721867692*x(1)*x(6)-2650685040106464688431319207975256968443678543231082933791765774885331627017722619521496188612484*x(2)*x(6)+10700589105506371103964909789260415341395172881050685797349740751339543961338284450435217551756324*x(5)*x(6)-1282585181017063747073221391492602452045242109802797132290510408173877855787407571485393847347052*x(6)^2-77221078646810660441862583681584092543109393680601533189910825199706201184174886095360409401784584*x(1)*x(7)+29976421654954961119720185267506109211264055442943381151891109457581429162857127023650609018667016*x(2)*x(7)-30097520238536535784078714073882112037327741257430927757499706075889782905276055455911418143679564*x(5)*x(7)+132933110692736187995524148280863023323782765733638099156199517501210613033344878687728439198136800*x(6)*x(7)-327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(7)^2+30629158244753113350507195647582192947434145083560265372525086120256398129277364206247611588143040*x(1)*x(8)+16325974915797667281388887810301917161383290341140651832509137637999566392892067826675625118306392*x(2)*x(8)+6955101362823516031238437999982142950579979781703349107176059438631644984488725892629527056933112*x(5)*x(8)-34650641377941974836800833366009442173749815358370911268656430036067840605525039062248787706212368*x(6)*x(8)-58409574303251909681098923082168992946249850241770674612384829528820371496800396516812896456531708*x(7)*x(8)-6282923832972721449122279039086974269893149027129409506303515211841521197231541282413516845515120*x(8)^2+67277910251652917963207171874201240883224325235310971896763094321198697068153527968041239744364456*x(1)*y(1)+144942226031993187420896782336354473846401550704331816578365123526094598873138834029792359779577916*x(2)*y(1)+7010857513409153312810148156012117126050465967742066063670869625587227563426041384102497937230996*x(3)*y(1)-7424938114925078885139470257225982531927712197724753920312241532039531457510857042969667249266644*x(5)*y(1)-71109057252964143914273224543079555689226664863159458024635551498889210571037114421357768158411064*x(6)*y(1)-78814503434149798615469790165100183754089770758582442809090103266474051135999480592368888778574968*x(7)*y(1)+9979287595558997933434636768228906540883370468967327740234778147617323430257519381139914031772968*y(1)^2-127239023153680989138671292160460170756133399611660233534528928925503862119780303029020448576453372*x(1)*y(2)+13155961484577407074983891396561960310714403007147846382003571997958931909729954435530654786950276*x(2)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(3)*y(2)+798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*x(4)*y(2)+3887816732923961566840929895586707340394959813906327770178067431099537934413959369331518225659780*x(5)*y(2)+164602864732547739576209177932746285159008741552304697432878214131838200875508842048235076836441828*x(6)*y(2)+3089620922248302801291022716513816510525100602573301452043195869455626728711839457660849908596728*x(7)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(8)*y(2)-110678553009056927833807082627026899415098773127016653281445409350806030101949107313644018284756984*y(1)*y(2)-17913392309903967108665820012412767656044458757205238860832052781195881449636853393764880755327576*x(1)*y(3)+3197194579262183158999317821037220532154942185645910549887355885058219899771934778855627362492524*x(2)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(3)*y(3)-2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*x(4)*y(3)+2474591213533946762932416707805103957228871870063446334531359336496850240553803021698715783125676*x(5)*y(3)+4775392235177706397195496971254438186487446349503297623012089627751574864049088095445971995051432*x(6)*y(3)-7208320255154538156418524308703990499170517872750439147625003288623535281229071558642267980771744*x(7)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(8)*y(3)+21591875043337187718539164521434991410044888187197068509069632727427327500784320852543655870956868*y(1)*y(3)+51607615460827661987739318341947891392918714317768911180242952512768723252359120723668934408524236*x(1)*y(4)-6684734721077379558885864645810231944865912303973297913770365008127530210681796093034499832049884*x(2)*y(4)+399258418487226869961280016943150145439972559526733285291178467059144270184040006449744570827236*x(3)*y(4)+93405874621549257085259433102010287134469000594798679607382431088837822711800595543686557702068*x(4)*y(4)+12668718027341967898833627910216981621743961032414574118117321583396276831201259482719980933606440*x(5)*y(4)-72831990365988589576229177153905043651620596392958108208662282096639926408373491944359164419024524*x(6)*y(4)+3643793483379153763505000558910010079047074252529614153809140596779074376687564870973323671350540*x(7)*y(4)+8320726201737223741179586510152800128187867100950726076824722397909384200336487273928697895305224*x(8)*y(4)+16720343398910134857592640973875658959090468013896889189637663690130527115273702154376828484399004*y(1)*y(4)+44019060875844014632751367093601638912801706525117928475776009071570400506086340560706033979991300*x(1)*y(5)+40294737252429896936088008187778059702720418146018653083743131381600920550832330679421945267634504*x(2)*y(5)+7317432125269960899480230293238528194686716932143880512400339822932544847003449266734208927603588*x(3)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(4)*y(5)-54126041000440480071223040466414454702602984227891814020649089987862915325287783019028107538265540*x(5)*y(5)+112125672312555989846436693548621600204226533442624767462828881359264610042305908850986030734681188*x(6)*y(5)+13367006326055958305609368927088264131979056817377468870917492902796111560973396194051036977598760*x(7)*y(5)+1335684851362636821815831755669524776718454925215263589861584902103439280907273429796820367915840*x(8)*y(5)+8997095785608353465074323280952761154337712646138713740569513054716908834774074254804792285437168*y(1)*y(5)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(2)*y(5)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)*y(5)+2340457212643303984174726942858595414466635586879184541375360923459870995268434161166932111925036*y(4)*y(5)+7237461536734679836191168582031174407940647629687839955154328325311233433846680182928337805880300*y(5)^2-42763797351980312122561473528278648154061797128287559091564858545621459041697325362350865947825944*x(1)*y(6)+74782106517127571880299649863522993627078149496043576676493556331425175529031283480709067766608012*x(2)*y(6)+3443382288262028412235604760521820767255295821061106900185444453600706110757590121469180177426520*x(3)*y(6)+3333667389874431347316080961171573486168214252202373410615683358508231166286782255437307845232200*x(4)*y(6)-8279744024875860866121797961900686465835277085577296818343358591454824515534591791338912916421940*x(5)*y(6)+28489525462514400355012451586322077402860844003932982976939392834627870640240449273572141053398192*x(6)*y(6)-164350758674291346067933192444997577540900967708988986800388238747138317583099959787505971212853288*x(7)*y(6)+981480387934424764403226217403820985618724797015218766663886418641845232200885721324380610036664*x(8)*y(6)-18086203291517862682457897131704165038844696475975027636572706239596898575860012811741114998007700*y(1)*y(6)-40017938674031828445750058752298799237555516099535705040596881503079080411206317891678475805182336*y(2)*y(6)+22235553655477616747751136986139779119415790778516565787544968389480595335551915055059024160121596*y(3)*y(6)-9291394364009171901249510506039633437720629204920405808862379193776135363531522213805247389146568*y(4)*y(6)+24879085036447548891442833821638114973224547888430624247678552936958085107929575209091626820137832*y(5)*y(6)+15268291343320635291420502011747335527063502487563381479877914517144359114429043700579098338808316*y(6)^2+142111293251925536402278155013495254698460394162912385155153261394264744161542444566849798992742760*x(1)*y(7)+35433227569569532720052870586016689812221619326443144268758408423485722143614088364676518894489572*x(2)*y(7)-4382281768901052005381414361879422432332274552996490774969965126228550127597863558359294716568052*x(3)*y(7)-4595523600151239957342461755050573829550740868603088031490399633613692907722684786779139972494344*x(4)*y(7)-15147037996441072687464623298573089272596146295832530556034792884125767122883123811474048436628244*x(5)*y(7)-148005542038884227328178887973393531126179361827313040288576393869920157120338851351251598372139456*x(6)*y(7)-30992317439226335985405314394692805720508815911159962552283694996529256660749297192857413626158180*x(7)*y(7)+5814095941813060583103900567832198387755734058221044064980185275168204715714526806027883598971716*x(8)*y(7)-18162100063359811835383051158609200138644363504829187377938839928031829128467168649143261544657364*y(1)*y(7)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)*y(7)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(3)*y(7)+23200623617390158075916632429252366400054473901631748348564740391528821151878184160822814075790056*y(5)*y(7)+6322227118187718071565626479718067234906492960551890183067781845017541350082111938229767170507084*y(6)*y(7)-1864504107551587946444088867930771135773053264945702835450384858986195234335661618822984209183048*y(7)^2-66635342899876545660630463383418171793984439482904417800716159319011982301190598230605721987013916*x(1)*y(8)-51124350802648509756187989855581574653351062485003359498050359537431878864129709467186133887104072*x(2)*y(8)+2270284934179944379895602938352859293842558336286658360828646027192937499580333419948940970372560*x(3)*y(8)-1029683031655419054020919388820703361139077149812439520040704417518811434029048037044953189615284*x(4)*y(8)-195947510293066058464379266854686298440526623904873645449274394177386020347946173936878664746426032*x(5)*y(8)+62293688884376037415420990838140097488361514378174158121218962514098822783068144302558493209991456*x(6)*y(8)-11285782378399992744449110061430700040930250931772215322798818960618515218431842101070637607791044*x(7)*y(8)+12218342630271562649508369847470804740495991040371384968531566370975197482249514894995574028123508*x(8)*y(8)+65752916394882348057964376592014545280054182552833080176201354355756545223213678032763888087190108*y(1)*y(8)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)*y(8)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)*y(8)+109381783787390709153991486335442855851631554918103709301842264748799172595979828719981206120748*y(4)*y(8)-50378399646988276761252422130407077947956573124249754188708658973320906268030621265544709019327372*y(5)*y(8)+12201828302827840414609378593004165103398044474880288161579204367486200303535260242577842519427924*y(6)*y(8)+5786108726348241009545863347346463460906992717838646461060018788393797360015440842101005076223640*y(7)*y(8)-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^2-140616768202008074537937499176063559751398087320777394786230005217876720089799768762664981046105304*x(1)+103112451418198998284844336505121506261316871572443473683013111905531297070832324137902478518867814*x(2)-34425839239744863441501850083114755102853029898725520143825220845404054807016487207232235353179996*x(3)-52383976864017307852105752578990234234322750041409539886595122949040242791123224727867338092953840*x(4)-119773964700309766553909513296826525444288980245334997867630629487975729488852281564721213274300580*x(5)-34379417151772486622589079526678855492823325826053076718959656651115828108996867867569265608150968*x(6)-176651166012490318417908717988687912136719206035056231968069533404672269247090718929065326306355422*x(7)+146701410599460912969049190776933208000620643055798797287021050231970430904637894110824946892102914*x(8)-14998237806347690047047892409184565802255675256106488863412538709511448572826735026142778593582434*y(1)-48602256692212953626685134971807883213794383439814750811214925135549448934339443452851106765887476*y(2)+468177819989989026175689611970072657184002070710281009881934771187296036409877120412086482907788*y(3)+11289302096383559351848924881149509571303666191899149699247482864703158614833529833905134354880844*y(4)-141488973650871842584766044852542763318987391027039557609722172112997591739205355092075935588224144*y(5)+166190574218026377547644109218069326711789627422069547118634102853190624584232313585172796636489822*y(6)-34423868952781260848580632861997060839672732600602512894169426887157006959959936301873859061448528*y(7)-21034512923668856239134376682589250202140875027818740182103422903657567792993271688810175531589602*y(8)+1235616292655893954161117860584248542258499911664015456207318695604480533703617618559740326326996
---
5
---
-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(1)*x(2)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)^2*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*x(5)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)*x(5)*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)^2*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(1)*x(6)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*x(6)*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(5)*x(6)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(6)^2*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)*x(7)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(6)*x(7)*y(2)+1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(1)*x(8)*y(2)+1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(2)*x(8)*y(2)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(3)*x(8)*y(2)-1757728097273952604676575824712215446055749512518167200250042619728874511443506051024336975119224*x(5)*x(8)*y(2)-1278347707108329167037509690699793051676908736376848872909121905257363281049822582563154163723072*x(6)*x(8)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(7)*x(8)*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(8)^2*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*y(1)*y(2)+639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*x(2)*y(1)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(5)*y(1)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(6)*y(1)*y(2)+159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(1)*y(2)^2-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(2)^2-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(5)*y(2)^2-319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(6)*y(2)^2+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(1)*x(2)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)^2*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*x(5)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)*x(5)*y(3)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(5)^2*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(1)*x(6)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*x(6)*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(5)*x(6)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)^2*y(3)-1341354753430471647597408582153061307166074251404461293211411052862618386975652094449820833599864*x(5)*x(7)*y(3)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(6)*x(7)*y(3)-3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(1)*x(8)*y(3)-3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(2)*x(8)*y(3)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*x(8)*y(3)+3479062972730585829695134244523424536392682144613560501924692452043557958653794281828218055863572*x(5)*x(8)*y(3)+4167787554946042317829961841713775973672721764344629558364355053116442841894645700523314789232576*x(6)*x(8)*y(3)-3347406245883825959961298489774936663215737733483246959948488381893379810155824318638908304286784*x(7)*x(8)*y(3)+428237860031328843270454982083240438925494509459529709041890410253107205622436062412389559041968*x(8)^2*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(1)*y(3)-2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(2)*y(1)*y(3)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(5)*y(1)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(1)*y(3)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(2)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*y(2)*y(3)+1222536879226367651382018719866817926042918755334143682432040835020303183026462870003338736402488*x(5)*y(2)*y(3)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(6)*y(2)*y(3)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(8)*y(2)*y(3)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(1)*y(2)*y(3)-1597934633885411458796887113374741314596135920471061091136402381571704101312278228203942704653840*y(2)^2*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(5)*y(3)^2+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)^2-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(1)*y(3)^2+5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*y(2)*y(3)^2+2852018247208920180559531761839412288147104339826984434517650795450497936114396783916486586093168*x(1)*x(2)*y(4)-287946031733662555882256557707551172387380856615524727295269907842217392589616064969254720622528*x(2)^2*y(4)-970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(1)*x(5)*y(4)-1084832616122601488455280237895545479954787855090397084587268927599973738202563806418912317973756*x(2)*x(5)*y(4)+1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*x(5)^2*y(4)-856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*x(1)*x(6)*y(4)-970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(2)*x(6)*y(4)-910819453052843066346084835923967019120441312474533178433468339049771211030002629199299044995368*x(5)*x(6)*y(4)+1118458546718955254779901043963800151696366654483503314586028469538219409402169953803304150122292*x(6)^2*y(4)-221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(1)*x(7)*y(4)+110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(4)*x(7)*y(4)+5942380686389307698607967222084688508222848182553082336637352123145006243734624252241541412241648*x(5)*x(7)*y(4)-118784303921076355967626444338352701142859100495728568384804753942826068481441788089978788948248*x(6)*x(7)*y(4)-110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(7)^2*y(4)+13093703594570919442586467368305782476266692747507963978818054245553897528414795788406707827664436*x(1)*x(8)*y(4)+4500719924754821314271652460646776529084983751482353851466936289465791575788099814634759165045048*x(2)*x(8)*y(4)-3059657340875032368993347969879245420723029681835954570670210925938946134486564108520491691220092*x(3)*x(8)*y(4)-1125822457660111178660531643916508713703655140680152570413147872995775474475671778195669889665610*x(4)*x(8)*y(4)-3145290947948410786614508798676651845878809257431722604484988782194289256068035016144012210397904*x(5)*x(8)*y(4)-2865117183762919070196350845273704535470117825815228522982323449185566564608748639094923528299632*x(6)*x(8)*y(4)+5008220045972265407087425495747399251756981195385055082581512785797228924644460087630044971861210*x(7)*x(8)*y(4)+822740247437121859433545881951645117330296372868947941498153986862507315682224200913883390975508*x(8)^2*y(4)+7535853504786526766178518963258826989469240152088316415817641782552923424717207893830179507163388*x(1)*y(1)*y(4)+534794215703459303551289324244093944942915516253423214202884079020289923092608135944628670352980*x(2)*y(1)*y(4)-3051885073326861529529249365574641558744340256836923924877606351105451433356234420600325652695836*x(5)*y(1)*y(4)-1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*x(6)*y(1)*y(4)-864138445581646465222265292324503651050564597261084817289518103634247688012160036218441261648300*x(7)*y(1)*y(4)-338357711334812992607953782709582447995362893744527127107067881250588630124864059069667784967164*x(1)*y(2)*y(4)-610009738446003208420469411482244687446619519731145218411914132854222889654999730512489859445100*x(2)*y(2)*y(4)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(4)*y(2)*y(4)+3973363780236413590626864230901938666065131191914897558578932671961566011471329586577289814370176*x(5)*y(2)*y(4)+3332204891129314976660609444451184559016944351812054383057622745866762127419651728582854720668344*x(6)*y(2)*y(4)-412245101205711905323085018403144090171601411360715241319653257162656723167873976279830453776220*x(7)*y(2)*y(4)+1459945812317839785425330395699836563595602317475184401875760761101281501852281460742278423412222*x(8)*y(2)*y(4)-798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(1)*y(2)*y(4)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)^2*y(4)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(3)*y(4)+7293628221155574056202433222999107953927263087603101727137621342953774973315629975915800881157008*x(2)*y(3)*y(4)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(4)*y(3)*y(4)+7289103357789130888861230407044889382141275029379159120640344255656217290984885427646125487364500*x(5)*y(3)*y(4)-4949247721498425252423079687035108968736357095159247600557671625575775874749891769371436312213684*x(6)*y(3)*y(4)+482052301858421866453199723596715681315741520496314138572994282875825356353255399529129386689388*x(7)*y(3)*y(4)+1226694855371956498963251708867646301453585419357615140054937901225852377238544679392563889616836*x(8)*y(3)*y(4)+4325371845456398539624158131415513423667890872238532462764153540632777451078143947343788228042704*y(1)*y(3)*y(4)+602434012914351550977238798888684308875237439528147487417102444295109098448903689973376438284444*y(2)*y(3)*y(4)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2*y(4)-10822686704045201187948983521009800211998855998828245214319296881468939007213694944341311140316288*x(1)*y(4)^2-1779085689124302547532069098304077916962575554471480963213947291218032579274572418562142237392800*x(2)*y(4)^2+128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(4)*y(4)^2+3254672731735801495768500285012094701730440812349826313786831046943088428664014844863993416518652*x(5)*y(4)^2-8391744449071346563958530460751418382786616049857224891885822667102913687299402975210521167909332*x(6)*y(4)^2-128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(7)*y(4)^2-3364054515523192204922491771347537557582072367267930023088673311691887601259994673583974622639400*x(8)*y(4)^2-457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(1)*y(4)^2-6278104858512188889315829763592158557385680504570751707385245985427124634164794319770802553238012*y(2)*y(4)^2-1812517005913641564027902980652624190374249036711047753496626798995294192044478988625426887468932*y(3)*y(4)^2+202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)^3-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(2)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(2)^2*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*x(5)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(6)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*x(6)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(6)^2*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(5)*x(7)*y(5)-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(6)*x(7)*y(5)+8344668672117873157763624901332080450878377262509918278709032570700468068086484913958543090481980*x(1)*x(8)*y(5)-9616365641737527491015378174827977647691546411936502288984248476772479705839767529312792589147868*x(2)*x(8)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(3)*x(8)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(5)*x(8)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(6)*x(8)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(8)^2*y(5)+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(1)*y(1)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(2)*y(1)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(6)*y(1)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(7)*y(1)*y(5)-9618859668295780553685036831279438593265448757042851612471963226466986572075970017016131838544312*x(1)*y(2)*y(5)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(2)*y(2)*y(5)+560939806232062719025349593982133423824582468902437597556217333346434346283432371673606112893140*x(5)*y(2)*y(5)-1112734848417197541595284114308910047211523005748261008990813917813010183034122288434968311332652*x(6)*y(2)*y(5)+159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(7)*y(2)*y(5)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)*y(5)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(2)*y(3)*y(5)+23674273625557539228704017928570158538678392466409950460702440335464172250246595605483933591542824*x(5)*y(3)*y(5)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(7)*y(3)*y(5)-7926753511630697007078584415632490063086844391625019899137624935072157735537167621460921656107712*x(8)*y(3)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(1)*y(3)*y(5)+17606846868834727429968989424779433091835402534164655899989193637010442951457275173384069191056584*y(2)*y(3)*y(5)-27999313399972347352150016199479515878566554507434706397519755121245702644268652221193796194285568*x(1)*y(4)*y(5)+26282619398709937354620049979987063898474206027961698078682050162434193809290304369923696884834484*x(2)*y(4)*y(5)+363701884924699498711627237974739356497433612140522206598352630652770893985989746304844094594740*x(3)*y(4)*y(5)+4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*x(4)*y(4)*y(5)-3136808908424987782390273578502141372158590151713371829447016669369600303373222255241251067479380*x(5)*y(4)*y(5)-15319787848015671179041880345451018935508437673723480078114914983845433110184281404568426791702808*x(6)*y(4)*y(5)-7117159482099519278785835518082933035566684230679305488494438359022643847013634113873502287000072*x(7)*y(4)*y(5)+17063834316139660189537433001310625375816577764352081612863538775321980920131135574833624977335070*x(8)*y(4)*y(5)+8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(1)*y(4)*y(5)-21946664429093292385805178091176739487463808196346722146639850755605647793636269042948133897943716*y(2)*y(4)*y(5)+9664965892737660307888990776328333937438437144810321512284028334664812203846455849079873139384428*y(3)*y(4)*y(5)-10040266767620902951957364897865629593836705608368286034554695646890215722153077059577285197463560*y(4)^2*y(5)+8185706550915416366107155742145093301276731118831595277424630582441466613367324587039261903148744*x(2)*y(5)^2-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(3)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(4)*y(5)^2-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*y(5)^2-9139479278130157116045970697267016198886607980901533285131042511995475341682286548554949027148160*x(7)*y(5)^2+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(8)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(2)*y(5)^2-4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*y(4)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(5)^3+2636276812372247685330927658280468900808309153477945054004762759740114375054915386667558074938008*x(1)*x(2)*y(6)-4597403822278094928078781921379422765324000402180503779729499468783236087579731345597026272885796*x(2)^2*y(6)-158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*x(1)*x(5)*y(6)+350337355332316451046226062797099035828967866009081910497576953996152335470585118585745814094440*x(2)*x(5)*y(6)+2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*x(5)^2*y(6)-2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*x(1)*x(6)*y(6)-1095284381549145686567232955237603305306681796891445814223213612465741028666033646634671309315168*x(2)*x(6)*y(6)-1662790423554346601483456135855464384360366908357564487406404553318615521954710090250446334298556*x(5)*x(6)*y(6)+1290837776253489528560682344002107341382302257306881909575047075224097134255317134983002485731756*x(6)^2*y(6)-5162977762066471046281925605206614945780096214319656762652249428787504503056893910386534570716156*x(5)*x(7)*y(6)+1515909027533011231822300409729207021111901027695795402939282995676183641863067490343259334317620*x(6)*x(7)*y(6)-2741940134065180465128480137581884986605196686183925376311390739969297428741556040867877715098880*x(1)*x(8)*y(6)+848962353345093149461681166591979273154047070787043977704016982328701792990905571414769934844696*x(2)*x(8)*y(6)-3093842833880895491222657184787496716213331225648646665699976452895396104494224635514116597320632*x(3)*x(8)*y(6)-4588588334677695655980019706356956852644775866006333585828568740017882042100105383330011637347468*x(5)*x(8)*y(6)-2033478645887123662132991003753614129222796176965672465578048404915286231448476700473688242331108*x(6)*x(8)*y(6)+2227258136944207121643218235689172044198847852550701925959453546866746652881907284996172548974192*x(7)*x(8)*y(6)-1133022003636006704412956953177632163869870271099855585403325089560196007880252903313355478383360*x(8)^2*y(6)-7939103794213059021648737632704009104299505897603720509837462616272618297566246823788725010283824*x(1)*y(1)*y(6)-6279659135415201557357967002078276776273994034191802761896658595569483265917189760862435054523292*x(2)*y(1)*y(6)-3353249641066876076895597422344206943189402118686171914496799461684638982298833854163213566291984*x(5)*y(1)*y(6)+1303943760282589334276621889524988748024404800328080028435982216265030756915343236126392963676304*x(6)*y(1)*y(6)-1078264989573323568335514534425248844748415682399967175399047102120610701179742335720298223420908*x(7)*y(1)*y(6)+6339848409639927011204161557155783216252977700314804649444857150996634689008662861931763207938336*x(1)*y(2)*y(6)+3223977439446168249155378358701890970487880320314791429372722487600143631651039182382829936399892*x(2)*y(2)*y(6)+439300268386137095264312739490862333261947497161325948993262435506249478768856788446757296760416*x(5)*y(2)*y(6)-3308526526305835894538575551341654770347878219579824193088782135903635905093970020949310328784632*x(6)*y(2)*y(6)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(1)*y(2)*y(6)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(3)*y(6)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(2)*y(3)*y(6)-37577010159522867418014003895219448029586623823457587581863681415597542541110421723066859058212256*x(5)*y(3)*y(6)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(3)*y(6)+14961639099357665035707978160564394849437847838300820785133882037044566241632868133824118301905040*x(8)*y(3)*y(6)+5523897483946394870704138785618824835534971007129804314492170955945504016565341612911886772086456*y(1)*y(3)*y(6)-19653326816536476514057918491647336273857748322012780931445389019760291263531238245105044483489068*y(2)*y(3)*y(6)+35766367452959034559143610395936041276853412777924800306356720171247650235247084550717155331416440*x(1)*y(4)*y(6)-10884554319177419943495472763674750001707113255942234151556120527534838634783083637524454983623380*x(2)*y(4)*y(6)-10417690247474620212051753166619387132441770059485931085830602000190213183173481106385559054096042*x(4)*y(4)*y(6)+26957448632104094920774446777178215635172997470845639510842390295184564643694984293084913587320732*x(5)*y(4)*y(6)+25725678027385202416842179763733157169830718346738117899860956834016728531204619823253629479242056*x(6)*y(4)*y(6)+11281828693056266677274018458943890783492334656747015903120120103824460871185641142604000315744342*x(7)*y(4)*y(6)-8502474849815391236624845202853174711710579525321029325260874647890808016272231342118482271618004*x(8)*y(4)*y(6)-12477952472834524129323903089026721846367045943343392373340776678769809849118967218870249844848228*y(1)*y(4)*y(6)+29606737505849119413067439134848382098618101923304637242376008309300238130748515769847237080317638*y(2)*y(4)*y(6)-8845564025542446193463703030638325099271585823460382433644269151747816143872338314972350626205436*y(3)*y(4)*y(6)+20441958810280156766903642794856373844929197132397794747719601022304075757510117968666764247804512*y(4)^2*y(6)-9539476748229322673278859369177718670889121591292494564385345900363874317390038063937625143908492*x(1)*y(5)*y(6)-22118768813683526538625762484740748047611506918550514320497518142743618637961125629529909197066404*x(2)*y(5)*y(6)+12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(3)*y(5)*y(6)-14139219202229703601599851037527748341008225144754396917043285040195674725353016208032916591673402*x(4)*y(5)*y(6)+6163303922964398528812449698583035185847383205580553258800210639467818109881641736403221077101124*x(5)*y(5)*y(6)-9053165200667417659895223148426197310813517645044128728965321526878533907998376956118739246886828*x(6)*y(5)*y(6)+10655678035019490115767162381202888401585348977042774515455991646048633533403955202758699508006038*x(7)*y(5)*y(6)-12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(8)*y(5)*y(6)-11250310628775128808058785141962351947480828517910965107216558304183523231709628222952370602203568*y(1)*y(5)*y(6)+6464806844800120731534096768860130198500505643629304583000025862181087360155555107728969091325122*y(2)*y(5)*y(6)+2141291239988672736244166754919533132565285908687715666979175004039714671435027936491156164547796*y(3)*y(5)*y(6)-305681261177206188063982499357917808200102318023565291954616936333071632296318031107833946203314*y(4)*y(5)*y(6)+32908571061800755100635246921411772022546845350770746244907296605767808188021501001989794389421186*y(5)^2*y(6)+6757549882641732598652924264859485872247296468747694917173868393391123541234723438267793866788208*x(1)*y(6)^2+5673616009160743295554241715684847440768896482711287929598849777126012948315174079109050740598224*x(2)*y(6)^2+5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*y(6)^2+5194916435545940616573347927627680288503437335552541356971154141780543995082420334097908146839384*x(5)*y(6)^2-4726355010749169814407032521715584614386213151412907723715277872452318066948589094966380334928676*x(6)*y(6)^2-1481380783213143207338673838660243495600980413348392460102657778028717069433554660280540914748688*x(7)*y(6)^2+7493524339785886594537851238132599877084107864776571695895397244610966377686295881348670952273696*x(8)*y(6)^2+6527095499088054807163989935117833740285724399979981491585745229484949178970353890176055602017552*y(1)*y(6)^2-1492746421150665306830322962711597959261825178076842667836413639032759120769382764541082442543620*y(2)*y(6)^2-6550509128659777499421186517914212061466109759731403938718418363037244479644454557106921072941564*y(3)*y(6)^2-10571198997794891856270302202534151046223418016956206705120875694808328212097125497149174870220552*y(4)*y(6)^2-14491561616985441119362593401369489155242870409566239920127966087556037820809885344719777349230220*y(5)*y(6)^2-15627292522778552026702816621598372669156508234372952320032988700753185209260062865757118274657452*y(6)^3-11001983555147655557942241043303596640962580450013093711161914104832835168624941424937300502430188*x(1)*x(2)*y(7)+6900361713321064304080189054120613799339707996664069054269607494430065417975385193634883491013252*x(2)^2*y(7)-6624328239088334374479262528497149916515114821123289766823005558366885408147765133606007652660192*x(2)*x(3)*y(7)-2506573621640116699596890434528564504014596840352674210734468959024797866501603035544689317874162*x(1)*x(4)*y(7)-25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(4)*y(7)+657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(4)*y(7)+1242027309516302782775683314656807818192653696026793302183594158426661606432477011179449733585636*x(1)*x(5)*y(7)-3511257880179139543588139820675737657909226052713589293378481186771640695572052800804138565006632*x(2)*x(5)*y(7)-5345627147338029302463522019818050420935248115430802013918736882349050137302448849452927992384922*x(4)*x(5)*y(7)-4092766965420386681199058255743639150654806287626455681222804510256572145777318572626272357864276*x(5)^2*y(7)+3645484621410186253241948125123756619567965991065884857524353842617537061720222514832652275729176*x(1)*x(6)*y(7)+2435824053108766622719976873238782140347742293376694963717660501645890561783548602524474230125904*x(2)*x(6)*y(7)-3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(3)*x(6)*y(7)-1130506406930110721633080315780810326909841703508353040696976762299915478188680072471137870655058*x(4)*x(6)*y(7)+5128942732722204045273887569095383346494611796461262063113387693851068939208701795129697816147744*x(5)*x(6)*y(7)-3285011205525604333743142044422080884986735982126104392121150751887241990858231389569071269248452*x(6)^2*y(7)+2063442462291528256419236217549355138092204019903124628384024774912702509031922949051844893149458*x(1)*x(7)*y(7)+25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(7)*y(7)-657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(7)*y(7)+6342339536338291334390960640485636463999758895291132113829795261518482629640814213261009148546162*x(4)*x(7)*y(7)-33949310040836509269961278934481418768041901164573284198067403801425765892321436844021441760736674*x(5)*x(7)*y(7)+22179706679753792396478382597809179174626474545229577704125350808504394687560192430000603752312030*x(6)*x(7)*y(7)-6120773956663997112802133531996031781038562485066357322654573169462434950905974170014586936183810*x(7)^2*y(7)-47603149570905947554237880077317986814504475493819574278145031746064577364866115265964336849757312*x(1)*x(8)*y(7)+15511083088159191540483071365246856726478264645734526001770781916500406071870039151728517329773504*x(2)*x(8)*y(7)+10478888985850716682735159275380367682027766222839025700373499566035638281910977695602850708521688*x(3)*x(8)*y(7)-4229366645899750514135228548376041700725694773334330308120171354771098059334893280352552744601934*x(4)*x(8)*y(7)+5016598260210482628748749238762671640060518588404244119411144010802497143340992776158238880499432*x(5)*x(8)*y(7)-1430031773543695868789767315567986867559705024707235764792856673653183899285936238778781067274232*x(6)*x(8)*y(7)-7946715455984865118598798774202248318746325375384270050904420570586642390901374102987594545127210*x(7)*x(8)*y(7)+6187632634095819400408676766024892988771072323771024376179909876864254256123994026781283665324928*x(8)^2*y(7)-30775031551498463299291051077653204314921677443140284487694729907951046363919313898157670844681608*x(1)*y(1)*y(7)+12676447565916445020986009859702136137497343493744078266776654363811615198382938281671096572875940*x(2)*y(1)*y(7)-12952219607904785299522335181704366186826386121763471312141314444168820058622949595166537614792258*x(4)*y(1)*y(7)-55519416591625282220914097370802338063186962266134714719778813901723320979796439319026342032920596*x(5)*y(1)*y(7)+2335234631794750228214982690733780402326346279383567553222810095520064540073546644180212070064456*x(6)*y(1)*y(7)+18728396847213481353804049007666769372750807888306587955146931809932827602105144292834347098390446*x(7)*y(1)*y(7)+12543261740758539472932958288442699812850686248428854636034367007768968094066601687984687602076106*x(1)*y(2)*y(7)-32486696009531320542740128401044979866164276911585650681073757947212956655060162470029817962822126*x(2)*y(2)*y(7)-17167252621141685694508577249470859768171151934626997926163117171797217446520889218872646987400790*x(3)*y(2)*y(7)+19529588946850290785235963242136977224398917273626534192957520037068028975209475477378055091195016*x(4)*y(2)*y(7)+75905528436127781492370528572167122952732911030415468304245581432888921256230365856549413047513050*x(5)*y(2)*y(7)+11236310627904556218453319587301223274254483299973841024119989305525478196749238503370871439857246*x(6)*y(2)*y(7)-13790174033249129039902345529968024257781164790832057770591809197818812113169569173430284637838942*x(7)*y(2)*y(7)+34232989657882481687364960283781956899505401315620809861959779976248223370952098199535408362430*x(8)*y(2)*y(7)-13431599998070408737161401315716788581205226897904789639482235158640331289016633063627720426188410*y(1)*y(2)*y(7)+20488349727181537660514095510161822013156598825909170847639361466011051435996842414300420713987320*y(2)^2*y(7)-2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(1)*y(3)*y(7)+4445415283220122259008771448222634171641828699545244979214863372481333002384797092182083420390412*x(2)*y(3)*y(7)-116276020388299159291263960107439176099138559195917347982473593893274817493313471488574352227312*x(3)*y(3)*y(7)-9554856494634042504689332802427223569580624727629046809385851049821631602065465389833269034098582*x(4)*y(3)*y(7)-49481297339071928841631383847200711402159139191613139068454008655153462393648081553211782038402892*x(5)*y(3)*y(7)+3856263021494445869269332276765712701580304884397398899427219467674403187077740389046391296471676*x(6)*y(3)*y(7)+5103897607418163764678818079908312557801973653905396806927984930487699155298793846942844740033678*x(7)*y(3)*y(7)+6599422318394594740280767976974123495114288857248057834340954356928563392352096026696831469831352*x(8)*y(3)*y(7)-7761318966914151437901866240382138979398259178092191349387806275244523797141929511865169023578900*y(1)*y(3)*y(7)-21559997773089339324415811272126246215775843490775550036543637567364958914212231630708135995494678*y(2)*y(3)*y(7)+762901877877997777519327023813593782688322618259977345992836587690704583331249157538308118159300*y(3)^2*y(7)+24074646855981383650707087091957345521929778155347820458370782545568100050853111526881604491472264*x(1)*y(4)*y(7)+169979867326166337643372896280735873021138847474305264062640484812164152032347281428153197835616856*x(2)*y(4)*y(7)-9850588249097263557159538258682935754690443340004934435146555804358566553686894802866926346315144*x(3)*y(4)*y(7)+9243467132212604449451079313754160810129650019764915153322170431659189692467574401481706450750558*x(4)*y(4)*y(7)-98995999703103078234111329395039805346900336353452998443477294205847192638814256575121728306085592*x(5)*y(4)*y(7)+16835849896311413241533811974252258111844651592900361153769381472397291709592998432382327766398164*x(6)*y(4)*y(7)-6147946730405400614965421810483973993707716647383896286982472094103331680889512573904825792581666*x(7)*y(4)*y(7)+27823225420732037744532751878707213188378499149177881414828985822161830569825430533880548454671524*x(8)*y(4)*y(7)+15444828788281645597955888075808211067877843796052218839825187855598809291055999452270059565529580*y(1)*y(4)*y(7)+35067126476850940376140912934197542256294691217782484678601449053533567703095908062373491652784650*y(2)*y(4)*y(7)-484242395092519462383500779587318118695220227135620370911264766086731413758550112877660575742952*y(3)*y(4)*y(7)+580332686927678713644876891968143039548285713587771269397082639866869537222924802473979186696428*y(4)^2*y(7)+46040047223276459601606031564176098063824273498235323071796332880924782656429732322274439591280234*x(1)*y(5)*y(7)-212690991488936505375642912874021978794729998200565391980945306690620508423104177710568093601655738*x(2)*y(5)*y(7)-2336037171546550921308269996369232322054273495265528010618588888124011747202900653553467921356010*x(3)*y(5)*y(7)-38954311853025050425421627032418186938502029909773173009984867692709355060746429635700855396384220*x(4)*y(5)*y(7)-8401652631328600203529153380214297084081939642275325983201332245395896855343078016107021218804514*x(5)*y(5)*y(7)-16277127771190234799224301119066637760581996387821550622208337053683410864469506534754325845293406*x(6)*y(5)*y(7)+125358050560509155453629439999288840715347280545269699297621170078761217885676921555264321222064598*x(7)*y(5)*y(7)+9141376764903764949252153142271679853367360317019452055774370982864427421889684236059010292043934*x(8)*y(5)*y(7)+2147046097519797376496193870842558128867588623207824121404933539715241032260301802551834447472270*y(1)*y(5)*y(7)+36674677783153542272924205779752046701979075506602815117021917243575436507377519335064205669233120*y(2)*y(5)*y(7)-43151126191435603148150473280015354354782308958051078709234244805201501576287936999654843966965538*y(3)*y(5)*y(7)-16422939955157391169319582764852368348194369716213298540600896897959570280453857846942819789574866*y(4)*y(5)*y(7)+15762645567920770506507834969287025491638744120499327636375730812717184535648461274267705430329296*y(5)^2*y(7)+155689039130390640903961296234763939856014402695865909671965166162667227961677805567299059338563924*x(1)*y(6)*y(7)+12445236317494650664484003578240542133938851288119189046265302849077603837408014203624003538702072*x(2)*y(6)*y(7)+162410625030764799069587957924294085515759015907338592244604528692385877957230555451321559654398320*x(3)*y(6)*y(7)+3471960371411350520268924010256644049713734126559660348221233302825894171169840547544165361510382*x(4)*y(6)*y(7)+6256917919438009793580501305324846972379322141880216374018150643198604691036414628738157921636084*x(5)*y(6)*y(7)+41163878692249432078590962915099106496478449350776563010859840231594004870259862736696554476050488*x(6)*y(6)*y(7)+18696020627973173337715041566845756985293825078396697228680925247230801596819081817726149532701314*x(7)*y(6)*y(7)-25836339637159766755610426193663335177347759194523672215790772708885125133011649829585178399375932*x(8)*y(6)*y(7)+253136569001458419969907211226446203814899537332027127202375228984062216515491884954066859187524972*y(1)*y(6)*y(7)+33827379110218854054873835603991608107656246788878124006023820977476271752721040695679838226629058*y(2)*y(6)*y(7)-10759119339158375886085592212917953835336989917534380878594756005971663501086925298100800256523228*y(3)*y(6)*y(7)+30955918738977691212750513027860196158960658443616322422708348446584909667007879984997662441949584*y(4)*y(6)*y(7)-2162396916697827683174524563139481593194936049890291706961100940944600668105994438390706780559178*y(5)*y(6)*y(7)+225591668080577494976440699107433583890524724950957242595206079992581454300911413482470567203722888*y(6)^2*y(7)+34308868014017589703873416171983754856517720342556129619737584090329484931538551975397119952611120*x(1)*y(7)^2+97291420346387186808021523179013747701365567389397354247065934479795347709764749528478900117431456*x(2)*y(7)^2-25988419572525012923164189532411428929034160333827924173361042624077939253006730843454970508324184*x(3)*y(7)^2+1932912675816023404014042872980124778531242431288827774097082659959565894388574482618961307636038*x(4)*y(7)^2-115937459862550000047542031683374183681710747518475633832085547344304733608199901825617184498217720*x(5)*y(7)^2+33081922155242631254420911333858708978585296764014344776766803338816750895315390956606763081319600*x(6)*y(7)^2+15338010378574129460027929733501483848159804276503091930643572690158643350044512488190921880255022*x(7)*y(7)^2+4458867538507826124035508239442624249152617248746407435349668264998408653858149154164739016991092*x(8)*y(7)^2+30014029849063003489437539733711278906833076086587619336582349643297083412923000651603043099238596*y(1)*y(7)^2+10306938788302581261476472908255927924808595609605745215275623578262804402030618347045677537707902*y(2)*y(7)^2-2520858800335801233921070618766555454493422353942986662132620093779671808030347702978850247960124*y(3)*y(7)^2+2776735187000982703587009953117364444314747422965685521672119081315850171548185853814381511741224*y(4)*y(7)^2+19757583399091389235543590616420822345327802629386188196996110027135742580874583340475048594635266*y(5)*y(7)^2+21371778286716935427847756304218960987659615779608066214776545875110450497313242499383920763350712*y(6)*y(7)^2+1140625522416606818672572815529331235145679183390172374940753291343120478554248465045540219206196*y(7)^3-881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*x(1)^2*y(8)+13330249378292221730136743803231268157389876820245941049609113549691693702285648180981832089984808*x(1)*x(2)*y(8)-5945855925389056927235949658754733158523366410796712573884759965781661720144833497828452395044388*x(2)^2*y(8)+2963065833772540288901669885908221318773184941406933533784344103357485686801307822443966068865644*x(2)*x(3)*y(8)+463556139047680651376230483632244939320633903957660305976122993468402029385009165979276202696506*x(1)*x(4)*y(8)-1811771632467065572118864517352410300170547774486857335297757011594001711758706621816462822320860*x(2)*x(4)*y(8)+4913694052838049988979232757808122641017313804650288268892072159277963397046962937426119779427000*x(3)*x(4)*y(8)-6828734384816010605927842539757088306720865963946786217778222582983209236723284442124311635693316*x(1)*x(5)*y(8)+16674082849571032142967570238602019414668154094652828173459010124454238890728284968526870184616496*x(2)*x(5)*y(8)+4530324410608313582978700390444456615375655624257269885447955483765203870104709824766885620710882*x(4)*x(5)*y(8)+6283473181362067690270975168874662734935663732365761133383858514086465026581029596798858479627680*x(5)^2*y(8)-8631816830452090614354371920453673036490036356177086751993555365483595373510719294151460486573512*x(1)*x(6)*y(8)+3279006439111101204636563513018169429340368492173000847435900476624046442506335427454164127274124*x(2)*x(6)*y(8)+5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*x(6)*y(8)-14312444904966456749908734096220368377853499542429242709409193996882466007171018590799564142421498*x(4)*x(6)*y(8)-17255442040948263645094022126724972123466317959477445639793316811695431656910718022192603449033136*x(5)*x(6)*y(8)+5637982667784321592295094552880915189152225992594208770609017821985171651439279867007093653400240*x(6)^2*y(8)-112474639281460786693648679512806430011839998770007389961573954989529224324792445802464936785546*x(1)*x(7)*y(8)+2296028745890800629979249615414163577141444465286266205426706142585423549864910406888233076145552*x(2)*x(7)*y(8)-5135259632512344210568059866297727323978510214875063060067294251334011075781802980672541991789352*x(3)*x(7)*y(8)-4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(4)*x(7)*y(8)-66814273416390676172904694425294684865349923273157922566759421793498126176575976723160580944779006*x(5)*x(7)*y(8)+114507747255433556344602292841055535366623312429413782295637163195128774446817219167963093213185290*x(6)*x(7)*y(8)+4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(7)^2*y(8)-44821011309254240882483801666703566600000172592092914163069674094328803949429685214212314405340808*x(1)*x(8)*y(8)+84069312558886174811664764134460273632187097934132259354706616766296102595622511336083980700678912*x(2)*x(8)*y(8)-6825648391370656609211354339506758466072516443277027496270650309993178809809812124538883481001884*x(3)*x(8)*y(8)-10246709402090329238821098549061583583776498037853597935967637985325626128958679957825509372633108*x(4)*x(8)*y(8)-32358857232215135466468630425515489224891939830556263160121737546855993449454714139764400376631336*x(5)*x(8)*y(8)+12316540234268993663119704083820641544017858365163397380843133403273963140817009290763355854550016*x(6)*x(8)*y(8)+19523886670390967883709372755840856740216741035137939131937385549406106182608833144704865456528944*x(7)*x(8)*y(8)+13415942006381743138529275657833662230717265052819951983974925462755368132072455442992633445328920*x(8)^2*y(8)-2480779181924753650187139343778372682336825445009694456230533042195007255895376887642360465541264*x(1)*y(1)*y(8)-243500413111398086701075193069901551433874405673227924121315585262138837379585095835139459735227908*x(2)*y(1)*y(8)-7010857513409153312810148156012117126050465967742066063670869625587227563426041384102497937230996*x(3)*y(1)*y(8)+5731510150445027697917904460395436611775714058315982546475611760721619762140862187346445097816674*x(4)*y(1)*y(8)+6331003191804383292016595825499442291319715547922467447398360626908990757790430466609811997465800*x(5)*y(1)*y(8)-11721721619992570843097737266740878648481397030574577320005460486806521574957939733871192650916028*x(6)*y(1)*y(8)+81728200220415208049974083666377558012335826154211656075911860271539271196442133507650083424775838*x(7)*y(1)*y(8)-45794737856501430204723797638412424301925768592326411334602478505329629348241062632996443294053064*x(8)*y(1)*y(8)-9979287595558997933434636768228906540883370468967327740234778147617323430257519381139914031772968*y(1)^2*y(8)+223722688715779916819113676535123208005756447887662036745580664524269623124378395943529608304025446*x(1)*y(2)*y(8)+11514389618814024464868932074313157436132847223690148550894465005262555401492632524009271733858128*x(2)*y(2)*y(8)-5313177711309402853678454536151807969666347784768053541676172754670889422375032494477105455590460*x(3)*y(2)*y(8)+21936063568387774016807921319632118786604790432748992405075545755549969202747840278266355263803782*x(4)*y(2)*y(8)+12403915934008961304722031628983075864061616646117838884604819107244688693006075369454193458746418*x(5)*y(2)*y(8)-3214761562399857338970999205528162384589993028338210069849584261445087000723502180694127964232914*x(6)*y(2)*y(8)+10028489875902348442227048011071207625700803899399307236261501109508439791972706884463491135151446*x(7)*y(2)*y(8)+36389616006296315453128666703779788919049349966029479103549566418738507784844518211281556173770940*x(8)*y(2)*y(8)+104947042858611900135889178166631462803323059068700670734969797590084410339808245126297573186940310*y(1)*y(2)*y(8)-22015960300082044589747765675300855852334597228772545459632365874628554407813454189676552399036474*y(2)^2*y(8)+10130391769804295387611765780130683357782647380000306032480309288314820777317336004759481331206332*x(1)*y(3)*y(8)-5646841894119900867788365310420782184491792369158207250667714410334261229038082523189289259793836*x(2)*y(3)*y(8)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*y(3)*y(8)-6976835305395313450935416432120603431739490715216692978945214028287288128989256319935616382119098*x(4)*y(3)*y(8)+122419833697703582343008481674226854443791675122202812819617855688668512282280092867936138339513492*x(5)*y(3)*y(8)-9936836517053436882658030514306655040075196193261415454889456843694354288683854188782114339193032*x(6)*y(3)*y(8)+8018782194131824030392906892549047425157671156302850368536302791566398839462917745066445079427242*x(7)*y(3)*y(8)-53661620040134772030467505892339356467013259901465349758366744208505362141774036561112000266731892*x(8)*y(3)*y(8)+9202502320566516996976940866304220812375746997662185349465857920517573659407226514164519149768224*y(1)*y(3)*y(8)+17352112985462915003549982714489456743143061366084135803566432400171341385002185517913759527357450*y(2)*y(3)*y(8)+2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2*y(8)-110064373786211866039105391358733778767294847312415753186602610482816700609668603736858031083010896*x(1)*y(4)*y(8)+14684868345341074614157950705054148605341406207702962003977809859791171591495984738461167218747348*x(2)*y(4)*y(8)-3027661662864193410018263517509296732293989003021442553961809298361232658042090232585931403374800*x(3)*y(4)*y(8)-8518964909681928469742464588672902282471807562931213794098682026952495227271235328299847968744214*x(4)*y(4)*y(8)+42594013963931954911774861453357384631338240791479169877218622622399204174309710417034246942959140*x(5)*y(4)*y(8)-56531907253891919950311079882334661720672029504831018455276422361890284746618220954111901642993516*x(6)*y(4)*y(8)+4366531635089613774592462360449853189070310514399247301565080020181734863380566152778763364091454*x(7)*y(4)*y(8)-12820803062810017641508512922972009074448044930177483148778135742314049628301366607462903489784032*x(8)*y(4)*y(8)-18759795877707723455961309003892975388578470252482314953350846632792456617269976335052596148120900*y(1)*y(4)*y(8)-61693037087353447630412950484164805246765435927162413833037213289847996130568912004778263559533702*y(2)*y(4)*y(8)-194187369444596513992091371067242415840157076970122929398102345727049478903165885656012936304796*y(3)*y(4)*y(8)-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)^2*y(8)-43743481549835720752452333064315159439440605467767291732949368626955963843791124461079605442720554*x(1)*y(5)*y(8)-35470918228950867493903459437445536586039825147229944921275149598850118696690855263838798447370876*x(2)*y(5)*y(8)-75218613667019964501945387959698506775758123971846150867659773654844904366571139340726355355952132*x(3)*y(5)*y(8)-19514812849021260917281858904707561684436142306839921534839960163636504360090284141982672341981488*x(4)*y(5)*y(8)-23323843786500221252339302418770364674938565933432437631671974806023690683520480688228035791846538*x(5)*y(5)*y(8)-58650344913763307641266485743154495249018957507503316827691185366136732359282867220604570653312490*x(6)*y(5)*y(8)-30722934012924002395357065564098791108146293190504885830441685716591731119060005452261274574744300*x(7)*y(5)*y(8)-302192858407182527982851504486390495168833250859183861060688727690121106023437412103200425682426692*x(8)*y(5)*y(8)-14728605936053381162992227741348197766113426704454696287045124815438528596914936442151237383253842*y(1)*y(5)*y(8)-2333058648932352690263965048908626863894898809074504835341794924763877018764996218879328787237602*y(2)*y(5)*y(8)+20623982635268613938846688539286361544571044710275027788269904548527123990780537929810714973943914*y(3)*y(5)*y(8)+20981382667236953610666762885767305256768668277736985286525008766589589950620132017864462475996346*y(4)*y(5)*y(8)+11641502827476753914464813685928438678088910102438789574548023885289265107366962651377209786768244*y(5)^2*y(8)+9865599996609126799073096117185167964982871584746118727273039343857165072688531839774781133728584*x(1)*y(6)*y(8)+53154799047543286297714858518244722516502688689701309020412956989737498046032358618665799254290232*x(2)*y(6)*y(8)+16504380805416521339603844654288075176553986312637137562274462511316075314741079394102973862332256*x(3)*y(6)*y(8)-66245588971256054916482167883912896733127710604082259132467075869563292091652462666679810664239832*x(4)*y(6)*y(8)+54695421667179040290490070985399127251555789988586406967981486081258297542326635710212561655673668*x(5)*y(6)*y(8)-30452027852005205005751007017008952201883748664927983384814493008759230218013302871047597517546656*x(6)*y(6)*y(8)+81096887808013739023857906557100174067579346557030011144344896872767861596752427761315233493561124*x(7)*y(6)*y(8)+54820323070706700340775925312348386554328317868013482878766070259543445212862310557522135251660728*x(8)*y(6)*y(8)+32759218579857734093506784389158442307920416408398585373748526722282885891204358984928815557222128*y(1)*y(6)*y(8)+109783459245439512540456611598701476001120060641324166743020005073572281361840397740915614788904492*y(2)*y(6)*y(8)-37764960542296848698932255702302802648581144815977094450884389143944817424458875309246637241078084*y(3)*y(6)*y(8)+16986972219602122974711461415908200507009461876523057398806909642444223411622631340632398607166108*y(4)*y(6)*y(8)+17861232825429352153906154907234647489420082796582885347142174382094486280722857526989844773660440*y(5)*y(6)*y(8)-5453860985223143720791753894348609175630854338445982684823742079782410903273098228980684374636660*y(6)^2*y(8)+54189128843126569297690279148593035479594678919461982336874080397087553185980479322065486316352328*x(1)*y(7)*y(8)-56104420088869330445749817384656143531106790653680281221036895363107611645639784125297854444330184*x(2)*y(7)*y(8)+49285537563515331016656229114538626122182266546863137885737314734327238814591193176964233276248936*x(3)*y(7)*y(8)-10547955620900181393960170415282919839006932100650693556114698205235229968829054962345898203434846*x(4)*y(7)*y(8)-4691205527461083136608528908548498461045767270890673132286591604765628430766678605385223591382468*x(5)*y(7)*y(8)+217053199857242183920182939987545577030104368004289278165652148840650929610375107637995942906572364*x(6)*y(7)*y(8)+24495082891350122143090185338207322513399479772255904934476216971866576001936049524005399061711366*x(7)*y(7)*y(8)+40072383306680119364423288044566083596151635528384460710499927538622368357874378526988290248680084*x(8)*y(7)*y(8)+41241958912763355817744572816653372128696193745878814851432316176385190098072898997040691838116164*y(1)*y(7)*y(8)-19989876135431247940711641311370610925241626946856019604300932862505089099363307054226436861026598*y(2)*y(7)*y(8)+2836519782455119226636805250782799483086180261727379879434791673275714068508811608414043877042844*y(3)*y(7)*y(8)+8104107478424089732073242656057110432749534896573648265354176271594487010054377893965131148286572*y(4)*y(7)*y(8)-11881451595093089974660064776751489895366677451114098935946697521757560263182937345730063423903562*y(5)*y(7)*y(8)+30221986133366255767856010119908031676730749241628435619177976547078511053169497347617736331254404*y(6)*y(7)*y(8)-407313657747861229798428011839745387832114237957389785255270766337846870903973236329029615792536*y(7)^2*y(8)+30663657171855314507750285992606346308340744993711743277101829959913455344892837381821668454642288*x(1)*y(8)^2+170264407987844548402007000361772698604448740355287923673347894933196208985964555821899849292412640*x(2)*y(8)^2-17637031652911713863721281820440376332906294269138177466099356693471866910949879578383199756061256*x(3)*y(8)^2+15813278042310667613590835854066120449041084426513090023379883171121195892674081296437528916277896*x(4)*y(8)^2+324457845519198381831996402202560314434807604981796022688162180024688161603144199690953498776028720*x(5)*y(8)^2-38203041274622152256811793837836362114792999051984256213923944490698186958563897004543791849848432*x(6)*y(8)^2+20432102699869823587717839917304291404593941083307164898428849416826123828861604465041843123269176*x(7)*y(8)^2-56526611566397707320959936376185586735690843465407477061761985771442774426214197037333330396601780*x(8)*y(8)^2-65752916394882348057964376592014545280054182552833080176201354355756545223213678032763888087190108*y(1)*y(8)^2-19228679659861529095607542654628336764469071793432868141069129152839772161779559884438235321298196*y(2)*y(8)^2+5348822157813538011490228120271646255986425160561330485386951782216676543878765662384246199325300*y(3)*y(8)^2-202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)*y(8)^2+35594804636333028201682505665161660860054565847549103685369480219718521809385588006152133292664760*y(5)*y(8)^2-23665152741378323307317170259581658079828751381178055930371233326351294939817727710918426359769284*y(6)*y(8)^2-3879545290634296024451200308216837717787861856281594203259475810331762000188664209005193566878552*y(7)*y(8)^2+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^3+4316611665237446474046496983538750672859532706376014910591685729014579665718225858021455890978636*x(1)^2+60146273764846367400762200282744161415414172309077073349780910252067163340175487144271226919723980*x(1)*x(2)-10204240609832616143228880975443340209044095107827202829809353933594279352416099017109371979593936*x(2)^2-29178721386762546218705139905928865182854440759498549106940406036851419983441816349857858728159432*x(2)*x(3)+1619075723161269328081867580050057628020654121356732004126744220426824752281930602693989649684100*x(2)*x(4)-11015704266778295980215172803937974468651164651868415529522593463711851196870805930449127041205441*x(3)*x(4)+2897601664120619148061405497630851733893377745064573667128761965017910926807572855766059544714696*x(1)*x(5)-29152681142750082018167370995764755467270029168145338455676961687867710451034872774671517548085766*x(2)*x(5)+767233568256338761280109102460743722889376410156008463496118013952050906244343339790649660753854*x(4)*x(5)-22334911782783021678426725713071278635187784598592210320512525464431196545372314855749500348377024*x(5)^2+7967821464015992414589199064727669103814007100948074376105478033390153718337995945880510355051796*x(1)*x(6)+62822800833691295118122927184195758517776144300880993451059757649504691786428812170085377712451664*x(2)*x(6)-45044392056852235756964362931887923021527906719424280651981629895197490454667533021693181186939580*x(3)*x(6)-15797841526967505812648899666281040446023157005702056245764572033012600378466542237179924701921208*x(4)*x(6)+10147023196832821154689720224610672613833022343959515215907541324157211874855271544836647938954068*x(5)*x(6)+23665550850375600197839133486764714942573850228589381292282899219881163903135574118918516244304434*x(6)^2+60558473399365710120091731112412157543588666444685829188274947500899918043869361820301238576876684*x(2)*x(7)-10794138687104001758626345695448369785689968241643640738347371371655803518135965887202704828843089*x(3)*x(7)+22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(4)*x(7)-134095612212700018407313283454981537870148731325972178779680882404200292789887571932335049681799382*x(5)*x(7)+122173172112230983014462406663379760566735799412572182984285429319423835482476987413960651215330438*x(6)*x(7)+22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(7)^2-201756768641730111351787037457003696603927715212761172266623950937054632181139433886614267996658242*x(1)*x(8)+140933534556959088496023302918982614609346653448004360960483940069705414020978172984990142420260670*x(2)*x(8)-63760468645732807572702511115750169403397715702539612129713258145995854644673874631291338583101632*x(3)*x(8)-8438837063414245431578302329201533921323677246792303960999736765106993307758857152435496905619869*x(4)*x(8)-13700185417392988383290739874265247340157832487261422652286100894957963938747600372768414673331224*x(5)*x(8)-12258806398272887774038553748033714406884370886528821408497594466195853465321972565131106232188486*x(6)*x(8)-76381418678297550740451371807834588974562035385836122587085216573837592305522587255243102991914301*x(7)*x(8)-70107243690726293505429580160153361446528257266059577105975204468838809046630182569305609570289112*x(8)^2-36639162955441332392600255964544924259802189798998031100840850374383723347227959051305800080946242*x(1)*y(1)-133977942123515994842237442689933384960671324122573384179263387730409524738746681684806644039636280*x(2)*y(1)+39524246935637230177409756225561036298981064543541936743945291086585659464655293321883487425673288*x(3)*y(1)-10631637853621040411483939406652024955924362797150139578132360848182331431983568810243769750889171*x(4)*y(1)+37940077172881902887957128868241932476642755612010803190223971206860431933696687540152521838170376*x(5)*y(1)-67140389595036027281885671172347903981522349683464780862591904874796194487231284214756151105096820*x(6)*y(1)-46587405691222876604792877876707412650083877977354542084967116963353443052469781813062592200439821*x(7)*y(1)-65453996107868440818414061715508283459611162403959857176483579053588763875471113561979498454199688*x(8)*y(1)+31705285888688458569325559170717074591594388049937656566213331522393397693849890635273632432032520*y(1)^2+112710241322581224970290965515619425806242269552449541174696402241727418098196262127495160292211234*x(1)*y(2)+77337796979394568489568964776929100526927684322790217136615087241720827705290440146794137255227434*x(2)*y(2)+90726762814481202013999256437503307981109716796669927927215772229294224159188742832185591992804461*x(3)*y(2)+5707945516293890679865376428914005022267236737168624311248839580648808676838989730641038049457556*x(4)*y(2)-114867748287781852112572141849310103717713882801797391410441166976713432177209630944396581663476926*x(5)*y(2)+67839226201424102653658809092888640246943279658639065364294398389063604346013195925986098557125770*x(6)*y(2)+84157993613438964474527069706564419181596827871763453378627053302020792187750465786382760608471214*x(7)*y(2)+61257000930248072074631762651730448467423813670882933632867001211251267589005320717074342951077521*x(8)*y(2)+117459510047240471333179195588615405161724404066009333386015794127788447190292679313997910946314995*y(1)*y(2)+15621622012424390167750970692925176753206455946117416438208932025235565197302621647440455790384620*y(2)^2+58547396947206420329002723687191746541091606246032803748376015630755990152513301819555361291094904*x(1)*y(3)-51536516441204219042889404126543339554074511457588048157297074704841759769030858388891396310367204*x(2)*y(3)+51161935404800425967572784716019203146599412765084612406504022186363731287783689171418449094178086*x(3)*y(3)-842915290445559351727538009105445308608587856510372121001155216332276656159205266193275776805318*x(4)*y(3)+337331727730485260264013810706451800776294437257221369535603703968072692408513872329339107625613532*x(5)*y(3)-27460301805707156483232826438509998929952795991983477274174980655691074087163735350392429442195948*x(6)*y(3)+84230785860097064275651041850881144212650659255469767487589339082626294564191701381878613990685878*x(7)*y(3)+86239715055847535310740656379788441913693807295574639843980899566270365102093625933462977379321452*x(8)*y(3)-37493683698508286390933122311735804987266406257429025231314860661604404766874146512290917383613036*y(1)*y(3)+57786317469884752865896367503243945384394685722600605710233341423643696564532225207648569379221448*y(2)*y(3)-33898125964761932066395561144722975471454475608544062257153756550519177782752153717218845927823044*y(3)^2+87804651393930599278296919326169049799337351907469449098829048719141176583227362010294249931422012*x(1)*y(4)-32601009092369845219581389096025527061824278943685844178755197477218718688327051902738142596074262*x(2)*y(4)-2674037521585458478359156620375558549194765624012319101297057392996423797535503491229745527025402*x(3)*y(4)+24483679014117336724257305924903358284294628317856335757692890223535177665242651510703714494680012*x(4)*y(4)+151649714216757917931586124258647993690436409993834142874864462844268066079987986523098201835721288*x(5)*y(4)-222689862248948732627330050548087846292192581142745891341692621857183852879345255967010400469770502*x(6)*y(4)-15852230107325792978562885533458403648503100562165616945024429322876011150302982545292862778297444*x(7)*y(4)-108177411296518910235986834376179156742585158930295917575154185160181875030350948464871123952155560*x(8)*y(4)+11905827614986291410918563495148262453217169473573406019283640348516200580910169405378766081736002*y(1)*y(4)+131425025518397652470092341600027926832251470745630188667219464901533253518618463863395287911421718*y(2)*y(4)+41705382482876248345763857049017977276292135055518451889412084537069849129089657182783259787672068*y(3)*y(4)+15527800474584558195692035539168369791012386080256998526782201907355432181035665582264005842071842*y(4)^2+1676210756372512575927621606876770223042224885598326808016246091468177236720007705914081812583590*x(1)*y(5)-128019912300801758391459929931256685201127095739747907859879557641218222503642145979659688411299100*x(2)*y(5)-140645395622491671861085757040030918215136062485433738667604254740688603198930370444566709055276505*x(3)*y(5)-53910256864100430817411605230844360203552327070866466879178469144801880089141931796084659643813122*x(4)*y(5)-38484028027010786084609088443025103665174826852840066250841787132638062069157614409589247756288196*x(5)*y(5)+64635956225868551210400429465028867761226386098527186845596029325814953802771268749513754594189656*x(6)*y(5)+19865256216526044831924619083447693455576623934103240158955669791073598301176081666906993554090936*x(7)*y(5)-110422615395891177518240307607658344804621654552538591746612657578495250399385242485999297950571789*x(8)*y(5)-41873010507555857347504477640815012362840808877494751725574769202430205132616024074714327030072057*y(1)*y(5)+127724242406431037480633219682254824200689003101482674710844377390583418150444021398290928894067078*y(2)*y(5)-57904567563921967697623726845649920019920594341015247819465513918980911705518271658626844837752566*y(3)*y(5)-30168420233029971567338183987036483820094884496846544904552245872209507514150661195522929383680436*y(4)*y(5)+35656170775577276684319834012752931346721621694801429738384485642178249961518397121024662172827302*y(5)^2+157193647445008292032548725757513408714816461647329748325734013642047904163243942214069749407104986*x(1)*y(6)+16110931886152487142820931059271581752852565766769614623773199635195836226302023270799120080278018*x(2)*y(6)-93166822664987714439332967793675430361016549891795244277368337331699162370362389548417306229323556*x(3)*y(6)+2086016675441120614676769686702769398781573506190085475158593550092768486124775786850756283414533*x(4)*y(6)-1413891009631903621766100578986983052440960327707219325601348445733167017389516487643711433333444*x(5)*y(6)-118187304067892553693604369263241652054278144244689574999637579606164028514191885594098828359960164*x(6)*y(6)-92359996399041407489639354364446867570400281496380054052683874689144806819244178859554625011378477*x(7)*y(6)-126771199876075507056367613850830791406485834358748996180881891200185397134492693448330924417628352*x(8)*y(6)+29845548926294739926605443209385672591260523989791099109090181827612071960217996753349273913094316*y(1)*y(6)-21686857406014867434285301839462668897330178014577331271890447790534164649024254375950696632290461*y(2)*y(6)+174137043929927322381520175522793403084086918762444763046635079720240029640146629582537363702402702*y(3)*y(6)+347058528159869066549276710640079455544384775309713519564772018042942651349467508034934701225004346*y(4)*y(6)-11630086201044363938393447606048236995466376945611536427674067945866868486291312551161908526433273*y(5)*y(6)-74778947496476225143355268232557963425962392841862760342567070765575631791022176568720003004035632*y(6)^2-68920020724147168868820885915173156601976395502287314347057197709653731086046274066635038657072848*x(1)*y(7)-37051515143635301845331964950206163275550602828717531831644095072056039964150516489143138222912836*x(2)*y(7)+291408436361096498833410404970069920738696007427502442096811845230171003139722155624285691205975908*x(3)*y(7)-107114588216986698263970355393823932156308820595787550680244740935804284898802468348214312710633216*x(4)*y(7)+74158037359160782420706304720803788076871927410348417297826994996313551442612707562643320349132630*x(5)*y(7)-176038089374606701851876055139439144450823218482333768844861955307408070013405545966803286665697726*x(6)*y(7)-14341311471393388246227455469769522069752468316169858848668301958691835105769452317509180831246298*x(7)*y(7)+1329731777013110002015171710444546194689935023240532824425414065857956512690588733699701726594000*x(8)*y(7)+388819141186782677104764932370222612805913316077474343917841947270748176315164335739169220707236610*y(1)*y(7)-28377212350697230287783455174740104296129591787388237930817481336418344652385458061958315878119644*y(2)*y(7)+128862592054686878686845825725350177053587979714315008110740687245219663975951676788130470705096256*y(3)*y(7)-60789922276029270627116531223536749877550562437423598126862156303858151090656136538953315853247916*y(4)*y(7)+226217450522048957429827278797233221344447391471786195395953055004052690706100563757181244666077128*y(5)*y(7)+80425619247559282358466779964064001854871973581558628752629017594488817197691256615774677281827880*y(6)*y(7)-38508099506904547106953935027474134924025168528131986216766209304800861408643912573281933478989770*y(7)^2-49385574004468165612618382658636573234319608394340239803371914582325888649729825832761322445835480*x(1)*y(8)+179026073353822057837047558714392492938041550426229548992011992429733397206467794113238106224351150*x(2)*y(8)+206837674109670104611222701811882495268826903726513285805543697207077711294835229611008089879452496*x(3)*y(8)-18432831300647625462012695674479928414445793592317693656405945488069356654772859411877452376752038*x(4)*y(8)+481837114331003372591730585642055565020848553396523113781305874311319232434382311000414439743980518*x(5)*y(8)+25341846613831998310009085410427515490085431488386961180367156647908051829838463162187446159811704*x(6)*y(8)+148357658184815422608108943838213763739659800332800115376597791979442623627394134647984740648729424*x(7)*y(8)+19019459117251789310780185316369714912514215484588807882588771539560396914802269685623439428880224*x(8)*y(8)-109740546082417120397055644122295577047524657116848245057524334627419504317714795676154702451615934*y(1)*y(8)-90693928196645806519143829411536192348693414134764873411824546105568327502431339753310783415172106*y(2)*y(8)-5818039787690065065106832427603959142381024241255812226944526100933366936999774588408938670337426*y(3)*y(8)+22273583025214666370166784179569701324087467091568039097623925283297372491346730189754124440972900*y(4)*y(8)+108996805408219237018001732876633743648130052168843121386872683667514874186182279256058631131019158*y(5)*y(8)-196848851437552515045457882339993893175791574811832964645406154358988107731482949130319713782362022*y(6)*y(8)+1874181946683295182019877000270329063444838399211256885581455021827719641620933622893837075858908*y(7)*y(8)+10906789731219702706180493668217211908128515786426218114026956909539650589109798496560861895183782*y(8)^2-44440990883202570760363056777164736756158633516833089940719128794150447105545603808112228015593452*x(1)-74756521625435061097907241894194509062777031821276449113870850118986878385709025655576921055190170*x(2)-20208684651949857981868327771777019748002076400647587428755417876124624452597259151141905981915944*x(3)-16280225351183919735832786522828620911688034531745542321242860798752574763334544514645591833103189*x(4)+111036780220978789452149528438715140626772053397740560245896227785591208020811637558375370799279954*x(5)+126566111692129441748213605499608968751320310537393954291073174961181676701760863358639435369686878*x(6)+53716702326240264734925329103950839453354479494065721995302809228840535501281838164573989751426199*x(7)-43855454909385035010523857522643470443605316678783841922144699826031767453653538110584231044159664*x(8)+78362476324666869673471337117584197303537769630385793194559244402872263365854551625858097370666160*y(1)+156368517236286107153698120894932760471571791191759900970535453077221733222749547306850632186745745*y(2)-25669260783999898247582907435700799144078462656844234082765210190308564371656620366104915452419816*y(3)+407503168364712265573336115991685864724401295663856491574800592291658718300645726347984518398578940*y(4)-182827558821919031196438657586284216438433232716343128324861917964291918851349060610278233278044785*y(5)+15862400999055405706698023197830537340861844212962362894141012341159637390648272181536037628287868*y(6)-101614388219781476695896071819420857601729755591715171233012808058129545272189326360936759059589546*y(7)+77908213546462854286301654932385306862609565806441426174058604592716760029771209263250293008781984*y(8)+18795023729106067691031556737497908394445422511438877829217414165093481086329831740657372134683172
---
6
---
-5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)*x(3)-1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)*x(3)+7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)^2+45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)*x(4)+4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(3)*x(5)-790034195982679315393066678220881381495972813174093163567509641329559116598209875416980680699632*x(4)*x(5)-5741321923504897256666048781350845015698924044650260022526401625556989226497166968630263466381664*x(3)*x(6)+3230611994611408026172057349724525274218656784283323485577753955508018503008563357636362420455540*x(4)*x(6)+70677898413497005635184138375908540632563903217385343055752765528458994479797565480474426406588860*x(3)*x(7)+4043878222383266610367208869829602662052299721042436940145706097263222056487013457403990754999204*x(4)*x(7)+31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(5)*x(7)-1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(6)*x(7)-22040469608672494918056051582715371787443392330580869029023887172216194404094934435229271897664576*x(7)^2+3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(2)*x(8)-46571349823070977007259912692531879525084834580416300799528133758662372560904606666494412390331192*x(3)*x(8)+62560791848435444323403303989751682091368294192134344950702423728802544993451740599377584656356172*x(4)*x(8)+1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(5)*x(8)-31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(6)*x(8)+88355915802603728751868295498587310299626547035651890645742327950300237739158430899396404302106752*x(7)*x(8)-16877674126828490863156604658403067842647354493584607921999473530213986615517714304870993811239738*x(8)^2-541769971469571215773584778315121797874214942743958878522856215223577417658404334617530117283032*x(1)*y(1)-973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(2)*y(1)-91466364704233215121011609755453171759424308832931121896551279076862230081899662091885174673449294*x(3)*y(1)+46955179372346040797167860758732864992854332631481804609738463866650755756976917349201639898596216*x(4)*y(1)+1988724003449966537438154133443851910664155787646399013154691504087016530676181955642225644003320*x(5)*y(1)+8570688692396605291969574674350643875906694443857506429569846897004296607521966712298276352706596*x(6)*y(1)+44756099196700311633272676025664295907448174824247781592778855135627206892495997247461012758106516*x(7)*y(1)-79506265101219986730246494653305788001801856850383905330288584990796818011219400895945046475467650*x(8)*y(1)-99767651564910175691029061116555233283971809789860649200229339438717422093709533278012421818749028*y(1)^2+1533173539755761625242578312924320883281473667857006723364502593406700354584990675128781132745976*x(1)*y(2)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(2)*y(2)+13583002839968139094665714606555394196331032267508519329158810013474596569955306289305665205505976*x(3)*y(2)-11643650034661809114702405351812397810422540303356275002643061341682529042062089045601565179671180*x(4)*y(2)-328520047737108705764754301141437538721322331155649600227972025770633754320384884325779212558056*x(5)*y(2)-2737979908607888235048246255688928916898504846999158316384923296952083951802920052963976745629776*x(6)*y(2)-15542648006907200732958544409412710865141297368735274409133937973416275711137192241835164376456276*x(7)*y(2)+16192926494768468474313896003223549686805150274313016463461192357236686759133402354684044453277280*x(8)*y(2)+5062789324146763316072047191455752972757126902392277537905075865929646047263297467278810161204328*y(1)*y(2)-2052023543010559317409233452392757419370472750241714049734154472582855556228680144412462389172464*y(2)^2-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(1)*y(3)-5321894628167696150157399452961594924742389269765593029834144604267997020055688352192471781025012*x(2)*y(3)-31032772020736527972887462378544754489554479395557129435778262451501623328949584798109067010225648*x(3)*y(3)+2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(4)*y(3)+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(5)*y(3)-3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(6)*y(3)+19174962132451822258833036287687098840930384694965518615598898868914500520633981574745136035948200*x(7)*y(3)+7170717973369221221933592895430883326837358036211593569521944055207887726707711581225492373508588*x(8)*y(3)+1739541061357986194822776083814117209173615715085117039701131548037596064761852178948681644888296*y(1)*y(3)-21513042848360757993985529917314827027906115309718127310157797609345657044511936281084265269350680*y(2)*y(3)+7786011270147146583832412244166684372591741387556451905900359570936821678751597798215116762263008*y(3)^2-4190406995843111539760234987105483890698897307836400479970783931187088417320981870175495244772816*x(1)*y(4)-52604765018313724617597792966757929564216121576731761446254651046341001951861821484704040184101476*x(2)*y(4)+1538458947592267115822021859854052092002996220449801675101511767957213661174880108524888214159616*x(3)*y(4)+28436994587962136740280292888014299541516743338928014404680896295968323300718235914092089665031992*x(4)*y(4)-11864641350163037128273018422031276619369928300050732044788789688736100632454875200528117519141560*x(5)*y(4)-2261012813860221443266160631561620653819683407016706081393953524599830956377360144942275741310116*x(6)*y(4)+8438647023719841968227575405964566128535341978223127926346116586096397275934772952295461922207628*x(7)*y(4)-13491394178685196243845476234878859383217734646342521809604599812365436112947412201255885434291508*x(8)*y(4)-5591640590107198457631667993628600094591077272153406865833797949486192617875667622045523608877876*y(1)*y(4)+28556747567607107197396969055676493730518644110924337933980332737531753541027755898846633879689204*y(2)*y(4)-23438355856841976252997448492653998408704998930277234910474496311311325964473962056180341718502400*y(3)*y(4)+9291394364009171901249510506039633437720629204920405808862379193776135363531522213805247389146568*y(4)^2+2920227203917625072850796841726140956838015955356818005684684464335646595125540551549416924701728*x(1)*y(5)-1107958438387592898706004996594855680699265100530739166136313617847562026036530529255543055366104*x(2)*y(5)+67203455759027318262211320663728981397908959953598904613512878258920415457319235325530086133090044*x(3)*y(5)+6063099608917395448706908747203759525916604297189718210544005417912056381242167499472519941321284*x(4)*y(5)+39432390053631808376782858009635234125052556531682357322305377856407416138352761630682165733443848*x(5)*y(5)+1232327821749441343627246093228059991856213061407353593450394100143877707313865449595090162096792*x(6)*y(5)-54831702647942314444897750952842861591236501935428311870628433851576635399719892899160081716914932*x(7)*y(5)+99987887846651997056903177815019339617784224895917455448394083686615470234187528858200184463503792*x(8)*y(5)+81855108946569707530502587188919062463879409365671035411063099396777387830645619027077105524194256*y(1)*y(5)-33523193641434774862297017610259548240576505266213973792316902188306816678917846913950796544867100*y(2)*y(5)-322204631966202290330128113406789681199659004965490991183353899272221361946058012363349090143160*y(3)*y(5)-91930107662674614662671049381288743406914739370274465199061154049790577652749145644856558148014280*y(4)*y(5)-29541809848535469447320940797159914282698153957806132102645362850874838252564182141980804937222348*y(5)^2-869410684327779500576878658476038372178514592672027399543938265927339972209148444325509515358504*x(1)*y(6)-1468006376786589592312032928993747178857804180476928390752464120269002091694670012350643231350280*x(2)*y(6)-12130166236224998968103538591662025640524823279808315899512887524504449354459107847445772815946430*x(3)*y(6)+92419390475243053116956540741577863303282826868610959594094202726462001094783869363292355853515372*x(4)*y(6)-18763296303729434342656144153362553906351808322699164102619406850034772079620455283123002243112740*x(5)*y(6)+1762492643966442957889328578217242965094838312439401354871690123330009804507297458836557792371664*x(6)*y(6)+66678699244416636218780806491275060586068171384683200690617317789041995177072006356529979873786348*x(7)*y(6)-22849202621411687733289421904226366490125044413664396954325640662430907684529263232142545500506274*x(8)*y(6)-149284179078004716537575978226804044752310132779610992887612219004145580500999993722218939430704228*y(1)*y(6)-23226508426881885521907700036476834992713241125110683986579183863513047515723047222952877101964556*y(2)*y(6)+165756153507296679578870442095156907061275534960226028408498647988679695100039732019531255021527224*y(3)*y(6)-15268291343320635291420502011747335527063502487563381479877914517144359114429043700579098338808316*y(4)*y(6)+29903975780598260022409630887516172626922690325705710362419834950421117945947187894533580753587356*y(5)*y(6)+10202720339421671871966675349625059834578310000062050465267522881457808343446679650201345871179744*x(1)*y(7)+12612782694512425019741616311953267539283076599394330055189641923906135959654065613645807717116532*x(2)*y(7)-11116597214289982106439442548195661200605125381947462767067308965066260787915260931623403584598776*x(3)*y(7)-15428606354498174480778742365811962132220897468238292941780655144526750796563788092590576283829420*x(4)*y(7)-57070993193518717037735252935917965930495294316680573712042234722326763927968650441150972111269064*x(5)*y(7)-13006071013364656070169617952421898260240555250813149589305269306155431410391286690075470775025384*x(6)*y(7)-50447113957680824933291968650693126143684811766633549360472229508585368625128302658387105296763276*x(7)*y(7)+29477070791864491725702491743985562239268396756274111271050790047467899217863038733281609834687248*x(8)*y(7)-30506793362716758250321301219507816232326060088666696901608367923547486271151871847986651715944032*y(1)*y(7)-117412872536142867800284561288576657379357545861734648982407575713913160917590985483845054069060224*y(2)*y(7)+16447334478717252837976800082417606463072432389811332168212661263841828132292228934925660992994260*y(3)*y(7)+8425990737558100519237926388253837902560175472709947372141090412683707669422022010645603446421088*y(4)*y(7)+68512958213510689416880024717235312746092937527355634658218146778069249111793253043023184218005672*y(5)*y(7)-7063248387175506424830420279985459360139911751368217185729311272282493030378962792360114602934148*y(6)*y(7)-738606916625908608749412189270459671656795521059500907032497673393662147970112094565647140064252*y(7)^2+62871524348311621632151406134837554029538716980431085485743715470119351757820448557446347265166288*x(1)*y(8)-22762747081584728396535093907909817641408663532789833722098856706419788079170517868005524316790344*x(2)*y(8)+161632006792060886198622182797096309294662955425396513487994690833049030181944079470864959580919824*x(3)*y(8)+17241201139440164657750337814756155156089314012040483375902669650604666757080436646464964821414508*x(4)*y(8)+662369158299354041112462882790590983055500521417702654489790915550375909395524218411268867444728*x(5)*y(8)+293827038078322950689789077628781946291590328428070029458451578725826259589051073763957427245408*x(6)*y(8)-10284612882961186953377799261384694834788563551861109358094909948976344714581169069730868321893640*x(7)*y(8)+219772783161296095826417696011469292333999704633335158225514214656229379523201030542927928127042996*x(8)*y(8)+337917159570278581138737560070199299370159450921816271341362926279597392208981188413695992803551544*y(1)*y(8)+25852001514407735102546055450848079185324407361309718945403327313762594744261579491230517419798396*y(2)*y(8)-8115319277596552115498659275959167808635871797590256264943473549761869097342896426114096167695288*y(3)*y(8)+17970769478672592091928288745592038601348247396809681496053344728224505462927113834682485766120136*y(4)*y(8)-46230817158248197299827704050145892934750868018388113907744973467580692881295388404614724547288864*y(5)*y(8)+244408750909200732049027596621908580484409163910360599750118016186998135939565542428939125773350740*y(6)*y(8)+28014690663164317962060465995671240280858923604105402034377789326650376691821252176965087816630412*y(7)*y(8)+8870607572016444915445949583282607883369912162663818556860569905794731503383591011937988022875196*y(8)^2+28359236038919344814574339903589615074006196165558648898949680846687365935765412700525261133902478*x(1)+35545478908625722957671487421402220273371774608841275223812533465507783202824889083584137174840596*x(2)+18069424490346134575300682326776121481145300744417279616137996486787250468180874660394910951376552*x(3)+52277946676297109633646400105781747526902628280849282464500683068967734284584907447054408060176128*x(4)-122990346374054299473244727887594936384973426174157027098302543914387333124222446622898255621941566*x(5)+6874471580556230554214568986049711793517161870273733119619098967379200072004462998616072684954288*x(6)-7216014425651554270189534518359456603156564272016626107446176200748161238100641049127569298468576*x(7)+30653478714360258574361750998294557515015301270889328263407898099658280331495165351527574555770870*x(8)+7353795317139847219803032683938394584393397750350163659218946705937186576060018622656448085404022*y(1)+65865140306939779692198218369433726900727614986998721749661596783791641613160199732468313146394336*y(2)+327068560419624591184365708330366742843285677176606113729821104563062278953550450061340426982430266*y(3)-149241319636938141735993966753899225123078205566895051107619683538384541524559138989953180484803238*y(4)-18524328836646667923570618528625485014109565667702711491629819120037250423281682421151799128135176*y(5)-3356128662884168496964455412145422013231950396604113422132768903425990410194200998783424104334610*y(6)-89677162649952488386594459304705696776446215065382342342764426918195661629651704128246043831165564*y(7)+218002354620729344054130640433625418467960420987745614799300745818700079890502483690276302171853528*y(8)+159304529960230984355574395623870527105572814834315369517835524432969014679576418026812831168906240
---
7
---
12658480372960174227181243562890354289930733325738109277429533335636040741776127971433260945573056*x(1)*x(2)+27487371927463485189984333587265023818413316733311373986619956553014661981435947085065408030594356*x(2)^2+85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(1)*x(3)-16251170005972413708378734713258261745820253852374765587646342730015698296035929792051485864508960*x(2)*x(3)+31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(1)*x(5)-7538350823457584968801791463254391814722635147330682308608687293091220219095008679369068839445800*x(2)*x(5)-1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(1)*x(6)+254010115480651280172637371344129232741236636735009571564650692637988856940658383099116044884160*x(2)*x(6)-22040469608672494918056051582715371787443392330580869029023887172216194404094934435229271897664576*x(1)*x(7)+62353692983131661207958053175035717175204919499940525748573286416589696476620768374272071305903904*x(2)*x(7)-221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(3)*x(7)+44061975112913044302157103032976263624611464419656292383957308541864536874957544386599726100752700*x(1)*x(8)-5423623416526374689315123273521324197164469393293409376732590535441795851105378678516853453809048*x(2)*x(8)+2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(3)*x(8)+221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)*x(8)-2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)^2+22196962091301100196405677163115081030193475317558972206757957284846384719260829015181568434150120*x(1)*y(1)+105888526327411873593000109176743526159949653110593506935528522174636528405556074565739849241428740*x(2)*y(1)-18435927532135059384635314498719482772852077836044098817949090754914923894984515390338489026490338*x(3)*y(1)-15596353507775282068990254314196433067803944743329739593084804983070408021370756223111590799732048*x(5)*y(1)+23382197838785682814262217589417023731733428052601343283387471075480484131970580794642345037011416*x(6)*y(1)-74944549500480629692620344588538938990623747953659485106324116391946984509243224543141181447581404*x(7)*y(1)+10462616373173264419526641473809007730457082183427524842265797690933785306691285102096403535459230*x(8)*y(1)-7074897152600008073129740036448049316885709755813805660350593442567787076222590296847094254077650*y(1)^2-9738304055686837107673163297997042732869553956128205021232346624659215297606067808368826281575256*x(1)*y(2)+20207796436461371897610569126509996600018349103061223158752606012345779084363861701919473330436940*x(2)*y(2)+9987181569064641123838154226953719413494241201347682646897784556713097204225153697672633829319384*x(3)*y(2)+1597934633885411458796887113374741314596135920471061091136402381571704101312278228203942704653840*x(4)*y(2)+5261703688264191046763087231224079113873593211270956560141078748671883606491770903075259296116204*x(5)*y(2)-6576965131716272311392379543727324204483078417841471553962402980801457940779409608897689512867632*x(6)*y(2)-8081608173319982123318416039281496618856554961858267888026854946827427664909946318543952864167624*x(7)*y(2)-20014038414015035040003130964110744773174155299565877544594355256179741027523676447189835933870064*x(8)*y(2)-88928929094998646400575641969731699038305070521503971013116640544898984135132805697489237170504120*y(1)*y(2)+16827241827782392938578369240557767193360138770537902712952493429319680498951859578587009048295760*y(2)^2+18653988688083566969104291057472876844221294474422439920803354487274945165397150862179721687294128*x(1)*y(3)-4205618479072431032687322780574448810462827169054813895515605575016503102542861818402026838609224*x(2)*y(3)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(3)*y(3)-5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*x(4)*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(5)*y(3)-2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(6)*y(3)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)+33879567676087546909321770323215236259079162895989421560953276565750549333228156805909032523001236*y(1)*y(3)-18100661638635353293655955157854083035986578472577135332527471276106997037451584718342431784841812*y(2)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)^2-3805702901707665060657535793846216404799716292298154091534567315386921959420055773540171750280848*x(1)*y(4)+2993334226050467187999990065422712045515555955050337424226816499691964386668758562136050953751940*x(2)*y(4)+1796260476806159033809802660611591624232492525048136468089514355245554176290364065852305858744556*x(3)*y(4)+550513634167798012882146104178759930766371613330119565813117492830446539409590937392217209998876*x(4)*y(4)+3784140278433432749147069130126500261329032267614036085317647047061804424392600813550351183189424*x(5)*y(4)+1760703943243631662560149881643180835289953577661925389396688518839180800092313805707405382512060*x(6)*y(4)+221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)*y(4)+521696646406662263139564478036982804240876664438718915839003186465709987700736758609728735569588*x(8)*y(4)-2908627099652693421204229085364263269106713094579651349018573343989791208908004535226197835484936*y(1)*y(4)+2258372284622481962472026060125279565687812777263670438194418738904285153914113163953341938314336*y(2)*y(4)+30552485292453198384316050531472491119121307905997994793656514489251115272091503892395048959524*y(3)*y(4)-45050258809307604174997793047848230651390708172369496498428328544297601021324399608971205490209916*x(1)*y(5)+91848157670386652633829613498637253142204382074965602734939184840519541084565540262318914866871092*x(2)*y(5)+6763946196528171719831151734659378627413802076355561738109349201076396918666685403782104331187580*x(3)*y(5)-7092656276433325319324125217970101856543686157092949476846227567592523395552910881483873260100640*x(4)*y(5)-11053227573636184548232589177766224222231047430500084315155357665277420565080498826414805890717332*x(5)*y(5)-45084539730713500930016297954899502467426629805640687011638861896965016237050941045307011619590588*x(6)*y(5)-5395185560949194548620317333708981325448738166143374414767367532593666521881149317586535088060184*x(7)*y(5)+75858238036357115723248739532401348745954592272739013983427099996488119800369985580193482094763888*x(8)*y(5)+20469279157165216521304216909963073494893034166315567808740172334455192289941659144491458824162028*y(1)*y(5)+17234365639219798569597867571264627581861455494650953384065813879872235738555821595745184065171928*y(2)*y(5)-15665241411662156588171373052770145017917788277813938786129907484345695131824146474144908014723600*y(3)*y(5)-37824889838923038992529948556865651004583749165425883506916423946118907449385657487908986839555776*y(4)*y(5)+6845251549635719643840434350827269961074807020172966742043343596177726396019035746250464523047228*y(5)^2+60467042499108089215144678969879531978137849983845200878412042701876877207016626310886465827674828*x(1)*y(6)-16209937183195322115498396163255704565927990491598705279565496983808046387991526401460636978398916*x(2)*y(6)-973560897349103701026543272199609639305267481694588751860762896007779426416500559549576312905572*x(3)*y(6)+28858473476102386578961549471872380723818831135035030385540042364420341764262193975237062728930012*x(4)*y(6)-11716673260629019108456689903820124930949462109642027136923007768250394469248436582803523560359876*x(5)*y(6)+7205930270273645194311128147446467065814705620819863376349648069467846539409519522317058199004068*x(6)*y(6)+25004489323370827089980925314772976202776314148676652454637698956607941360853624768194770375948040*x(7)*y(6)-18781561357523150066246722730639710599316702275669125392507871467617640220335139057869772726966988*x(8)*y(6)+13270577405549254816708534696875742285630109984857050083610090973388782252919081653437112865546034*y(1)*y(6)-90761044297802927518041800931440606930758604672930669184508822618254448600612264610540002847133524*y(2)*y(6)-10780233386100781816756499695101378118377772106230801632960077190285137043927788503998872818485552*y(3)*y(6)-14748217855745818590803552867971905137466668433261837555208872257701249019504133948875370616928172*y(4)*y(6)+132368934540937872863387992368045696151826048120741014468826476956569489395261380643349633480585940*y(5)*y(6)+7063248387175506424830420279985459360139911751368217185729311272282493030378962792360114602934148*y(6)^2+26578176861384984961350985045190372490480198143654641637865287253399129276948219665735366735890776*x(1)*y(7)-55494807327280196172409092799179500023074670114796091200407050823182153161364019076265330365802516*x(2)*y(7)+2573753373592540169647866170259995118950547555724614349502401974196170016788508735698528745850136*x(3)*y(7)-8156852746637375003910689458223662138566200371660032645621022843227683055868493591016718404444876*x(4)*y(7)-16850691530413039338249746331055100021518625964617936897720820450096767354569317494762002768343604*x(5)*y(7)-4565106593537881964616553456903897899230808265909880143820341205104677574156927205882577643548984*x(6)*y(7)-12884429554774179120180427586487596231325610651943318626693917299186887656542518277245966782080328*x(8)*y(7)+23516452553460700501156011785116272671762264618398853940290792315682112025568088825310364798969240*y(1)*y(7)+33939140738206068987912718599340081243223781272913296617148738323666232537848923441707190257597724*y(2)*y(7)+2129677837896378462403267724464335564106734422694702077162060174205732980269748857456690418624328*y(3)*y(7)+1864504107551587946444088867930771135773053264945702835450384858986195234335661618822984209183048*y(4)*y(7)+24818032311724176455682550241329858410821039611512572856072072602444504457900598428579549926689956*y(5)*y(7)+738606916625908608749412189270459671656795521059500907032497673393662147970112094565647140064252*y(6)*y(7)-1609404919677393747106083315519464345404396011094876605120879846478795637347592634201841389112932*x(1)*y(8)+116727446354862197195756004439979655850322700170692173480183084520808012984047535779474021043471640*x(2)*y(8)+75773732965799691413976944862960963429514324261993434681961481872094909547951713410590214103232*x(3)*y(8)+1518189181360785896109643597807171856796140225755431264371924104358727804473557218701613098959560*x(4)*y(8)-123384237108565080261384683984325805636884844989025530776562589949267368749358312420195121985060848*x(5)*y(8)+14216265897435615831286145980724921854932993434253424342433043723122746976407740349534233940369884*x(6)*y(8)-5722293393598655567193104650138027419963411695297133921719971254497414204680979782263235946413212*x(7)*y(8)+38740872623224916120485427944573578520210418954266172414598073540223446549258436747985286885270164*x(8)*y(8)+11292310840634098062553612600353715537104116103313073369011470735035080316200472630815874609260272*y(1)*y(8)-15160381295265817688545180748839224833011276564181120102266351199678952181018812189194157513865608*y(2)*y(8)-5779371456397557267024659182820103092506361630377336752529974657570294325392888573495059028050688*y(3)*y(8)+202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)*y(8)-18589362968075616230146017519783297601603602703428192845487358903828806381554018010616947499804944*y(5)*y(8)+8663453514255689868860168820816202446657841565123500935707865965886374046491678625075548293332348*y(6)*y(8)+8334156124499921627571291766933268279670479347142015676300664395939704290616709938019120760615656*y(7)*y(8)-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^2+111220984267801320030642140236158711340073862338176886032121313072437119234948782112383012161453676*x(1)+154694546561749107786390089879452362281068213235722073486110043041413743684687596393146310425654636*x(2)-75129519764903768882935141076396883031240743426317894428816795068302206187225928521195461057087428*x(3)+24785897301806293716328381243463508420883461433019953646461937394544672804119198262018034657030292*x(4)-203332374066919092482752576844680853023310104663893405459933562360961259006708336032351927357056626*x(5)+147895872821515254189699268330125657531699763238060412682808823843039977910996118961441197930271388*x(6)+82166946781250735478951079241099600955955667449582434521921554345626075859860262462883037300508584*x(7)-156932574382778796561606374683285528925819259961481329062254242118875463471144491434782090073208686*x(8)+63487477467464650086990427636748693704635829630916713355361831304764976980377440537013519882109930*y(1)-266308486068778363178906936857205450691877692558958492573595228265206012316542030894675328832204544*y(2)-11996467779736909635930140255501536576946967025810996667771443794819901550790653439559936054660344*y(3)+15051432062890675513337964358521184699311456552821856883331456448813273143855442316380522254767152*y(4)+7547644671377029704030570563439252619922863541802900401497164306134504054866852436935075613372844*y(5)+27458336046791204521398908866089022259739448078585238475180698632786953933659098812875137909947660*y(6)-30937867639031403346345789407376128114989134820793632228460219782803801838962437119813700546885720*y(7)-85329769198223116814616458604399572535607150932805774568979948800004570751677185823209021127832998*y(8)+207054695227132439346770272689707248411114602864924561591735582451443187331744511622887930381692040
---
8
---
1232327821749441343627246093228059991856213061407353593450394100143877707313865449595090162096792*x(1)*x(5)+85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(3)*x(5)+31246683502716392010675702267490140823775825412850762044880747273965949524985437043642903830295104*x(5)^2+11601693301093842815895288371722013552728917216924582141986413754731599436992370881926576416431744*x(1)*x(6)+25920220209320336857695627442895729203339715032846319418823733876191655228718197451540991369050300*x(2)*x(6)-16251170005972413708378734713258261745820253852374765587646342730015698296035929792051485864508960*x(3)*x(6)-9072817959970262491362009668175879260501387967642699235600923320995322031583695358950368160953508*x(5)*x(6)+254010115480651280172637371344129232741236636735009571564650692637988856940658383099116044884160*x(6)^2+443131159348588443177654216979209365922392820449549582350444184112095357469680086492844424724704*x(1)*x(7)-22040469608672494918056051582715371787443392330580869029023887172216194404094934435229271897664576*x(5)*x(7)+62132127403457366986369226066546112492243723089715750957398064324533648797885928331025649093541552*x(6)*x(7)+221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)^2-4503289830640444714642126575666034854814620562720610281652591491983101897902687112782679558662440*x(1)*x(8)+40066067801720010694542644125537658961740349894825159991506766096335479322774132424839325489486764*x(5)*x(8)-5321452695387812566494709791411798180075704628008787869039002382840832126883617872093079107232156*x(6)*x(8)-436994617532269111481873533250760640306153404342322482039416729280092769625644990353100846024156*x(7)*x(8)+3288119790545321810950600781342203993939787014570955703655819656683867479347302302970661655671936*x(8)^2-2587656335641797787649755046201484389037153767851123731943539612097154286024629129469697594053144*x(1)*y(1)-745275729629715777543168905535032296946163100559123872831116047986598503032650382456643360042812*x(2)*y(1)+5520145121215005579554606706326886722546842175882343908036338808611830990012239699809693761266292*x(3)*y(1)+72896456383137218210812143633863665201990050364644129001207705963671840344918457337921750336005708*x(5)*y(1)+26847663740233821907294638536032279851976517544866635542829030050193381174275771312872908332452508*x(6)*y(1)-5722293393598655567193104650138027419963411695297133921719971254497414204680979782263235946413212*x(7)*y(1)+8167620318172795192989023323447222719576986024519444867083703888878900544242511814243573572209068*x(8)*y(1)+5843701310228724617601971995268757699044462620768661463790072953548434283776136749070553742365324*y(1)^2+12961141722010964939662366181870332348713205193152087811640810974569186336631625641091685803534888*x(1)*y(2)+51488683001441985421178449288486211633101342563458187072073669267909913131989158982333494899406580*x(2)*y(2)-1634278258524493816408079581421176345395542655227593390825938392856833875319417340473208915575916*x(3)*y(2)+319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(4)*y(2)-5537399119827720621859778873215149172280521854041121577963483816944750778179388487997879339014460*x(5)*y(2)+16378554046102150619930636885115741799076888738129911898147641320993027292639784612033994485823840*x(6)*y(2)+18337798364364096483173261131830729146568936885307322198046047540925825028646086592934673841489484*x(7)*y(2)+17695650106978772630931356291771620430720801866933365194807980221461603637331214035660102735769988*x(8)*y(2)+31692291226044414458312800388430068100985223890220680423244267339937346936123122321256806247311228*y(1)*y(2)-26382596799288797933127101221724416532462272316246540331252388790648637271082679987686638206835908*y(2)^2+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(3)-5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*x(2)*y(3)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(3)*y(3)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(4)*y(3)+16049121466242290520460564906401766860675843371707046446825632579077168389212997299352649944023768*x(5)*y(3)-7159578901528954060844291227584609479915761252799788898375059257266449944252612355031598752567016*x(6)*y(3)-964104603716843732906399447193431362631483040992628277145988565751650712706510799058258773378776*x(7)*y(3)-1748391501778618762102816186904629105694462083796334055893941087691562364939281438002292625186424*x(8)*y(3)-8270469871608622339285410427210996665266600197174201587204188056341266552972938628595005088163488*y(1)*y(3)+21756253757902371214992308734197652187039830084906185982159451967811266560045843517205039418369280*y(2)*y(3)+8995721128933687005084093370032177788413649312889965414780292124467822657789667518684442146643344*x(1)*y(4)+1210665542824489477656158967991729300278081238824951519012303670259496984982358135233121734891284*x(2)*y(4)+1847792919534527857128187492813434981892194026757652576476800025311888902372593559173500983395732*x(3)*y(4)+2086137111505995194617091191219298913820833529656766044078850557555899273878424243582069223451044*x(4)*y(4)+513116608295145889094336796804091263018736678587945354059724386465715212149126880701443038907900*x(5)*y(4)+3714218595741640535190607180945791605575654593896441237219097836740389128415483295205125281486600*x(6)*y(4)+925898496890896371805587826821921864281539483330925294682233813730357517196222398204024531452480*x(7)*y(4)+5477628659255855027494402153684219031985704584894984293974912473500770210827508852597343680922024*x(8)*y(4)-297414717599146904768621778698969345484687539936893774364562859844418639884999179689142099325100*y(1)*y(4)-2522698327324930332695780163374781492451060199994642854362860536389326484991294194646688123985728*y(2)*y(4)+1403168679365751019155259507136255976501263018570524032899597713102215862334729498100405573770364*y(3)*y(4)-109381783787390709153991486335442855851631554918103709301842264748799172595979828719981206120748*y(4)^2-47927402559169065839091456340652374257047106905073192610841538648363763653117033686756854604951160*x(1)*y(5)+109284511910884660408596668835494631217425165895662434779255110532757407126563078684068036703917592*x(2)*y(5)-3856818578463447568890293490234057262454268878440079576077490392031543255951153735446826663702424*x(3)*y(5)+12658500225715820348691022127144659412952784074697696673728378992747528529708217529557506076414388*x(4)*y(5)-41271858366927356933905378109832308857073455292488494924013635204525118254955128849827061906461868*x(5)*y(5)+121626481376693655936586209171101443569570307346944658443352953256500634483973200317890545287488876*x(6)*y(5)-77816972208007065011776817951360050117655172219214721844617240139630025073684561356864237912147584*x(7)*y(5)-22665624959141058024231352077112914137114291458802587475270289596376981585972692437255470213110124*x(8)*y(5)+6655388266149144670706423984978487545224530541887627940656435786474590171663172610751253038680980*y(1)*y(5)+20060665908022610067214773830393510174668702285193394867763232604157973216611953896235318388518516*y(2)*y(5)+42885052833151036893285014219041097544508826269179045347458512305105589407916255252665579173282212*y(3)*y(5)+19685700984311972196368462415052838065226061534057703611296540197248009144406403036906497458619668*y(4)*y(5)+46152564984052957226911659047431502854472172398330689463182316539658676779511838570698891756542052*y(5)^2-93708633085979765562080912067123616282792851800677410122784187875014650152769837986839301836838552*x(1)*y(6)-12922899803485317072117777962316843344291017425588193011468206265468779602443334459478913095433996*x(2)*y(6)+17144755507825018014678336484540313119551277527781089513084167384582050207930351645881710747514972*x(3)*y(6)-12114109940139621239062377013386823438042663929671701901479728115674229481506165673985667132305960*x(4)*y(6)+64767872208373220689466676337511386062483120304230079927107513770340792060819122377398851971271964*x(5)*y(6)-87530838149505529464610822589500906910748162305855098142860023624577364696757550739661370488900132*x(6)*y(6)+247861785275321349365898431080037725751457258851702661000693609574938922224275147871070515212280*x(7)*y(6)-34523122268660700910130410767964672807815816746259846720651869266326599205409036435705106834175936*x(8)*y(6)-275487057910769350587862602260209234870636397121771501003445493568404239161191323409379913296589460*y(1)*y(6)-18614712303432029240376235422633917351434893082396392690193151770556110750876768513385860487109336*y(2)*y(6)+22341090259199696743362403412797486135708616879069434155916645318852408904988557188881458746967628*y(3)*y(6)-30172597781500432506537667338596203704746291871689969657632549095710705766462374077260328285548060*y(4)*y(6)-32169775589762778834328720361568799495043603121775604317809302652093614344753442349945918959283336*y(5)*y(6)-244408750909200732049027596621908580484409163910360599750118016186998135939565542428939125773350740*y(6)^2-45212028414252234738972388082427060816634678890939875859735208682162627974182270972349243687594044*x(1)*y(7)-187750439419956907473219831597134149457619852970797058960109832644072939322988894998236389012755408*x(2)*y(7)+16488158749307712376185645037472463239727148968573092820761236418510878262660414039707473539326488*x(3)*y(7)-7095799481361985633211911476557444671970803276427227002478925063222472962537015102612474817492636*x(4)*y(7)+146957403240573991304714172049380135391116240548310081597822035900019686262873087494695769165520084*x(5)*y(7)-89061640590771184017669347726368317578961216866357880873560406539362088031562551295152351256200528*x(6)*y(7)+10523853593108540508895726882634227926827632264097458601790145057240784822811737005780654917099864*x(7)*y(7)-33525047118145799248546806571874855535434012115361868793090430623293507777853789707259645895353948*x(8)*y(7)-47445431462954718684966068926996388217230582440603314749646801054329066267905194443506849096775568*y(1)*y(7)-28086973288192674716419528784580227975217088771755213836462020647054943319935061918559487409928096*y(2)*y(7)+2859017982635043874446418803980171222133329280000735739983857647337617618549561474272310940047068*y(3)*y(7)-5988896384757180975785114266783916603893093273351548849969243484231434355323221266364672840046456*y(4)*y(7)-7179711650434081792249238244387359744894678128991210074003509316983970086518269417252723340690880*y(5)*y(7)-36678144177420007830920634816487442727516765169228902970085655292536750738312930802040636109962760*y(6)*y(7)-8334156124499921627571291766933268279670479347142015676300664395939704290616709938019120760615656*y(7)^2+79451798211563128177636571033772193306835240438688459663827541867799754580505835073379421556821308*x(1)*y(8)-26129061558542027117172581613145755323535278820579427464442224087339170010071664602174445697734648*x(2)*y(8)+6731784322206131474347012488776404158386398489588633257521729675911617901815184299107731022160864*x(3)*y(8)+6541827398048143852917742313124683563478631069145773458317161253979340917945434449561639416191452*x(4)*y(8)-13279855910861867125531601212286951836143442626619618645790166792355480686392833424964571810093488*x(5)*y(8)-37370146253454264316248912392584384427350309373311444056653634581576559726404980544333885813653176*x(6)*y(8)+29121751871441292209746588810974847967970619860373073845998575180282823040752311752088014178642964*x(7)*y(8)+8870607572016444915445949583282607883369912162663818556860569905794731503383591011937988022875196*x(8)*y(8)-9763417798162179861774405128152339201890543110330822444845348523079130680861235261715615891456652*y(1)*y(8)+26046765135967135650548791188161241222191879536255548193854998551187066243910072699135303641242752*y(2)*y(8)+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)*y(8)+21644740626988720800173247121516742502219545041063326129151414448128348677099148611772726542369192*y(5)*y(8)-8870607572016444915445949583282607883369912162663818556860569905794731503383591011937988022875196*y(6)*y(8)+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(7)*y(8)+11146896050430103011432250594305830548487541970708027992637246608627043925442920316670792500210336*x(1)-9462899463652657233402803859658751098042865792308210907172463620850414052299699378092371181333144*x(2)+77637647487251105373840310648633947672747008341462840573067595797931358865882238684703160980113606*x(3)-23510944585061412092708874922580429179201582411372973065675686290691857836505598994303724423589900*x(4)+87250357740447963456983243585456145579891511598769602134342713364479618621086644558749126562610694*x(5)+405088523408786869471653742588894963967674983981207816232981481583431094971953417597312952732558502*x(6)+77893600601350642486730814684257145988548678762331240705417149681461361157114205584405184370659364*x(7)+52304305979260777628110207930724941876056325380923698360784062102861235821467310688753956676117304*x(8)-267339859178049072351521292379857047665778037700557631820711366820246921445483467112542568512126296*y(1)+24330989009846027258592853785714023394113706767919662979925027099120460218431721115787152447486436*y(2)-51421044491655058108532431874908373303334376233445408246524194457985190388710938311364656010136424*y(3)+2649204467322013075792015782058195923918221316245304070657934089177433365549144582667400486517890*y(4)-227429284818912686160336472556777577817087137186172100304248450051068620165772923825451896608738772*y(5)-191744581004295565359521479115202108753693543747326860532247755409507310432665888514412743220402564*y(6)+47564446146484393523429205890684991276775447973754606587491600242518006386768157441758710054492186*y(7)-23029146787621625874998330068844111149577130210503707921209774121523146787859621476794517159009832*y(8)+28613892188658088020178689733916137076242700250451873031216634499941916819476502007613233121710436
---
9
---
79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(1)*x(2)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)^2*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*x(5)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)*x(5)*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)^2*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(1)*x(6)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*x(6)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(5)*x(6)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(6)^2*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)*x(7)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(6)*x(7)*y(2)-1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(1)*x(8)*y(2)-1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(2)*x(8)*y(2)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(3)*x(8)*y(2)+1757728097273952604676575824712215446055749512518167200250042619728874511443506051024336975119224*x(5)*x(8)*y(2)+1278347707108329167037509690699793051676908736376848872909121905257363281049822582563154163723072*x(6)*x(8)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(7)*x(8)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(8)^2*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*y(1)*y(2)-639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*x(2)*y(1)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(5)*y(1)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(6)*y(1)*y(2)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(1)*y(2)^2+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(2)^2+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(5)*y(2)^2+319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(6)*y(2)^2-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(1)*x(2)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)^2*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*x(5)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)*x(5)*y(3)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(5)^2*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(1)*x(6)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*x(6)*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(5)*x(6)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)^2*y(3)+1341354753430471647597408582153061307166074251404461293211411052862618386975652094449820833599864*x(5)*x(7)*y(3)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(6)*x(7)*y(3)+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(1)*x(8)*y(3)+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(2)*x(8)*y(3)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*x(8)*y(3)-3479062972730585829695134244523424536392682144613560501924692452043557958653794281828218055863572*x(5)*x(8)*y(3)-4167787554946042317829961841713775973672721764344629558364355053116442841894645700523314789232576*x(6)*x(8)*y(3)+3347406245883825959961298489774936663215737733483246959948488381893379810155824318638908304286784*x(7)*x(8)*y(3)-428237860031328843270454982083240438925494509459529709041890410253107205622436062412389559041968*x(8)^2*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(1)*y(3)+2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(2)*y(1)*y(3)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(5)*y(1)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(1)*y(3)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(2)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*y(2)*y(3)-1222536879226367651382018719866817926042918755334143682432040835020303183026462870003338736402488*x(5)*y(2)*y(3)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(6)*y(2)*y(3)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(8)*y(2)*y(3)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(1)*y(2)*y(3)+1597934633885411458796887113374741314596135920471061091136402381571704101312278228203942704653840*y(2)^2*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(5)*y(3)^2-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)^2+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(1)*y(3)^2-5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*y(2)*y(3)^2-2852018247208920180559531761839412288147104339826984434517650795450497936114396783916486586093168*x(1)*x(2)*y(4)+287946031733662555882256557707551172387380856615524727295269907842217392589616064969254720622528*x(2)^2*y(4)+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(1)*x(5)*y(4)+1084832616122601488455280237895545479954787855090397084587268927599973738202563806418912317973756*x(2)*x(5)*y(4)-1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*x(5)^2*y(4)+856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*x(1)*x(6)*y(4)+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(2)*x(6)*y(4)+910819453052843066346084835923967019120441312474533178433468339049771211030002629199299044995368*x(5)*x(6)*y(4)-1118458546718955254779901043963800151696366654483503314586028469538219409402169953803304150122292*x(6)^2*y(4)+221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(1)*x(7)*y(4)-110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(4)*x(7)*y(4)-5942380686389307698607967222084688508222848182553082336637352123145006243734624252241541412241648*x(5)*x(7)*y(4)+118784303921076355967626444338352701142859100495728568384804753942826068481441788089978788948248*x(6)*x(7)*y(4)+110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(7)^2*y(4)-13093703594570919442586467368305782476266692747507963978818054245553897528414795788406707827664436*x(1)*x(8)*y(4)-4500719924754821314271652460646776529084983751482353851466936289465791575788099814634759165045048*x(2)*x(8)*y(4)+3059657340875032368993347969879245420723029681835954570670210925938946134486564108520491691220092*x(3)*x(8)*y(4)+1125822457660111178660531643916508713703655140680152570413147872995775474475671778195669889665610*x(4)*x(8)*y(4)+3145290947948410786614508798676651845878809257431722604484988782194289256068035016144012210397904*x(5)*x(8)*y(4)+2865117183762919070196350845273704535470117825815228522982323449185566564608748639094923528299632*x(6)*x(8)*y(4)-5008220045972265407087425495747399251756981195385055082581512785797228924644460087630044971861210*x(7)*x(8)*y(4)-822740247437121859433545881951645117330296372868947941498153986862507315682224200913883390975508*x(8)^2*y(4)-7535853504786526766178518963258826989469240152088316415817641782552923424717207893830179507163388*x(1)*y(1)*y(4)-534794215703459303551289324244093944942915516253423214202884079020289923092608135944628670352980*x(2)*y(1)*y(4)+3051885073326861529529249365574641558744340256836923924877606351105451433356234420600325652695836*x(5)*y(1)*y(4)+1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*x(6)*y(1)*y(4)+864138445581646465222265292324503651050564597261084817289518103634247688012160036218441261648300*x(7)*y(1)*y(4)+338357711334812992607953782709582447995362893744527127107067881250588630124864059069667784967164*x(1)*y(2)*y(4)+610009738446003208420469411482244687446619519731145218411914132854222889654999730512489859445100*x(2)*y(2)*y(4)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(4)*y(2)*y(4)-3973363780236413590626864230901938666065131191914897558578932671961566011471329586577289814370176*x(5)*y(2)*y(4)-3332204891129314976660609444451184559016944351812054383057622745866762127419651728582854720668344*x(6)*y(2)*y(4)+412245101205711905323085018403144090171601411360715241319653257162656723167873976279830453776220*x(7)*y(2)*y(4)-1459945812317839785425330395699836563595602317475184401875760761101281501852281460742278423412222*x(8)*y(2)*y(4)+798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(1)*y(2)*y(4)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)^2*y(4)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(3)*y(4)-7293628221155574056202433222999107953927263087603101727137621342953774973315629975915800881157008*x(2)*y(3)*y(4)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(4)*y(3)*y(4)-7289103357789130888861230407044889382141275029379159120640344255656217290984885427646125487364500*x(5)*y(3)*y(4)+4949247721498425252423079687035108968736357095159247600557671625575775874749891769371436312213684*x(6)*y(3)*y(4)-482052301858421866453199723596715681315741520496314138572994282875825356353255399529129386689388*x(7)*y(3)*y(4)-1226694855371956498963251708867646301453585419357615140054937901225852377238544679392563889616836*x(8)*y(3)*y(4)-4325371845456398539624158131415513423667890872238532462764153540632777451078143947343788228042704*y(1)*y(3)*y(4)-602434012914351550977238798888684308875237439528147487417102444295109098448903689973376438284444*y(2)*y(3)*y(4)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2*y(4)+10822686704045201187948983521009800211998855998828245214319296881468939007213694944341311140316288*x(1)*y(4)^2+1779085689124302547532069098304077916962575554471480963213947291218032579274572418562142237392800*x(2)*y(4)^2-128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(4)*y(4)^2-3254672731735801495768500285012094701730440812349826313786831046943088428664014844863993416518652*x(5)*y(4)^2+8391744449071346563958530460751418382786616049857224891885822667102913687299402975210521167909332*x(6)*y(4)^2+128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(7)*y(4)^2+3364054515523192204922491771347537557582072367267930023088673311691887601259994673583974622639400*x(8)*y(4)^2+457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(1)*y(4)^2+6278104858512188889315829763592158557385680504570751707385245985427124634164794319770802553238012*y(2)*y(4)^2+1812517005913641564027902980652624190374249036711047753496626798995294192044478988625426887468932*y(3)*y(4)^2-202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)^3+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(2)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(2)^2*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*x(5)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(6)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*x(6)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(6)^2*y(5)-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(5)*x(7)*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(6)*x(7)*y(5)-8344668672117873157763624901332080450878377262509918278709032570700468068086484913958543090481980*x(1)*x(8)*y(5)+9616365641737527491015378174827977647691546411936502288984248476772479705839767529312792589147868*x(2)*x(8)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(3)*x(8)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(5)*x(8)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(6)*x(8)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(8)^2*y(5)-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(1)*y(1)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(2)*y(1)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(6)*y(1)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(7)*y(1)*y(5)+9618859668295780553685036831279438593265448757042851612471963226466986572075970017016131838544312*x(1)*y(2)*y(5)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(2)*y(2)*y(5)-560939806232062719025349593982133423824582468902437597556217333346434346283432371673606112893140*x(5)*y(2)*y(5)+1112734848417197541595284114308910047211523005748261008990813917813010183034122288434968311332652*x(6)*y(2)*y(5)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(7)*y(2)*y(5)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)*y(5)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(2)*y(3)*y(5)-23674273625557539228704017928570158538678392466409950460702440335464172250246595605483933591542824*x(5)*y(3)*y(5)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(7)*y(3)*y(5)+7926753511630697007078584415632490063086844391625019899137624935072157735537167621460921656107712*x(8)*y(3)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(1)*y(3)*y(5)-17606846868834727429968989424779433091835402534164655899989193637010442951457275173384069191056584*y(2)*y(3)*y(5)+27999313399972347352150016199479515878566554507434706397519755121245702644268652221193796194285568*x(1)*y(4)*y(5)-26282619398709937354620049979987063898474206027961698078682050162434193809290304369923696884834484*x(2)*y(4)*y(5)-363701884924699498711627237974739356497433612140522206598352630652770893985989746304844094594740*x(3)*y(4)*y(5)-4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*x(4)*y(4)*y(5)+3136808908424987782390273578502141372158590151713371829447016669369600303373222255241251067479380*x(5)*y(4)*y(5)+15319787848015671179041880345451018935508437673723480078114914983845433110184281404568426791702808*x(6)*y(4)*y(5)+7117159482099519278785835518082933035566684230679305488494438359022643847013634113873502287000072*x(7)*y(4)*y(5)-17063834316139660189537433001310625375816577764352081612863538775321980920131135574833624977335070*x(8)*y(4)*y(5)-8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(1)*y(4)*y(5)+21946664429093292385805178091176739487463808196346722146639850755605647793636269042948133897943716*y(2)*y(4)*y(5)-9664965892737660307888990776328333937438437144810321512284028334664812203846455849079873139384428*y(3)*y(4)*y(5)+10040266767620902951957364897865629593836705608368286034554695646890215722153077059577285197463560*y(4)^2*y(5)-8185706550915416366107155742145093301276731118831595277424630582441466613367324587039261903148744*x(2)*y(5)^2+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(3)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(4)*y(5)^2+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*y(5)^2+9139479278130157116045970697267016198886607980901533285131042511995475341682286548554949027148160*x(7)*y(5)^2-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(8)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(2)*y(5)^2+4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*y(4)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(5)^3-2636276812372247685330927658280468900808309153477945054004762759740114375054915386667558074938008*x(1)*x(2)*y(6)+4597403822278094928078781921379422765324000402180503779729499468783236087579731345597026272885796*x(2)^2*y(6)+158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*x(1)*x(5)*y(6)-350337355332316451046226062797099035828967866009081910497576953996152335470585118585745814094440*x(2)*x(5)*y(6)-2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*x(5)^2*y(6)+2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*x(1)*x(6)*y(6)+1095284381549145686567232955237603305306681796891445814223213612465741028666033646634671309315168*x(2)*x(6)*y(6)+1662790423554346601483456135855464384360366908357564487406404553318615521954710090250446334298556*x(5)*x(6)*y(6)-1290837776253489528560682344002107341382302257306881909575047075224097134255317134983002485731756*x(6)^2*y(6)+5162977762066471046281925605206614945780096214319656762652249428787504503056893910386534570716156*x(5)*x(7)*y(6)-1515909027533011231822300409729207021111901027695795402939282995676183641863067490343259334317620*x(6)*x(7)*y(6)+2741940134065180465128480137581884986605196686183925376311390739969297428741556040867877715098880*x(1)*x(8)*y(6)-848962353345093149461681166591979273154047070787043977704016982328701792990905571414769934844696*x(2)*x(8)*y(6)+3093842833880895491222657184787496716213331225648646665699976452895396104494224635514116597320632*x(3)*x(8)*y(6)+4588588334677695655980019706356956852644775866006333585828568740017882042100105383330011637347468*x(5)*x(8)*y(6)+2033478645887123662132991003753614129222796176965672465578048404915286231448476700473688242331108*x(6)*x(8)*y(6)-2227258136944207121643218235689172044198847852550701925959453546866746652881907284996172548974192*x(7)*x(8)*y(6)+1133022003636006704412956953177632163869870271099855585403325089560196007880252903313355478383360*x(8)^2*y(6)+7939103794213059021648737632704009104299505897603720509837462616272618297566246823788725010283824*x(1)*y(1)*y(6)+6279659135415201557357967002078276776273994034191802761896658595569483265917189760862435054523292*x(2)*y(1)*y(6)+3353249641066876076895597422344206943189402118686171914496799461684638982298833854163213566291984*x(5)*y(1)*y(6)-1303943760282589334276621889524988748024404800328080028435982216265030756915343236126392963676304*x(6)*y(1)*y(6)+1078264989573323568335514534425248844748415682399967175399047102120610701179742335720298223420908*x(7)*y(1)*y(6)-6339848409639927011204161557155783216252977700314804649444857150996634689008662861931763207938336*x(1)*y(2)*y(6)-3223977439446168249155378358701890970487880320314791429372722487600143631651039182382829936399892*x(2)*y(2)*y(6)-439300268386137095264312739490862333261947497161325948993262435506249478768856788446757296760416*x(5)*y(2)*y(6)+3308526526305835894538575551341654770347878219579824193088782135903635905093970020949310328784632*x(6)*y(2)*y(6)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(1)*y(2)*y(6)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(3)*y(6)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(2)*y(3)*y(6)+37577010159522867418014003895219448029586623823457587581863681415597542541110421723066859058212256*x(5)*y(3)*y(6)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(3)*y(6)-14961639099357665035707978160564394849437847838300820785133882037044566241632868133824118301905040*x(8)*y(3)*y(6)-5523897483946394870704138785618824835534971007129804314492170955945504016565341612911886772086456*y(1)*y(3)*y(6)+19653326816536476514057918491647336273857748322012780931445389019760291263531238245105044483489068*y(2)*y(3)*y(6)-35766367452959034559143610395936041276853412777924800306356720171247650235247084550717155331416440*x(1)*y(4)*y(6)+10884554319177419943495472763674750001707113255942234151556120527534838634783083637524454983623380*x(2)*y(4)*y(6)+10417690247474620212051753166619387132441770059485931085830602000190213183173481106385559054096042*x(4)*y(4)*y(6)-26957448632104094920774446777178215635172997470845639510842390295184564643694984293084913587320732*x(5)*y(4)*y(6)-25725678027385202416842179763733157169830718346738117899860956834016728531204619823253629479242056*x(6)*y(4)*y(6)-11281828693056266677274018458943890783492334656747015903120120103824460871185641142604000315744342*x(7)*y(4)*y(6)+8502474849815391236624845202853174711710579525321029325260874647890808016272231342118482271618004*x(8)*y(4)*y(6)+12477952472834524129323903089026721846367045943343392373340776678769809849118967218870249844848228*y(1)*y(4)*y(6)-29606737505849119413067439134848382098618101923304637242376008309300238130748515769847237080317638*y(2)*y(4)*y(6)+8845564025542446193463703030638325099271585823460382433644269151747816143872338314972350626205436*y(3)*y(4)*y(6)-20441958810280156766903642794856373844929197132397794747719601022304075757510117968666764247804512*y(4)^2*y(6)+9539476748229322673278859369177718670889121591292494564385345900363874317390038063937625143908492*x(1)*y(5)*y(6)+22118768813683526538625762484740748047611506918550514320497518142743618637961125629529909197066404*x(2)*y(5)*y(6)-12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(3)*y(5)*y(6)+14139219202229703601599851037527748341008225144754396917043285040195674725353016208032916591673402*x(4)*y(5)*y(6)-6163303922964398528812449698583035185847383205580553258800210639467818109881641736403221077101124*x(5)*y(5)*y(6)+9053165200667417659895223148426197310813517645044128728965321526878533907998376956118739246886828*x(6)*y(5)*y(6)-10655678035019490115767162381202888401585348977042774515455991646048633533403955202758699508006038*x(7)*y(5)*y(6)+12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(8)*y(5)*y(6)+11250310628775128808058785141962351947480828517910965107216558304183523231709628222952370602203568*y(1)*y(5)*y(6)-6464806844800120731534096768860130198500505643629304583000025862181087360155555107728969091325122*y(2)*y(5)*y(6)-2141291239988672736244166754919533132565285908687715666979175004039714671435027936491156164547796*y(3)*y(5)*y(6)+305681261177206188063982499357917808200102318023565291954616936333071632296318031107833946203314*y(4)*y(5)*y(6)-32908571061800755100635246921411772022546845350770746244907296605767808188021501001989794389421186*y(5)^2*y(6)-6757549882641732598652924264859485872247296468747694917173868393391123541234723438267793866788208*x(1)*y(6)^2-5673616009160743295554241715684847440768896482711287929598849777126012948315174079109050740598224*x(2)*y(6)^2-5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*y(6)^2-5194916435545940616573347927627680288503437335552541356971154141780543995082420334097908146839384*x(5)*y(6)^2+4726355010749169814407032521715584614386213151412907723715277872452318066948589094966380334928676*x(6)*y(6)^2+1481380783213143207338673838660243495600980413348392460102657778028717069433554660280540914748688*x(7)*y(6)^2-7493524339785886594537851238132599877084107864776571695895397244610966377686295881348670952273696*x(8)*y(6)^2-6527095499088054807163989935117833740285724399979981491585745229484949178970353890176055602017552*y(1)*y(6)^2+1492746421150665306830322962711597959261825178076842667836413639032759120769382764541082442543620*y(2)*y(6)^2+6550509128659777499421186517914212061466109759731403938718418363037244479644454557106921072941564*y(3)*y(6)^2+10571198997794891856270302202534151046223418016956206705120875694808328212097125497149174870220552*y(4)*y(6)^2+14491561616985441119362593401369489155242870409566239920127966087556037820809885344719777349230220*y(5)*y(6)^2+15627292522778552026702816621598372669156508234372952320032988700753185209260062865757118274657452*y(6)^3+11001983555147655557942241043303596640962580450013093711161914104832835168624941424937300502430188*x(1)*x(2)*y(7)-6900361713321064304080189054120613799339707996664069054269607494430065417975385193634883491013252*x(2)^2*y(7)+6624328239088334374479262528497149916515114821123289766823005558366885408147765133606007652660192*x(2)*x(3)*y(7)+2506573621640116699596890434528564504014596840352674210734468959024797866501603035544689317874162*x(1)*x(4)*y(7)+25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(4)*y(7)-657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(4)*y(7)-1242027309516302782775683314656807818192653696026793302183594158426661606432477011179449733585636*x(1)*x(5)*y(7)+3511257880179139543588139820675737657909226052713589293378481186771640695572052800804138565006632*x(2)*x(5)*y(7)+5345627147338029302463522019818050420935248115430802013918736882349050137302448849452927992384922*x(4)*x(5)*y(7)+4092766965420386681199058255743639150654806287626455681222804510256572145777318572626272357864276*x(5)^2*y(7)-3645484621410186253241948125123756619567965991065884857524353842617537061720222514832652275729176*x(1)*x(6)*y(7)-2435824053108766622719976873238782140347742293376694963717660501645890561783548602524474230125904*x(2)*x(6)*y(7)+3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(3)*x(6)*y(7)+1130506406930110721633080315780810326909841703508353040696976762299915478188680072471137870655058*x(4)*x(6)*y(7)-5128942732722204045273887569095383346494611796461262063113387693851068939208701795129697816147744*x(5)*x(6)*y(7)+3285011205525604333743142044422080884986735982126104392121150751887241990858231389569071269248452*x(6)^2*y(7)-2063442462291528256419236217549355138092204019903124628384024774912702509031922949051844893149458*x(1)*x(7)*y(7)-25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(7)*y(7)+657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(7)*y(7)-6342339536338291334390960640485636463999758895291132113829795261518482629640814213261009148546162*x(4)*x(7)*y(7)+33949310040836509269961278934481418768041901164573284198067403801425765892321436844021441760736674*x(5)*x(7)*y(7)-22179706679753792396478382597809179174626474545229577704125350808504394687560192430000603752312030*x(6)*x(7)*y(7)+6120773956663997112802133531996031781038562485066357322654573169462434950905974170014586936183810*x(7)^2*y(7)+47603149570905947554237880077317986814504475493819574278145031746064577364866115265964336849757312*x(1)*x(8)*y(7)-15511083088159191540483071365246856726478264645734526001770781916500406071870039151728517329773504*x(2)*x(8)*y(7)-10478888985850716682735159275380367682027766222839025700373499566035638281910977695602850708521688*x(3)*x(8)*y(7)+4229366645899750514135228548376041700725694773334330308120171354771098059334893280352552744601934*x(4)*x(8)*y(7)-5016598260210482628748749238762671640060518588404244119411144010802497143340992776158238880499432*x(5)*x(8)*y(7)+1430031773543695868789767315567986867559705024707235764792856673653183899285936238778781067274232*x(6)*x(8)*y(7)+7946715455984865118598798774202248318746325375384270050904420570586642390901374102987594545127210*x(7)*x(8)*y(7)-6187632634095819400408676766024892988771072323771024376179909876864254256123994026781283665324928*x(8)^2*y(7)+30775031551498463299291051077653204314921677443140284487694729907951046363919313898157670844681608*x(1)*y(1)*y(7)-12676447565916445020986009859702136137497343493744078266776654363811615198382938281671096572875940*x(2)*y(1)*y(7)+12952219607904785299522335181704366186826386121763471312141314444168820058622949595166537614792258*x(4)*y(1)*y(7)+55519416591625282220914097370802338063186962266134714719778813901723320979796439319026342032920596*x(5)*y(1)*y(7)-2335234631794750228214982690733780402326346279383567553222810095520064540073546644180212070064456*x(6)*y(1)*y(7)-18728396847213481353804049007666769372750807888306587955146931809932827602105144292834347098390446*x(7)*y(1)*y(7)-12543261740758539472932958288442699812850686248428854636034367007768968094066601687984687602076106*x(1)*y(2)*y(7)+32486696009531320542740128401044979866164276911585650681073757947212956655060162470029817962822126*x(2)*y(2)*y(7)+17167252621141685694508577249470859768171151934626997926163117171797217446520889218872646987400790*x(3)*y(2)*y(7)-19529588946850290785235963242136977224398917273626534192957520037068028975209475477378055091195016*x(4)*y(2)*y(7)-75905528436127781492370528572167122952732911030415468304245581432888921256230365856549413047513050*x(5)*y(2)*y(7)-11236310627904556218453319587301223274254483299973841024119989305525478196749238503370871439857246*x(6)*y(2)*y(7)+13790174033249129039902345529968024257781164790832057770591809197818812113169569173430284637838942*x(7)*y(2)*y(7)-34232989657882481687364960283781956899505401315620809861959779976248223370952098199535408362430*x(8)*y(2)*y(7)+13431599998070408737161401315716788581205226897904789639482235158640331289016633063627720426188410*y(1)*y(2)*y(7)-20488349727181537660514095510161822013156598825909170847639361466011051435996842414300420713987320*y(2)^2*y(7)+2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(1)*y(3)*y(7)-4445415283220122259008771448222634171641828699545244979214863372481333002384797092182083420390412*x(2)*y(3)*y(7)+116276020388299159291263960107439176099138559195917347982473593893274817493313471488574352227312*x(3)*y(3)*y(7)+9554856494634042504689332802427223569580624727629046809385851049821631602065465389833269034098582*x(4)*y(3)*y(7)+49481297339071928841631383847200711402159139191613139068454008655153462393648081553211782038402892*x(5)*y(3)*y(7)-3856263021494445869269332276765712701580304884397398899427219467674403187077740389046391296471676*x(6)*y(3)*y(7)-5103897607418163764678818079908312557801973653905396806927984930487699155298793846942844740033678*x(7)*y(3)*y(7)-6599422318394594740280767976974123495114288857248057834340954356928563392352096026696831469831352*x(8)*y(3)*y(7)+7761318966914151437901866240382138979398259178092191349387806275244523797141929511865169023578900*y(1)*y(3)*y(7)+21559997773089339324415811272126246215775843490775550036543637567364958914212231630708135995494678*y(2)*y(3)*y(7)-762901877877997777519327023813593782688322618259977345992836587690704583331249157538308118159300*y(3)^2*y(7)-24074646855981383650707087091957345521929778155347820458370782545568100050853111526881604491472264*x(1)*y(4)*y(7)-169979867326166337643372896280735873021138847474305264062640484812164152032347281428153197835616856*x(2)*y(4)*y(7)+9850588249097263557159538258682935754690443340004934435146555804358566553686894802866926346315144*x(3)*y(4)*y(7)-9243467132212604449451079313754160810129650019764915153322170431659189692467574401481706450750558*x(4)*y(4)*y(7)+98995999703103078234111329395039805346900336353452998443477294205847192638814256575121728306085592*x(5)*y(4)*y(7)-16835849896311413241533811974252258111844651592900361153769381472397291709592998432382327766398164*x(6)*y(4)*y(7)+6147946730405400614965421810483973993707716647383896286982472094103331680889512573904825792581666*x(7)*y(4)*y(7)-27823225420732037744532751878707213188378499149177881414828985822161830569825430533880548454671524*x(8)*y(4)*y(7)-15444828788281645597955888075808211067877843796052218839825187855598809291055999452270059565529580*y(1)*y(4)*y(7)-35067126476850940376140912934197542256294691217782484678601449053533567703095908062373491652784650*y(2)*y(4)*y(7)+484242395092519462383500779587318118695220227135620370911264766086731413758550112877660575742952*y(3)*y(4)*y(7)-580332686927678713644876891968143039548285713587771269397082639866869537222924802473979186696428*y(4)^2*y(7)-46040047223276459601606031564176098063824273498235323071796332880924782656429732322274439591280234*x(1)*y(5)*y(7)+212690991488936505375642912874021978794729998200565391980945306690620508423104177710568093601655738*x(2)*y(5)*y(7)+2336037171546550921308269996369232322054273495265528010618588888124011747202900653553467921356010*x(3)*y(5)*y(7)+38954311853025050425421627032418186938502029909773173009984867692709355060746429635700855396384220*x(4)*y(5)*y(7)+8401652631328600203529153380214297084081939642275325983201332245395896855343078016107021218804514*x(5)*y(5)*y(7)+16277127771190234799224301119066637760581996387821550622208337053683410864469506534754325845293406*x(6)*y(5)*y(7)-125358050560509155453629439999288840715347280545269699297621170078761217885676921555264321222064598*x(7)*y(5)*y(7)-9141376764903764949252153142271679853367360317019452055774370982864427421889684236059010292043934*x(8)*y(5)*y(7)-2147046097519797376496193870842558128867588623207824121404933539715241032260301802551834447472270*y(1)*y(5)*y(7)-36674677783153542272924205779752046701979075506602815117021917243575436507377519335064205669233120*y(2)*y(5)*y(7)+43151126191435603148150473280015354354782308958051078709234244805201501576287936999654843966965538*y(3)*y(5)*y(7)+16422939955157391169319582764852368348194369716213298540600896897959570280453857846942819789574866*y(4)*y(5)*y(7)-15762645567920770506507834969287025491638744120499327636375730812717184535648461274267705430329296*y(5)^2*y(7)-155689039130390640903961296234763939856014402695865909671965166162667227961677805567299059338563924*x(1)*y(6)*y(7)-12445236317494650664484003578240542133938851288119189046265302849077603837408014203624003538702072*x(2)*y(6)*y(7)-162410625030764799069587957924294085515759015907338592244604528692385877957230555451321559654398320*x(3)*y(6)*y(7)-3471960371411350520268924010256644049713734126559660348221233302825894171169840547544165361510382*x(4)*y(6)*y(7)-6256917919438009793580501305324846972379322141880216374018150643198604691036414628738157921636084*x(5)*y(6)*y(7)-41163878692249432078590962915099106496478449350776563010859840231594004870259862736696554476050488*x(6)*y(6)*y(7)-18696020627973173337715041566845756985293825078396697228680925247230801596819081817726149532701314*x(7)*y(6)*y(7)+25836339637159766755610426193663335177347759194523672215790772708885125133011649829585178399375932*x(8)*y(6)*y(7)-253136569001458419969907211226446203814899537332027127202375228984062216515491884954066859187524972*y(1)*y(6)*y(7)-33827379110218854054873835603991608107656246788878124006023820977476271752721040695679838226629058*y(2)*y(6)*y(7)+10759119339158375886085592212917953835336989917534380878594756005971663501086925298100800256523228*y(3)*y(6)*y(7)-30955918738977691212750513027860196158960658443616322422708348446584909667007879984997662441949584*y(4)*y(6)*y(7)+2162396916697827683174524563139481593194936049890291706961100940944600668105994438390706780559178*y(5)*y(6)*y(7)-225591668080577494976440699107433583890524724950957242595206079992581454300911413482470567203722888*y(6)^2*y(7)-34308868014017589703873416171983754856517720342556129619737584090329484931538551975397119952611120*x(1)*y(7)^2-97291420346387186808021523179013747701365567389397354247065934479795347709764749528478900117431456*x(2)*y(7)^2+25988419572525012923164189532411428929034160333827924173361042624077939253006730843454970508324184*x(3)*y(7)^2-1932912675816023404014042872980124778531242431288827774097082659959565894388574482618961307636038*x(4)*y(7)^2+115937459862550000047542031683374183681710747518475633832085547344304733608199901825617184498217720*x(5)*y(7)^2-33081922155242631254420911333858708978585296764014344776766803338816750895315390956606763081319600*x(6)*y(7)^2-15338010378574129460027929733501483848159804276503091930643572690158643350044512488190921880255022*x(7)*y(7)^2-4458867538507826124035508239442624249152617248746407435349668264998408653858149154164739016991092*x(8)*y(7)^2-30014029849063003489437539733711278906833076086587619336582349643297083412923000651603043099238596*y(1)*y(7)^2-10306938788302581261476472908255927924808595609605745215275623578262804402030618347045677537707902*y(2)*y(7)^2+2520858800335801233921070618766555454493422353942986662132620093779671808030347702978850247960124*y(3)*y(7)^2-2776735187000982703587009953117364444314747422965685521672119081315850171548185853814381511741224*y(4)*y(7)^2-19757583399091389235543590616420822345327802629386188196996110027135742580874583340475048594635266*y(5)*y(7)^2-21371778286716935427847756304218960987659615779608066214776545875110450497313242499383920763350712*y(6)*y(7)^2-1140625522416606818672572815529331235145679183390172374940753291343120478554248465045540219206196*y(7)^3+881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*x(1)^2*y(8)-13330249378292221730136743803231268157389876820245941049609113549691693702285648180981832089984808*x(1)*x(2)*y(8)+5945855925389056927235949658754733158523366410796712573884759965781661720144833497828452395044388*x(2)^2*y(8)-2963065833772540288901669885908221318773184941406933533784344103357485686801307822443966068865644*x(2)*x(3)*y(8)-463556139047680651376230483632244939320633903957660305976122993468402029385009165979276202696506*x(1)*x(4)*y(8)+1811771632467065572118864517352410300170547774486857335297757011594001711758706621816462822320860*x(2)*x(4)*y(8)-4913694052838049988979232757808122641017313804650288268892072159277963397046962937426119779427000*x(3)*x(4)*y(8)+6828734384816010605927842539757088306720865963946786217778222582983209236723284442124311635693316*x(1)*x(5)*y(8)-16674082849571032142967570238602019414668154094652828173459010124454238890728284968526870184616496*x(2)*x(5)*y(8)-4530324410608313582978700390444456615375655624257269885447955483765203870104709824766885620710882*x(4)*x(5)*y(8)-6283473181362067690270975168874662734935663732365761133383858514086465026581029596798858479627680*x(5)^2*y(8)+8631816830452090614354371920453673036490036356177086751993555365483595373510719294151460486573512*x(1)*x(6)*y(8)-3279006439111101204636563513018169429340368492173000847435900476624046442506335427454164127274124*x(2)*x(6)*y(8)-5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*x(6)*y(8)+14312444904966456749908734096220368377853499542429242709409193996882466007171018590799564142421498*x(4)*x(6)*y(8)+17255442040948263645094022126724972123466317959477445639793316811695431656910718022192603449033136*x(5)*x(6)*y(8)-5637982667784321592295094552880915189152225992594208770609017821985171651439279867007093653400240*x(6)^2*y(8)+112474639281460786693648679512806430011839998770007389961573954989529224324792445802464936785546*x(1)*x(7)*y(8)-2296028745890800629979249615414163577141444465286266205426706142585423549864910406888233076145552*x(2)*x(7)*y(8)+5135259632512344210568059866297727323978510214875063060067294251334011075781802980672541991789352*x(3)*x(7)*y(8)+4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(4)*x(7)*y(8)+66814273416390676172904694425294684865349923273157922566759421793498126176575976723160580944779006*x(5)*x(7)*y(8)-114507747255433556344602292841055535366623312429413782295637163195128774446817219167963093213185290*x(6)*x(7)*y(8)-4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(7)^2*y(8)+44821011309254240882483801666703566600000172592092914163069674094328803949429685214212314405340808*x(1)*x(8)*y(8)-84069312558886174811664764134460273632187097934132259354706616766296102595622511336083980700678912*x(2)*x(8)*y(8)+6825648391370656609211354339506758466072516443277027496270650309993178809809812124538883481001884*x(3)*x(8)*y(8)+10246709402090329238821098549061583583776498037853597935967637985325626128958679957825509372633108*x(4)*x(8)*y(8)+32358857232215135466468630425515489224891939830556263160121737546855993449454714139764400376631336*x(5)*x(8)*y(8)-12316540234268993663119704083820641544017858365163397380843133403273963140817009290763355854550016*x(6)*x(8)*y(8)-19523886670390967883709372755840856740216741035137939131937385549406106182608833144704865456528944*x(7)*x(8)*y(8)-13415942006381743138529275657833662230717265052819951983974925462755368132072455442992633445328920*x(8)^2*y(8)+2480779181924753650187139343778372682336825445009694456230533042195007255895376887642360465541264*x(1)*y(1)*y(8)+243500413111398086701075193069901551433874405673227924121315585262138837379585095835139459735227908*x(2)*y(1)*y(8)+7010857513409153312810148156012117126050465967742066063670869625587227563426041384102497937230996*x(3)*y(1)*y(8)-5731510150445027697917904460395436611775714058315982546475611760721619762140862187346445097816674*x(4)*y(1)*y(8)-6331003191804383292016595825499442291319715547922467447398360626908990757790430466609811997465800*x(5)*y(1)*y(8)+11721721619992570843097737266740878648481397030574577320005460486806521574957939733871192650916028*x(6)*y(1)*y(8)-81728200220415208049974083666377558012335826154211656075911860271539271196442133507650083424775838*x(7)*y(1)*y(8)+45794737856501430204723797638412424301925768592326411334602478505329629348241062632996443294053064*x(8)*y(1)*y(8)+9979287595558997933434636768228906540883370468967327740234778147617323430257519381139914031772968*y(1)^2*y(8)-223722688715779916819113676535123208005756447887662036745580664524269623124378395943529608304025446*x(1)*y(2)*y(8)-11514389618814024464868932074313157436132847223690148550894465005262555401492632524009271733858128*x(2)*y(2)*y(8)+5313177711309402853678454536151807969666347784768053541676172754670889422375032494477105455590460*x(3)*y(2)*y(8)-21936063568387774016807921319632118786604790432748992405075545755549969202747840278266355263803782*x(4)*y(2)*y(8)-12403915934008961304722031628983075864061616646117838884604819107244688693006075369454193458746418*x(5)*y(2)*y(8)+3214761562399857338970999205528162384589993028338210069849584261445087000723502180694127964232914*x(6)*y(2)*y(8)-10028489875902348442227048011071207625700803899399307236261501109508439791972706884463491135151446*x(7)*y(2)*y(8)-36389616006296315453128666703779788919049349966029479103549566418738507784844518211281556173770940*x(8)*y(2)*y(8)-104947042858611900135889178166631462803323059068700670734969797590084410339808245126297573186940310*y(1)*y(2)*y(8)+22015960300082044589747765675300855852334597228772545459632365874628554407813454189676552399036474*y(2)^2*y(8)-10130391769804295387611765780130683357782647380000306032480309288314820777317336004759481331206332*x(1)*y(3)*y(8)+5646841894119900867788365310420782184491792369158207250667714410334261229038082523189289259793836*x(2)*y(3)*y(8)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*y(3)*y(8)+6976835305395313450935416432120603431739490715216692978945214028287288128989256319935616382119098*x(4)*y(3)*y(8)-122419833697703582343008481674226854443791675122202812819617855688668512282280092867936138339513492*x(5)*y(3)*y(8)+9936836517053436882658030514306655040075196193261415454889456843694354288683854188782114339193032*x(6)*y(3)*y(8)-8018782194131824030392906892549047425157671156302850368536302791566398839462917745066445079427242*x(7)*y(3)*y(8)+53661620040134772030467505892339356467013259901465349758366744208505362141774036561112000266731892*x(8)*y(3)*y(8)-9202502320566516996976940866304220812375746997662185349465857920517573659407226514164519149768224*y(1)*y(3)*y(8)-17352112985462915003549982714489456743143061366084135803566432400171341385002185517913759527357450*y(2)*y(3)*y(8)-2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2*y(8)+110064373786211866039105391358733778767294847312415753186602610482816700609668603736858031083010896*x(1)*y(4)*y(8)-14684868345341074614157950705054148605341406207702962003977809859791171591495984738461167218747348*x(2)*y(4)*y(8)+3027661662864193410018263517509296732293989003021442553961809298361232658042090232585931403374800*x(3)*y(4)*y(8)+8518964909681928469742464588672902282471807562931213794098682026952495227271235328299847968744214*x(4)*y(4)*y(8)-42594013963931954911774861453357384631338240791479169877218622622399204174309710417034246942959140*x(5)*y(4)*y(8)+56531907253891919950311079882334661720672029504831018455276422361890284746618220954111901642993516*x(6)*y(4)*y(8)-4366531635089613774592462360449853189070310514399247301565080020181734863380566152778763364091454*x(7)*y(4)*y(8)+12820803062810017641508512922972009074448044930177483148778135742314049628301366607462903489784032*x(8)*y(4)*y(8)+18759795877707723455961309003892975388578470252482314953350846632792456617269976335052596148120900*y(1)*y(4)*y(8)+61693037087353447630412950484164805246765435927162413833037213289847996130568912004778263559533702*y(2)*y(4)*y(8)+194187369444596513992091371067242415840157076970122929398102345727049478903165885656012936304796*y(3)*y(4)*y(8)+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)^2*y(8)+43743481549835720752452333064315159439440605467767291732949368626955963843791124461079605442720554*x(1)*y(5)*y(8)+35470918228950867493903459437445536586039825147229944921275149598850118696690855263838798447370876*x(2)*y(5)*y(8)+75218613667019964501945387959698506775758123971846150867659773654844904366571139340726355355952132*x(3)*y(5)*y(8)+19514812849021260917281858904707561684436142306839921534839960163636504360090284141982672341981488*x(4)*y(5)*y(8)+23323843786500221252339302418770364674938565933432437631671974806023690683520480688228035791846538*x(5)*y(5)*y(8)+58650344913763307641266485743154495249018957507503316827691185366136732359282867220604570653312490*x(6)*y(5)*y(8)+30722934012924002395357065564098791108146293190504885830441685716591731119060005452261274574744300*x(7)*y(5)*y(8)+302192858407182527982851504486390495168833250859183861060688727690121106023437412103200425682426692*x(8)*y(5)*y(8)+14728605936053381162992227741348197766113426704454696287045124815438528596914936442151237383253842*y(1)*y(5)*y(8)+2333058648932352690263965048908626863894898809074504835341794924763877018764996218879328787237602*y(2)*y(5)*y(8)-20623982635268613938846688539286361544571044710275027788269904548527123990780537929810714973943914*y(3)*y(5)*y(8)-20981382667236953610666762885767305256768668277736985286525008766589589950620132017864462475996346*y(4)*y(5)*y(8)-11641502827476753914464813685928438678088910102438789574548023885289265107366962651377209786768244*y(5)^2*y(8)-9865599996609126799073096117185167964982871584746118727273039343857165072688531839774781133728584*x(1)*y(6)*y(8)-53154799047543286297714858518244722516502688689701309020412956989737498046032358618665799254290232*x(2)*y(6)*y(8)-16504380805416521339603844654288075176553986312637137562274462511316075314741079394102973862332256*x(3)*y(6)*y(8)+66245588971256054916482167883912896733127710604082259132467075869563292091652462666679810664239832*x(4)*y(6)*y(8)-54695421667179040290490070985399127251555789988586406967981486081258297542326635710212561655673668*x(5)*y(6)*y(8)+30452027852005205005751007017008952201883748664927983384814493008759230218013302871047597517546656*x(6)*y(6)*y(8)-81096887808013739023857906557100174067579346557030011144344896872767861596752427761315233493561124*x(7)*y(6)*y(8)-54820323070706700340775925312348386554328317868013482878766070259543445212862310557522135251660728*x(8)*y(6)*y(8)-32759218579857734093506784389158442307920416408398585373748526722282885891204358984928815557222128*y(1)*y(6)*y(8)-109783459245439512540456611598701476001120060641324166743020005073572281361840397740915614788904492*y(2)*y(6)*y(8)+37764960542296848698932255702302802648581144815977094450884389143944817424458875309246637241078084*y(3)*y(6)*y(8)-16986972219602122974711461415908200507009461876523057398806909642444223411622631340632398607166108*y(4)*y(6)*y(8)-17861232825429352153906154907234647489420082796582885347142174382094486280722857526989844773660440*y(5)*y(6)*y(8)+5453860985223143720791753894348609175630854338445982684823742079782410903273098228980684374636660*y(6)^2*y(8)-54189128843126569297690279148593035479594678919461982336874080397087553185980479322065486316352328*x(1)*y(7)*y(8)+56104420088869330445749817384656143531106790653680281221036895363107611645639784125297854444330184*x(2)*y(7)*y(8)-49285537563515331016656229114538626122182266546863137885737314734327238814591193176964233276248936*x(3)*y(7)*y(8)+10547955620900181393960170415282919839006932100650693556114698205235229968829054962345898203434846*x(4)*y(7)*y(8)+4691205527461083136608528908548498461045767270890673132286591604765628430766678605385223591382468*x(5)*y(7)*y(8)-217053199857242183920182939987545577030104368004289278165652148840650929610375107637995942906572364*x(6)*y(7)*y(8)-24495082891350122143090185338207322513399479772255904934476216971866576001936049524005399061711366*x(7)*y(7)*y(8)-40072383306680119364423288044566083596151635528384460710499927538622368357874378526988290248680084*x(8)*y(7)*y(8)-41241958912763355817744572816653372128696193745878814851432316176385190098072898997040691838116164*y(1)*y(7)*y(8)+19989876135431247940711641311370610925241626946856019604300932862505089099363307054226436861026598*y(2)*y(7)*y(8)-2836519782455119226636805250782799483086180261727379879434791673275714068508811608414043877042844*y(3)*y(7)*y(8)-8104107478424089732073242656057110432749534896573648265354176271594487010054377893965131148286572*y(4)*y(7)*y(8)+11881451595093089974660064776751489895366677451114098935946697521757560263182937345730063423903562*y(5)*y(7)*y(8)-30221986133366255767856010119908031676730749241628435619177976547078511053169497347617736331254404*y(6)*y(7)*y(8)+407313657747861229798428011839745387832114237957389785255270766337846870903973236329029615792536*y(7)^2*y(8)-30663657171855314507750285992606346308340744993711743277101829959913455344892837381821668454642288*x(1)*y(8)^2-170264407987844548402007000361772698604448740355287923673347894933196208985964555821899849292412640*x(2)*y(8)^2+17637031652911713863721281820440376332906294269138177466099356693471866910949879578383199756061256*x(3)*y(8)^2-15813278042310667613590835854066120449041084426513090023379883171121195892674081296437528916277896*x(4)*y(8)^2-324457845519198381831996402202560314434807604981796022688162180024688161603144199690953498776028720*x(5)*y(8)^2+38203041274622152256811793837836362114792999051984256213923944490698186958563897004543791849848432*x(6)*y(8)^2-20432102699869823587717839917304291404593941083307164898428849416826123828861604465041843123269176*x(7)*y(8)^2+56526611566397707320959936376185586735690843465407477061761985771442774426214197037333330396601780*x(8)*y(8)^2+65752916394882348057964376592014545280054182552833080176201354355756545223213678032763888087190108*y(1)*y(8)^2+19228679659861529095607542654628336764469071793432868141069129152839772161779559884438235321298196*y(2)*y(8)^2-5348822157813538011490228120271646255986425160561330485386951782216676543878765662384246199325300*y(3)*y(8)^2+202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)*y(8)^2-35594804636333028201682505665161660860054565847549103685369480219718521809385588006152133292664760*y(5)*y(8)^2+23665152741378323307317170259581658079828751381178055930371233326351294939817727710918426359769284*y(6)*y(8)^2+3879545290634296024451200308216837717787861856281594203259475810331762000188664209005193566878552*y(7)*y(8)^2-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^3-4316611665237446474046496983538750672859532706376014910591685729014579665718225858021455890978636*x(1)^2-60146273764846367400762200282744161415414172309077073349780910252067163340175487144271226919723980*x(1)*x(2)+10204240609832616143228880975443340209044095107827202829809353933594279352416099017109371979593936*x(2)^2+29178721386762546218705139905928865182854440759498549106940406036851419983441816349857858728159432*x(2)*x(3)-1619075723161269328081867580050057628020654121356732004126744220426824752281930602693989649684100*x(2)*x(4)+11015704266778295980215172803937974468651164651868415529522593463711851196870805930449127041205441*x(3)*x(4)-2897601664120619148061405497630851733893377745064573667128761965017910926807572855766059544714696*x(1)*x(5)+29152681142750082018167370995764755467270029168145338455676961687867710451034872774671517548085766*x(2)*x(5)-767233568256338761280109102460743722889376410156008463496118013952050906244343339790649660753854*x(4)*x(5)+22334911782783021678426725713071278635187784598592210320512525464431196545372314855749500348377024*x(5)^2-7967821464015992414589199064727669103814007100948074376105478033390153718337995945880510355051796*x(1)*x(6)-62822800833691295118122927184195758517776144300880993451059757649504691786428812170085377712451664*x(2)*x(6)+45044392056852235756964362931887923021527906719424280651981629895197490454667533021693181186939580*x(3)*x(6)+15797841526967505812648899666281040446023157005702056245764572033012600378466542237179924701921208*x(4)*x(6)-10147023196832821154689720224610672613833022343959515215907541324157211874855271544836647938954068*x(5)*x(6)-23665550850375600197839133486764714942573850228589381292282899219881163903135574118918516244304434*x(6)^2-60558473399365710120091731112412157543588666444685829188274947500899918043869361820301238576876684*x(2)*x(7)+10794138687104001758626345695448369785689968241643640738347371371655803518135965887202704828843089*x(3)*x(7)-22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(4)*x(7)+134095612212700018407313283454981537870148731325972178779680882404200292789887571932335049681799382*x(5)*x(7)-122173172112230983014462406663379760566735799412572182984285429319423835482476987413960651215330438*x(6)*x(7)-22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(7)^2+201756768641730111351787037457003696603927715212761172266623950937054632181139433886614267996658242*x(1)*x(8)-140933534556959088496023302918982614609346653448004360960483940069705414020978172984990142420260670*x(2)*x(8)+63760468645732807572702511115750169403397715702539612129713258145995854644673874631291338583101632*x(3)*x(8)+8438837063414245431578302329201533921323677246792303960999736765106993307758857152435496905619869*x(4)*x(8)+13700185417392988383290739874265247340157832487261422652286100894957963938747600372768414673331224*x(5)*x(8)+12258806398272887774038553748033714406884370886528821408497594466195853465321972565131106232188486*x(6)*x(8)+76381418678297550740451371807834588974562035385836122587085216573837592305522587255243102991914301*x(7)*x(8)+70107243690726293505429580160153361446528257266059577105975204468838809046630182569305609570289112*x(8)^2+36639162955441332392600255964544924259802189798998031100840850374383723347227959051305800080946242*x(1)*y(1)+140602270362604329216716705218430534877186438943696673946086393288776410146894446818412651692296472*x(2)*y(1)+45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)*y(1)+10631637853621040411483939406652024955924362797150139578132360848182331431983568810243769750889171*x(4)*y(1)-6344394118946891262659329535679851584596441600606690698694827140835231176763603065792672434327960*x(5)*y(1)+44357049980916207283608430675731453114879182209683619167968319717118185363244168058779980247212096*x(6)*y(1)+24874043915199842705309613610421086957155159175927432562895833513040996331174677842510021161128273*x(7)*y(1)+169279835427335108643752296541806183047513388680210698777646658767990362271018964093068211421399496*x(8)*y(1)+41373174230759881629046722329765794207216363433562766878569899462169965437084970992321037358832576*y(1)^2-106214215948934084474755244058579836700682242901114315840123838368313270551975108866460574017248030*x(1)*y(2)-50968979295650871320742452169026395628731662733808585913790612355806358594773087821471489117890766*x(2)*y(2)-11495084656943919417854238937950396863030005428009733856863514178183362427264489398910309852601593*x(3)*y(2)-5707945516293890679865376428914005022267236737168624311248839580648808676838989730641038049457556*x(4)*y(2)+106171956813049277962441585394249874577856697789428685580902666247860244230769807158723529090181562*x(5)*y(2)-86251410926689662471617544295109053389539787804325602518077310649359961324511748379331698099327894*x(6)*y(2)-5312775731833068648645065420653897438719585981499911576720942184866966798793313704485829576632330*x(7)*y(2)-2756675408011479175077514411539535348802432719189533619160554903611461813927280384679682828377581*x(8)*y(2)-25285012078836881754537523119309502211142196907056162978261797940241901997691883402095987703924387*y(1)*y(2)+5280371989498300602817750850080530120304585968807534299347575424551148566296491731551009295031200*y(2)^2-7113915138422207602760773112531689084514174573968925683842852824609627328172826647257807297385020*x(1)*y(3)-43922064042007637502040157526396326250558205952038265795400863333204439667595543598672862743513432*x(2)*y(3)-36867309698388517451023196119913370655495189853561176310713583967508296108383280193499239802680986*x(3)*y(3)+842915290445559351727538009105445308608587856510372121001155216332276656159205266193275776805318*x(4)*y(3)-315864715060759035383207586588082835177859243489215035035101332502500416605346178646798567360929008*x(5)*y(3)+109151287438001122658911423650954897264387896956958088506149895769782494826405125904554840658256*x(6)*y(3)-28903625677714324955068628281826391471067582303410510000881817063690190284338523799003841911661982*x(7)*y(3)-126057095206146929734268579105255168535801041599831208120449627857168926924042230604161456278599856*x(8)*y(3)+63277398625278224400706207357707768844055077229550050646759657902135030537630460495883936905823392*y(1)*y(3)+40553107613105586112102341851744067601629169075142658841952407904185566057979241516047222028160024*y(2)*y(3)-29990825132000017393429971918116310496136298954470972046187173688222512618475923372978238312917504*y(3)^2-87550331292793290488739283574529753298691549850247030601532538353237204861837352092709387042948020*x(1)*y(4)+30955528597495601500714297332122236827163686197947948295758889503493704056962603500910375814123246*x(2)*y(4)+48251580406284696056843382728984511440369337594964449544292493614851103561329480311384833021417154*x(3)*y(4)-24483679014117336724257305924903358284294628317856335757692890223535177665242651510703714494680012*x(4)*y(4)-153550434691911381662294993376528071361650060036492708707225396380302349904858036664398320628018956*x(5)*y(4)+231443025657740710550623373034416863953780832666482799779762980620316765536523033868650633850690450*x(6)*y(4)+20760246775290706054152359695612509961605964880469138702459653523773480894802156038915294794944948*x(7)*y(4)+170738203144954354559390138365930838833953453122430262525856608888984420023802689064248708608511732*x(8)*y(4)+25944489412029265036513881987075994833348623446346534290994926332233357595619546448088076989157830*y(1)*y(4)-159372688678961394036288915289617590058416335421174480839396379608273349992037615099857648990988346*y(2)*y(4)-31714253402775995342053591921887482518072733659872901861117975021151102347174006189947786685120512*y(3)*y(4)+12967043454436600430423864002979529248696287311879603478813250983295355566196320667226869904429722*y(4)^2+10823307495385204859597152796826596917286862296461459468128885255908862050336959938599897945656230*x(1)*y(5)+150620421106516063683494281896275943958824416010617280682351073163762076846540129553957415984191160*x(2)*y(5)+124394225616519258152707022326772656469315808633058973079957912010672904902894440652515223190767545*x(3)*y(5)+53910256864100430817411605230844360203552327070866466879178469144801880089141931796084659643813122*x(4)*y(5)+30945677203553201115807296979770711850452191705509383942233099839546841850062605730220178916842396*x(5)*y(5)-65494680958805097471823076207993648575696672467540438283022192550989975128864732654849606860638148*x(6)*y(5)+42743757550538692529414014460659380485472037586647479802295600498237054860867327644876499101450324*x(7)*y(5)+107250636894685025186246247621970038034864495440605487510706362789045005497231207363873784276093961*x(8)*y(5)-2898378587416400345105593105160413377038873510223745878702129695512039856471054765009643841945611*y(1)*y(5)-71360758020260574026640121385344228991070408151821147561009503150576867453908046321511380290024830*y(2)*y(5)+1731869977521213552958898388625122718305963489605262296921943298317319174127555682689486859211542*y(3)*y(5)+5671387677697533605505545101162718175063033333201663733614382012200619329885219433668977433247500*y(4)*y(5)+23213636953566217061872329973016297236024954189490963911595690354994205792745935327152404746243566*y(5)^2-168350884846982936991917367233475125744152029341091059878177901423337784931835533804947799849156886*x(1)*y(6)+13198111991839812917748282438618998744391894905900008079218522959159794777006826395845578473914134*x(2)*y(6)+8065032844651246683438985459505441170860913377301177090427610023258823141913119406378731309258516*x(3)*y(6)-2086016675441120614676769686702769398781573506190085475158593550092768486124775786850756283414533*x(4)*y(6)-22869550990903345135171708419568239920348633196869187721669197339809733272567570732594982604532028*x(5)*y(6)+122277102493784286914216141446003994748581352841276683456753151053921340775805140705121442847833800*x(6)*y(6)+117907486590337111251356673244656798250389602333726968081761128732187662723984517958740179082185841*x(7)*y(6)+82268601602170852014738178673300217040600660360982853458206660127488357808408324697022058868782736*x(8)*y(6)-31972131191133312683747298812783963153204865715913649584108493525039032952736590334026839613811680*y(1)*y(6)+176529556296874554033208183934275832672740401431565677537213928803902348656710015980497354027986601*y(2)*y(6)-204063464203195187532012097269111846471191138785975009840386110591851751398660125772887185127637038*y(3)*y(6)+13722355675009946096025952210746659427919314298875338806462435241266511246645601114417292550474610*y(4)*y(6)+20718901537634691191029095350795324068074608579082080150318186674048833455890370795572781845152321*y(5)*y(6)+23410955932962522556927265886782198771421299703485767348439742074971476133859238910070102940855384*y(6)^2+66868093359093574087057364278884095997134889689003744272381256104564704499724560118566020262068732*x(1)*y(7)+18879610180962768955526681740592105525179097872080023646347645595195571274361014562361370072544816*x(2)*y(7)-206306646540760031077516422635899931548540370913008374909871117921730663911272885482247116285910868*x(3)*y(7)+107114588216986698263970355393823932156308820595787550680244740935804284898802468348214312710633216*x(4)*y(7)-59158759038275849308682799916631240416011664392696783749489392784580176956725162307673061932801550*x(5)*y(7)+244235103592189665256002815391601409803676361649396144570909089297155942494123490775692155925811270*x(6)*y(7)-13148227543938341707537522622479206809100672251800367316408598857384619159007846350711199691663438*x(7)*y(7)+102496107542453557823323063115853353393212291253010308776737665648543641882857261797389011240605808*x(8)*y(7)-278103788242064541734470319472949942663470248651388755480704637083913937996061571090340940039420514*y(1)*y(7)+22607499179972569263653069776252216343150889202283219390023821786101143020381023157223529242266240*y(2)*y(7)-131680894391757581322519400246494036354448979503563652626515108709523319395531085050235129361877932*y(3)*y(7)+60441035254030871476313419719029030752871792794786381289915403267643499993668937818501346707250508*y(4)*y(7)-296011814635588657814863886666962979152034246070180561142553166345971785269667281473967701113443204*y(5)*y(7)-374151120414738977190927367340347678024966371670340596724572408430149354819092386572221258041798504*y(6)*y(7)+64577098531167974960591270453247656417175805704935624331975143840018147883989609481675637454498574*y(7)^2-18719960336022125458302424169970395772870895432071630422079976929700263106931260528238773779656436*x(1)*y(8)-1098022627937150789743646903910525426060455048924942135858967563279412007125428919489687795135498*x(2)*y(8)-212943931022976123906043013824578618373359831255690501980541033393781097001588461662713182764051830*x(3)*y(8)+18432831300647625462012695674479928414445793592317693656405945488069356654772859411877452376752038*x(4)*y(8)-521540448991104000291436979529684754530784502058762312769735722893244487886688867763018027896558090*x(5)*y(8)-20321609309318202069359773722945208546968156373212500458644535354409352278699287398004558562907168*x(6)*y(8)-92868164845231955520590969217625066685625416602666044811033994864259126744042033573538840221994144*x(7)*y(8)+3242216346272005360080583678661154001539668072265367589357797649080655646257906031750757015252122*x(8)*y(8)+75293714255317294804115332417903978483946754183958566895245983871494913937588361011986646965690648*y(1)*y(8)-213819967946798855764548820018593265593890999497746469193852609315763139910581221724037727894029230*y(2)*y(8)-22709706574142838663199303123186454832590053300345153098651613016905626821765185389171407408142906*y(3)*y(8)+12058156236475871648052017128657561129156203597230109419168826292359129705610863565011251737136652*y(4)*y(8)-64900773247539030584451551870984071454229239087571249262347356102751697495156926706514527152171218*y(5)*y(8)+218280828357174778045666048239485242447511155260125408320677142663802377475784701461969273609961748*y(6)*y(8)+6084292440245299542406718250999032313186952837143078904643093621529377366219518643556633550903632*y(7)*y(8)-33881963400476685950042568987908798907207942211276636703815638063699645928488083354154828743669382*y(8)^2+63149251480936690900440784296491957732475822888020636145901488630351817987493010822876004028053116*x(1)+163184398008149742661782532634313615623524912707351944009706864212490708641723970095152005203375112*x(2)-22434376445529760165017968048056212779766545595939411196214325993104295961668703562633377613860584*x(3)+16280225351183919735832786522828620911688034531745542321242860798752574763334544514645591833103189*x(4)-125638832570824340076774454156422885769559381569098394447605563033314279172630349262546961434252926*x(5)-14219079287673682393457683080740553374801868905240994570043565055552916430001499628207555523414486*x(6)+37344792171658843326723967952635866336592511008285036992089179338730704971923872831475445314791759*x(7)+1283999998311959942457649416805800867923344035824801712945393942563839267722699600793593057102972*x(8)-37829171408562236412318957086711609813029423328023305483290845951861632701182441977945229336610172*y(1)-265643777801894666143733849099526737000525056966571795960766182164304082948039839257125624177005601*y(2)-11172411420468865898677179132425680895720330437925982493391717265329875024606914473342056231954650*y(3)+41251583752555521690852616962594447314960874729096480389955842657554932900361252259965103433498234*y(4)+225234098854049394726980840033780916506587543729465957834914933733070353684991684931512328482182593*y(5)+146134209866142224356378381089276748368449442750649041668937358740209403979393052437313335838906148*y(6)-21568932566560222400785957832007602068435790180736852408140113225767107355671616758380492952600616*y(7)-20958035714564184022337757230092227286313376117212339160579030880343264245578940250058975893161800*y(8)-51102406696146403995728866181434357588164335286838623566515515077896947122916808718506448634479664
---
10
---
12658480372960174227181243562890354289930733325738109277429533335636040741776127971433260945573056*x(1)*x(5)+26513475509567617575320665764021862395240490637619238645153194793158058062310253789808006844477224*x(2)*x(5)-16251170005972413708378734713258261745820253852374765587646342730015698296035929792051485864508960*x(3)*x(5)-7538350823457584968801791463254391814722635147330682308608687293091220219095008679369068839445800*x(5)^2-24702202294427643941067152738207838936392298771422786066019120828959794614648236914710311099603568*x(1)*x(6)-7367972289826860138471078756108442193898374523669959025371085846764857156932208818154403868477288*x(2)*x(6)+35618460445133960386999575485399649586619470742516938944583013652965867255945321150667035212788972*x(3)*x(6)+6531356119487576572059115459571726397194896857824353186093911266886548343095376844047244147081296*x(5)*x(6)-3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(6)^2+327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(1)*x(7)-24904022327278107532750627012659374345878803552939424269071073482860247424537713157209157288598236*x(2)*x(7)+62132127403457366986369226066546112492243723089715750957398064324533648797885928331025649093541552*x(5)*x(7)+10580361155369296364982298509957164642129831681255053406477390954944707400941403100414563334823912*x(6)*x(7)+59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(1)*x(8)+11943657810787154354222778781452253805101289511979351462704630401330521382269225675062531210691416*x(2)*x(8)-3171978501206152331994059985688306769757159111933104235906294789450244902154035122125513674477828*x(5)*x(8)+8304315352819001798359536056248695221660339776377105108720228165960909237427173245406269054987820*x(6)*x(8)-5582005141586159168121138428967070785637969197919037731168564404480790319891946356880602539763640*x(1)*y(1)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(1)+3367529498989698460620954644574362670496031993002231676987667484371038894693831304285180548471736*x(5)*y(1)+50542157477209055988058065138967050058280402836287202996703428047259029168585121367560760471969616*x(6)*y(1)+221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)*y(1)-2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)*y(1)-1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(1)*y(2)+371393790147115652350817977853895755335417191874440533666937034688191940113641115011942597900564*x(2)*y(2)+319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(3)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(4)*y(2)+31726881244543121944222673123356368648151114632901554384151206977454048919465150947033729535681656*x(5)*y(2)+38294881508504402890190351903308660833186550693901261249742454649597638786823497600055810966134188*x(6)*y(2)+639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*x(7)*y(2)+798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*x(8)*y(2)-319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*y(1)*y(2)+3040532700208495838588562466990214525497796108405809589260648235507092439334425858118953191539168*x(1)*y(3)+148769002551183116226853993348844184413278590174232904151889603887479591512061726464164619004160*x(2)*y(3)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(3)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(4)*y(3)-3945131756888303387822950165467337812108282058783274548117833384196725424924446462119319664282188*x(5)*y(3)-44180948840307617693239491813576798265364262368913508076087072225981754587260455024344073578036028*x(6)*y(3)-1756785944823560140342193604427841892321687353018555272229573804654473738147492385584956536263260*x(7)*y(3)+57158996984712347074537405642250525979745310753879155743228049264339284744406152581661915123176748*x(8)*y(3)-4540058252849648588663647968538626792219788756832880341577475641201679609418284931749773842455496*y(1)*y(3)-1651479751751432488373824314476549327388578274149346470020433726041093037530789052277301474408272*y(2)*y(3)+2519559255840240548859817236775992528788705887862730894465103853867537084097595145553538842885096*y(3)^2-7467709606808045129236349163531953235701538298204537211653613585894558409427002900334199065047132*x(1)*y(4)+9903568882983131024204440972572555455742723163588929917398574025227135840356580015717101117972500*x(2)*y(4)-1484091034609828358416560254838695625394760414617130369878447394659118008386603812868656888800992*x(3)*y(4)-254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*x(4)*y(4)-14109581386260558270408065713882865221440692464077436749122030168470000788196273921287419899776456*x(5)*y(4)-31063940804181136304986875351700908779743611305226089006868689581073071756957993979941747035664368*x(6)*y(4)+1907043266643306144604216214856393965713090730160523863677125401273578015657784087475516964925732*x(7)*y(4)-1032416583038561921575272210814498426569186140085353890805765441906937651763871182651983331963542*x(8)*y(4)+4374586647672274527495278111348742574873268340333288781638193166698672818764993644509872648346804*y(1)*y(4)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)*y(4)-7873134646342090854504366043942917878850253910780391347046053877869508635839448345481787921727412*y(3)*y(4)+128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*y(4)^2-1697369841702453842949517090286510617527147003265556188101441749612803700423484758523574580849460*x(1)*y(5)-37454789704679628371505552807674012898724540158469793876594268378089641023368337827977546571217816*x(2)*y(5)-9401455743984204569049580092500421188080193371323445414152152151604909372870242003465227619623292*x(3)*y(5)-1408189596940691540632236985182307465471955556786731566511820688564005297998589306605135474210820*x(4)*y(5)+51613001437705658031023653022303454638137211041792706950793855822917677313470931400603591556611040*x(5)*y(5)+16585230141049811558992788281034173453658854777700737923272555358028216466995885607144940870343904*x(6)*y(5)-8662592914522786741076563219706054750081669549866564281277836547218470977524805567797105465148452*x(7)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(8)*y(5)+7418791839209620600800018191373562845214709649393346451204826154753905048870359863824694895227164*y(1)*y(5)-10359962756225240584026080309992565367608816553132120469379278296831274677948290326320680045997912*y(3)*y(5)+4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*y(4)*y(5)+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(5)^2+11317883578917112398420973976057798966230592978664560569681210494386023368233022783887724547857324*x(1)*y(6)-5494270395850246347451333858927726625774223275174392287506766305571699349100129519060962245032412*x(2)*y(6)+8889838463153235662310518524580427043796674997570654174185188015976637721863874563121954376960188*x(3)*y(6)+10341155883804071797470624101812920834814912372224889107538219318869594144703380748965225885696516*x(4)*y(6)+14422210159630745633501241065511572006372120564599001017285770192795898185703592914210908864908544*x(5)*y(6)-13215619181050997199508002502163531247576595193634927336558352959571761436467923373814050942079164*x(6)*y(6)+8046785589150434333198474103913176853016691185062448122953895490076940130441123601553706032917936*x(7)*y(6)+3333667389874431347316080961171573486168214252202373410615683358508231166286782255437307845232200*x(8)*y(6)-20500632549630993227062814922319771760754678985047931382333066619187515616498256165794075935493356*y(1)*y(6)+20557548650541752703112767341330990685285321207599094215467682692916323526322998775082647839677188*y(3)*y(6)-12180182891441063169941081744836630097536608371925332440702292123520222987680778565222116846467706*y(4)*y(6)-14139219202229703601599851037527748341008225144754396917043285040195674725353016208032916591673402*y(5)*y(6)+1066882579673700565209086333424028449340462712631764006565363539320689428229262430138808962898066*x(1)*y(7)+32269893148911660625439915706676687771493327870107146436943685646766187762196374180656747844676206*x(2)*y(7)+12421193136572198877180069743420929453541446247326501473646178973555781970986942961874041626471548*x(3)*y(7)-995289114651797940171497824877191631871408779134601326822461021617765387833039436287114801004796*x(4)*y(7)+63875362648860781829209193839546612726001867077080050879714307110387441333599930764111936334494402*x(5)*y(7)+3106996176782822960642027916975254687803870721801349365278205543355665447006434093123100253990078*x(6)*y(7)-16106407882359331117420022452066714083906694961504764268889748116261414448433508477057222494626806*x(7)*y(7)-27157743159086096847357863579163480144014861653308532604679470856072815964502129868414085315143940*x(8)*y(7)-7424762954718784110253079327954614738915091770403448604183635202115104501824495188289300713235792*y(1)*y(7)-11730679036502497677149587222397733063231563250525227777209298303935570598909216341568080442796744*y(2)*y(7)-8476689852015831770554166895346137921165758417404332859918585160922111776148460442103691140972234*y(3)*y(7)+2791841001319070783641495627124980610233849086732873584778612966696938774443012460799612097946706*y(4)*y(7)+25385987857526671726976820370050811456234128639113922956007564816604208569844688602103199621433664*y(5)*y(7)-39108335570640104252319555184038931816154459121820219433206559676038127373823068852421320855280604*y(6)*y(7)-38294973740133273876991328406075239290196655701844121194756053973638984470367044063062319777852794*y(7)^2-94745689237118329735449306289459394109321846965022295390838221125146347691265818735811966662320182*x(1)*y(8)+6628513971252193718502527331600878480029204752158445910872170458543162428492599639802021807761784*x(2)*y(8)+5681958558340517054047200059433848358016674116106589921290256973694588031485764400688093541392728*x(3)*y(8)+1906563435713944985094663039129625743119130861557052257800542978062035359826776633095811509345088*x(4)*y(8)-9032927788757678232046555292367588785938420101475623635120592173556589417588118598444353673937806*x(5)*y(8)+85265883648289176016243614637973106467191317547890630613377841696849844201438281638083937313062*x(6)*y(8)-9242780342137940638214299669399799065584660516319339292961782252299341494981756072916101370117168*x(7)*y(8)-11276392433745748292842017937882286944915575187666037456008342402844437562987727994870462562248392*x(8)*y(8)+121551962900549184438019348893064760376867800142111121526005433627709440105577587087081071958743926*y(1)*y(8)+20817509324667985995650100340269799866387495288419249641280064088449776331829245518523595370546094*y(2)*y(8)-1402892120504662380919557898007253338223327741645788850464815605753918220620809649986195543125074*y(3)*y(8)-11789613550583571417579696926918429552919410929604345137579972907555545005819429406340136033681546*y(4)*y(8)-4618866934778153082430171346774195624449675489982130918556466018781389787061862897950700829859440*y(5)*y(8)-64051330109397771902255811892162374026572104548331974044129109249416673982613647365429414546079928*y(6)*y(8)+38692272886961536256015759247079378008066324229179221527799750162263559440089340492487493727617210*y(7)*y(8)+10834787828438832337240356729577388954003205867134058435480058721041245653009006426063479064767068*y(8)^2-90187444594549729580961563692441047798103211306944216171193388100791638749027908717528676377757992*x(1)-49792951042988381829762475990458530641725062423790547670865986820196076898494179131096260692583292*x(2)-107641326905868009637699518564246062243897503693400288703897060428911360133128917778503949930566297*x(3)-30658558519563652609985768580863523776855648934295453230091203190096560370670756560192442323280832*x(4)+134055851276974730093502336483447267004127078879732366243119815319208899871635654871702732722782972*x(5)-12155908836555228105168279962076050617230951818974110470238724217697237817559965296647500262992680*x(6)-29063434337192740914315655075314380685971656206364820260132546250120518282333236115577536082437758*x(7)-102876191808240547114373397791264392614351898165195282116944084128473418593788209424852284351919793*x(8)+138619358029906231600618339932546161672388944059057964301767602741043333508644515689316120235787975*y(1)-15621622012424390167750970692925176753206455946117416438208932025235565197302621647440455790384620*y(2)+41875090820281810205984633879455358515569653753314810006846428109777695015359942098564856807941710*y(3)+12270393710586787213931056184789851393934691757641100872388831940465954379893567666360470917909972*y(4)-142697571696275116793112969557546465139269777217044845116915024726456556677509849272673533333535694*y(5)-134464512442137794051353961041188055546143405030766682106034779904666599073735071388211207120740047*y(6)+32329016073571296456436829025224007816403479953156121058097953486919777765438143401561951143273076*y(7)-18347550652545763030038086507010745214516711028687841484617132713110580368872765251774458299493578*y(8)-156048930309509024861938743472257812208652564007665688752308172600907392402487091661209843645814977
---
11
---
-5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)*x(3)-1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)*x(3)+7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)^2+4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(3)*x(5)-5741321923504897256666048781350845015698924044650260022526401625556989226497166968630263466381664*x(3)*x(6)-14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(3)*x(7)-24702202294427643941067152738207838936392298771422786066019120828959794614648236914710311099603568*x(6)*x(7)+327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(7)^2-24539941289514385046829567084655930587782505276679469740482946831238670167162994805596158307920310*x(3)*x(8)+59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(7)*x(8)+6979549293049021472413812343266222423248841329510771295231665807621815632861828955885559400128178*x(3)*y(1)-5582005141586159168121138428967070785637969197919037731168564404480790319891946356880602539763640*x(7)*y(1)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(1)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)*y(2)+8837567422373310556304352643432826015654842371407496124986883281154066042153239984142537406423268*x(3)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(4)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(5)*y(2)+23423854587319314774029643047508045884715390035045937193109998923702431333598414332147156935880496*x(6)*y(2)-2537864706260787517525522120586754882011899375467977358870778281494937155789916896825382279390144*x(7)*y(2)-59923657669942164669060820504659110094750375448641655326319411410694231930721533967309381136912492*x(8)*y(2)+5102624751420535730482072294954648391259128421777719403827643690009279089498262888419419728367488*y(1)*y(2)+3249414385636843947170711427851290641984714194620407561156836107612797138843067280481244179062112*y(2)^2+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(1)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)*y(3)-33116665798209549131802443299401642476390840277729444214960439978059844749896907648370724404841936*x(3)*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(4)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(5)*y(3)+4167787554946042317829961841713775973672721764344629558364355053116442841894645700523314789232576*x(6)*y(3)+4342966311129134062910425542525769517270521659763506326249509189605980827426502639532489063174348*x(7)*y(3)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(8)*y(3)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(1)*y(3)-7729293699522793446147269538918212495879608093293517842420547670263090636465902271207682329425816*y(2)*y(3)-856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*x(1)*y(4)-4941076191005913992446156268760935074356802507986713377145770493189080708058763815078384506764360*x(2)*y(4)+1189515577665721926085477875463166654450187476496578383301609644964272765595728590710724268759260*x(3)*y(4)-2084206508539821589692059218319142796619873381663661195384784263087771568879980130821560579367084*x(4)*y(4)+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(5)*y(4)-2431932484298679636334954403060449584400144439480878372288677060080581112981790643950110025543144*x(6)*y(4)-9663228502101431033007431841086695005374003382779406965034306408199256855901406972636249494618924*x(7)*y(4)-3856243574883312503990876030865389594402014652896316292558501565589106969856200008659472188790604*x(8)*y(4)-1974824724752430880538067731983699940768241826745557486082941998338972396284000302101579373246336*y(1)*y(4)+8493237512654106954909145964921051496017935226586387542060992268594702720417007525511750219845456*y(2)*y(4)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*y(5)+190037430016162822965627905884952918668842454875027445363994803800249777228487103797664386214076*x(2)*y(5)-26560926975831936234759224890147062542328346110761726854705685596738394748654840384305594252123448*x(3)*y(5)+8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*x(4)*y(5)+7867782308510502782794217423771119002073438831474949274855826605923463703929003933200699528482272*x(6)*y(5)-1538407720499997051293047931099523467925500859587233186817039761353802245704324431604293393516224*x(7)*y(5)+738862829461417827973016872794366437998523821456881132874315604386438395345436435668122154474840*x(8)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*y(1)*y(5)-6927297185832404554183531692111919461307358796938323212382634863864827453246529201422600604127904*y(2)*y(5)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(3)*y(5)-1847792919534527857128187492813434981892194026757652576476800025311888902372593559173500983395732*y(4)*y(5)-420938587056504244660078554420392138795231534100235130305511627868435485907115781829559779808368*y(5)^2-2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*x(1)*y(6)+4786971639329980799522365657139522173684125610369187304397418271066162014544629383902524918265888*x(2)*y(6)-15044673747895449923329145727512243384730681184676747120194644983000052630265492643172365686968474*x(3)*y(6)-11696752810575646203941297560425537576974333629639323027681270960358958838251391404795065532881764*x(4)*y(6)+158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*x(5)*y(6)-14921619560529019679401349437242592882813038632691412497717735381546705828036403479694237010119488*x(6)*y(6)+9004855278047787585493775217614164651586425226153262543127111967593044441877144485228233484756420*x(7)*y(6)+565801938192584848244351391727312734464997945194362444071188676364271872591108618291614730892172*x(8)*y(6)-3993413498714311867135111375105817599122422452569171972961387444117599610422015266051915714669208*y(1)*y(6)-904221834005276189054848849683654411427572885586313284022293673156032262791760529977603356188120*y(2)*y(6)+1494884670313517848148671370537391049250842971611817366330783719439793575924330425700391358292288*y(3)*y(6)+2399998420847802529328189629287261700214426702979057532801726804570202204616460509708650303743296*y(5)*y(6)-82349580997661674157408520438426960455235805016993081696700289624465323116613365858541053689033776*x(1)*y(7)+13232003087888741005869470983622086208262280736631230522708554201447476255653605502671167101608320*x(2)*y(7)-18808788370924389975249162437100275454407267216253796404810313116399627991099159324825038656074020*x(3)*y(7)+25961861382555570819342848038110481117407186891852692918867636768893275366203648650455008939889528*x(4)*y(7)-2474355131265744126402929407884867810048866757434146895633988258570539313746342460774539895682428*x(5)*y(7)+10430673384516469455305133127283112879890842125712976329973544462997246362782445542284851508002888*x(6)*y(7)+13028572931043514915808727161823973877378164435506271187751705843334868066343552272493220812885408*x(7)*y(7)+11932789127664651750288075832914219456220647135745683261437396138685704542124640680588076925416288*x(8)*y(7)+10217943755947702350102869146777982404849716652722922770876818668079830921207160701011027415009776*y(1)*y(7)-2899388182614520964907936872490884406824500055301575025657265178031581586983414130686387229280680*y(2)*y(7)-502415155693870132654954408706482784333777507988437998595064396870926905712833801255600943832264*y(3)*y(7)+1796260476806159033809802660611591624232492525048136468089514355245554176290364065852305858744556*y(4)*y(7)+14832985927541312053372080189960855343975945056414983962736364652788188048972615793109512930941148*y(5)*y(7)+12339226949436495689784167151614176680024429558256374470108744079775527308428633869728301672406092*y(6)*y(7)+2573753373592540169647866170259995118950547555724614349502401974196170016788508735698528745850136*y(7)^2-11310097596180371175357921078856261690394173015685152277587026200324909238903999658452868101629412*x(1)*y(8)+10173033885914338704780408444533278662339441020565062937363944015898128570279148598569362318001888*x(2)*y(8)+2502089421838225710379064267077861757134711784683161749310855992502280475144597774831382299250756*x(3)*y(8)-20810427710638377274103848177953746956847633722609349662099569818453152194574971549841445959113624*x(4)*y(8)+11579101136725850414078275384000616632247410847988740123856410991900649359991946654333728066049940*x(5)*y(8)+645453527177232028383228403971905404671840299477039027538429010930131923591619979060318334757648*x(6)*y(8)-248501523932664933461518808811316549812411439675657087799677362245508584801085017864491164118308*x(7)*y(8)-37539805454305089420825202754007755557656560011871605142361336512315278849449876403677300639710112*x(8)*y(8)-9977389396695977485899121696413609043606203286518044955056789336782547335555806010121043278136252*y(1)*y(8)-12840887349139043679063279146562909086899624930600787287703235122906610050761284637788927721653756*y(2)*y(8)-262730283948440542491928293917028509792011532912072807967266126436720769275686404731909185593968*y(5)*y(8)-5295382130099498833640351082861061043290852035985004028555737209974465485238583509187811495735424*y(7)*y(8)+1142681957181623374290886892029144978146717908298984685501825522282438184716314141817698399443328*y(8)^2-1308609142364122590415881774010035797510606209894849886985702572883295962078748103634479775732564*x(1)-84817608973026800190215819935376343653000921289232852318972204915986504923702209922218933195674426*x(2)-93404002048338270868347383474885194369231073522803868258814385814197730919175323019833477387048054*x(3)-102909100166719275714504945337151467218575789161129843026064664645672044513206885290236262451881274*x(4)-75363202943552024281293033891311798801476957249074920734692569835024022435879179202181378507397252*x(5)-13689332907283568033904083590225799675130325436387466494395886877894659290339842209592052307613984*x(6)+21880778251051869946446452251721092238051859884231453094858633192023925994400359475310536556839244*x(7)-58546841229155279530419216431405750923838679879258138547896676421442358773590581850710809854938578*x(8)+48003544387909689126705978991483207551292766037391753269493062266120006646186584789749232630477550*y(1)-70828364422183626920981632289810967382815420925283998370238745825945809220622559152147515153592058*y(2)+18021921910285688385083359529140722056664574468227602472739979209696444763961739245953184021107952*y(3)-28791293952753150592178285167986129052722949405490911752196286437427067298818763701026936176799232*y(4)-24961161062865126999115178183968361422581636999101640091619044960225179285034757016453011189610792*y(5)-131978668738160302480904411809192518451843641503092356935474677052062944425221046300349403462541628*y(6)-43497398599776900887412021661083653622030636934265637148022237661014279152086831964350203569855812*y(7)-23620523687483791150509208402814567720926856338030976321323636922088842989770726376345375549562334*y(8)-32660073340201050933530482264870697730322759268685368285304368080342286883441359325167200960316964
---
12
---
-24702202294427643941067152738207838936392298771422786066019120828959794614648236914710311099603568*x(3)*x(6)-973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(5)*x(6)-7367972289826860138471078756108442193898374523669959025371085846764857156932208818154403868477288*x(6)^2-5068942503459019867121337698292307413071162391843375460883225396815135906109079110032434864733416*x(1)*x(7)-1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)*x(7)+7474420685855415276847581614481962340066784984915477554847822831331465272500034953636305504101578*x(3)*x(7)+4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(5)*x(7)-30645344250783004789416675794010219361577727597589684291597475108417236651034880125839420754979900*x(6)*x(7)-14202325827165167899121016849771843874630536886883949340012739687925297069916864618317726301113828*x(7)^2-2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(1)*x(8)+59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(3)*x(8)+11943657810787154354222778781452253805101289511979351462704630401330521382269225675062531210691416*x(6)*x(8)-26791586204834607404150630372488948015189815558039774881309242577230221116114338361987498087251530*x(7)*x(8)-5582005141586159168121138428967070785637969197919037731168564404480790319891946356880602539763640*x(3)*y(1)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(6)*y(1)+6979549293049021472413812343266222423248841329510771295231665807621815632861828955885559400128178*x(7)*y(1)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(1)*y(2)+2077315024051034896435953247387163708974976696612379418477323096043215331705961696665125516049992*x(2)*y(2)-2450447068694138217772267871163919984686646234384877015588634916826945088186928166379272826735192*x(3)*y(2)-878864048636976302338287912356107723027874756259083600125021309864437255721753025512168487559612*x(5)*y(2)-1066747380349754660566380424183371427801105136549514448355825108726341751067409290371605836287892*x(6)*y(2)+9218926465436145923772868463259904830075652373679377025275745611367284131019307850209353889251004*x(7)*y(2)-2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)*y(2)+798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(1)*y(2)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(2)^2+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)-6772654776787318766473687992784885957218172867060023032342076961314219618078799263350386532502936*x(2)*y(3)+5124426477681516997503543387847102512334156990578124368442825762065313860281748708380610586155456*x(3)*y(3)+2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(5)*y(3)+4837530001865480723785561065276842154795090575061941157311789038643477788643538139552893756890808*x(6)*y(3)-33859204822252098643120015638105469156061126908497297700931206451755447783868578404182560965858360*x(7)*y(3)+2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)*y(3)-2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(1)*y(3)-1222536879226367651382018719866817926042918755334143682432040835020303183026462870003338736402488*y(2)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2+11915291587715973515868362363209949553932333278917672944699170383902407446546588438680389496814300*x(1)*y(4)+2788162452055867093157978655932435212807310654036880568498133496007452816080762543645465181394344*x(2)*y(4)-8036129753107858199112259293844301852386032613851066655855257206853094003719217183663219567548648*x(3)*y(4)-3636281128792516051473891549120422744145997126806758398773709805723948377532627937105640803616032*x(5)*y(4)+10072255377047061396140915895414445531232745645215580380880306534875764440165119025678443487268680*x(6)*y(4)+5844275989523488169998913940214856539732147248446361246442468144671668275820008612269685599204336*x(7)*y(4)+457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(1)*y(4)+6149979506460447692074495901322432248462299401962990034389957655241074920970567304598116786959036*y(2)*y(4)+1812517005913641564027902980652624190374249036711047753496626798995294192044478988625426887468932*y(3)*y(4)-202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)^2+26698589690785400113868585853935366670180034823075206283362336422740728158768324851512993696473456*x(1)*y(5)-16516581514298949472649690757971099925566739264734570336046176924964440562897006520617496091512236*x(2)*y(5)-1538407720499997051293047931099523467925500859587233186817039761353802245704324431604293393516224*x(3)*y(5)+7257509262836548554571758081784933782035441228173944466455554230638097696934976810902425213599936*x(5)*y(5)-37931676068286998746474960285234974347529478589504762880447474342866645387525818808735390133217524*x(6)*y(5)-19849922657270027430623064824869900366044963971628557092295582230829679772620590179270638312490284*x(7)*y(5)-8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(1)*y(5)+16777721171797477862674336436922523768121421499629045410120979786294540579466325301253465341205944*y(2)*y(5)-6248958138084359260995217318456097471262079375825570504408928218757041206186864888652968209466624*y(3)*y(5)+7826004304063166560098939844376604371092490976103758317480556759148266735080425800822530207733540*y(4)*y(5)-12658500225715820348691022127144659412952784074697696673728378992747528529708217529557506076414388*y(5)^2-39662784566607511097581278085048431287176336727447549724010932967418907172954608027530352114463260*x(1)*y(6)+4974311013552458955094189375530927747276311044838426728665388453064573972341232990793453280278084*x(2)*y(6)+11550357296471113913319296499130373844619587356495358110580730160273914559422313422850646866059296*x(3)*y(6)+3406774311509762586972985912573380195900117522976368990820218048803035496436408508551647804463096*x(5)*y(6)-9358429409948789025836497218092281545752836309112473174497897896084330955044644041165901937284476*x(6)*y(6)-34565528284160011674416586654909768567755949420741102322361103140526490354911484661340014434434894*x(7)*y(6)+10646135462465837724264447649446719433192014470909044826558436487117882296630552892873043509871176*y(1)*y(6)-17426554614408056243126357390011752001081493551379304801673716185780015143067737204625120233849932*y(2)*y(6)+19183102972383421682090253870647664693200093294072928362637192038891181870106132965322469202356316*y(3)*y(6)-20441958810280156766903642794856373844929197132397794747719601022304075757510117968666764247804512*y(4)*y(6)+12114109940139621239062377013386823438042663929671701901479728115674229481506165673985667132305960*y(5)*y(6)-46431705692306195361026709636908317996677455389732417270013970240194835238564007470189380093628296*x(1)*y(7)-101132901666523892628180518272093433681290419798276421808363648100509432576346779626582351756852200*x(2)*y(7)+9729182413518886627352978031486007065429723004172194018336943651206086659057910199785109613456676*x(3)*y(7)-6005441903031375023916981751984527264312499474040305462669136234722032875749131405990819725214180*x(5)*y(7)+12667177058886387843634188923714182380830922354609992016123662161213309490986570818920945993316192*x(6)*y(7)-36878711775693951705486838072029118729659909765156704302958483394698252524288793807519951115642852*x(7)*y(7)+8167620318172795192989023323447222719576986024519444867083703888878900544242511814243573572209068*x(8)*y(7)-14337831364623516519062074169728360908047113275215698722352088156653611867458740200721760601820188*y(1)*y(7)-36334784587704457881723567055750252279284621133590744353239277633616113275199509002264837247592964*y(2)*y(7)-3923051924601734875376764895563197986791466453677030421257233322272405494944372954499561312125008*y(3)*y(7)-377545028518738747405625972530689896562185158074868880487857944029232541915144378210311422873612*y(4)*y(7)+8737323875916631395838650230238989172343689100733345375337481888293056639193946284520063649332128*y(5)*y(7)+2369909294970819973059244422706802623051322878945806036536989839224499621975915792882129377803884*y(6)*y(7)+355048733352095462829838565093970456068167453622324163981682529864981005828964356224671133085872*y(7)^2+128865840508027214145952112535382144178404819270725882778829773116304197145085377122635565717067008*x(1)*y(8)+23668523945206496267322903983655726230094872316072043159551154832018782494891584943549572466592152*x(2)*y(8)+16947408903168985426773087589378568445049534442624557393205152896370638726018414840219808873363044*x(3)*y(8)-13096810483572205797948169946365944241198096996913815238364664649094297517792505975495108557254372*x(5)*y(8)+43006828272802366285019755508352834022048676600102038889540186793760059658407498840418466003646144*x(6)*y(8)+54682171133922544216999591100150434425911262859744781598365105712777512585748045445194435690292188*x(7)*y(8)+7511772882841957504453341840319321774483232828970517304019052777087579731909891705324276112125432*x(8)*y(8)+2039452478797588598368668030017316429488002238585425763713182942661929501996274180675767663721896*y(1)*y(8)+70466322098172684889713050824477004029883045547316046124432405682704463079230157250662974416751908*y(2)*y(8)-262920390101652241804795300009507227791745535765197956807632716014559237794624456192517715992012*y(3)*y(8)+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)*y(8)-21438108242868022235102026986179692239376596371425528171726231348165144459274565895836872593070688*y(5)*y(8)-8497711834306218424500486960627866121324786994224559616686166222801204166550475415779404363381308*y(6)*y(8)-11540199579476863903162070873731316447908086142528805642839323250833322237877961484555721552413740*y(7)*y(8)+93405874621549257085259433102010287134469000594798679607382431088837822711800595543686557702068*y(8)^2+226615504790984492011466676202633116773597614893986650178515379646975121539114186268844932723966854*x(1)+66394668780420147082267332384603364247505312813438276141281635532726251545298844201710841412788760*x(2)+31304918473866978854689221139952480159480756442374435528533028682210187288661808098076833793533928*x(3)-216717277123428120043307385437740075682513388143114493364109250350407786713207851661420111407267310*x(5)+188434488874499490645276993823559132644858160301472524794910075706295744134918310750666837182492848*x(6)-58835344379105411151070662193836654928075397797582099205004805473916328937548270091391946223308694*x(7)+39102074511998590564032425220626795983667771453667349616040683947287376971003340713564444208866888*x(8)-45907639161193027314582485473830797329825415298532594882124879701007527252154198450156687256855588*y(1)-160522661056766832622601767025375545419546301273809192252560790271318888397463891108342767877627450*y(2)+7387214156737356953213136224620914535978484041129126907883828353024080884131646099214661270476236*y(3)-17786172759207040158164061599293649356700198857520668964976620646259717334949778746217347780386178*y(4)+39812658328465660602297403517949285197811938647185424314724429823670834176147052537246523605854100*y(5)-8502474849815391236624845202853174711710579525321029325260874647890808016272231342118482271618004*y(6)+37196508070228965337462860301089169434140190808191357378819402853737616432639155770649802439459430*y(7)-18403531199870834559169446398933377701475431492489965998389665293848762580848925421660250601971816*y(8)-26699054459653213816189009897233392382574584243144750748129819671663129761247573617766522911820276
---
13
---
-5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)*y(1)-1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)*y(1)+7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)*y(1)+4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(5)*y(1)-5741321923504897256666048781350845015698924044650260022526401625556989226497166968630263466381664*x(6)*y(1)-14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(7)*y(1)-24539941289514385046829567084655930587782505276679469740482946831238670167162994805596158307920310*x(8)*y(1)+6979549293049021472413812343266222423248841329510771295231665807621815632861828955885559400128178*y(1)^2+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(2)+45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)*y(2)-1029724391065491034212599745227092578685393201244752327237969998565314731795051609647572086397708*x(5)*y(2)+2831128336140055161472835571380839945569622804165558212793653360115092477680493800585376744292080*x(6)*y(2)+4043878222383266610367208869829602662052299721042436940145706097263222056487013457403990754999204*x(7)*y(2)+62560791848435444323403303989751682091368294192134344950702423728802544993451740599377584656356172*x(8)*y(2)+55153572941165186769953458556815794482670720634700876298270786195176140158605246042062600223157948*y(1)*y(2)-11084372912801915104123494862131238350313892731191403620745320508132432606602791665730185233042336*y(2)^2-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(5)*y(3)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(6)*y(3)-31032772020736527972887462378544754489554479395557129435778262451501623328949584798109067010225648*y(1)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(2)*y(3)+7535853504786526766178518963258826989469240152088316415817641782552923424717207893830179507163388*x(2)*y(4)+1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*x(5)*y(4)-2195518895293385903771082677554741769672465084574869753380692822304698446474404072302050429571792*x(6)*y(4)+587469500769555089884946939082563366024114361456942709101206482067491500103908159997311934109208*y(1)*y(4)+29486780159980507278242769093439928133789810902630280915290209604864492368930900232595150990769956*y(2)*y(4)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*y(3)*y(4)+3458915759362259238954627986822395566163002241362687855961389392998090404670604114970236262047328*y(4)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(2)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(5)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(6)*y(5)-26878851218236849818072163208521036841531638398118372857274489573256397658093161038144156626789920*y(1)*y(5)+6698948093727222615332785383951708124323188871903010215681613370948062200118808807149644690654228*y(2)*y(5)+8821555035725243532733032378893041899683315693544887282562238535477472432243965894716386652481688*y(4)*y(5)-4700952347890520365485002472603893848258197654890256501583974175418968793002385618400745710915624*x(2)*y(6)-22031408533556591960430345607875948937302329303736831059045186927423702393741611860898254082410882*x(3)*y(6)-1241658895633910452806593822575906712740656862972046820192977159581011982020666233820891118059960*x(5)*y(6)-32246356972541065363618967723802577577495595934827994342639603158816337263065220197454149741196948*x(6)*y(6)+44072375110016390228122365357121441992053886205770823470609797316379653185466046469550255988991700*x(7)*y(6)-14626029211508268505835541370570050415240044212224302781173177784222435666566370748479654031908518*x(8)*y(6)-39679198712901408603590950051451766540233059555552102283105552136819736439577402324884393051559252*y(1)*y(6)+110340257912152068734828054865462375214523400640483525273385182375729448823351072231012933034185180*y(2)*y(6)+2367891782172015798623026797694395922729783357115476902584044603779691646452108431333681793537392*y(3)*y(6)-24012502968263742236480562744155560948851333606542713196743730587088576090052137387579730754620732*y(4)*y(6)+46997763805468713644722579236508131006166157617575335719343262898432000775322147788486031686002404*y(5)*y(6)+3356128662884168496964455412145422013231950396604113422132768903425990410194200998783424104334610*y(6)^2-61754011252866713258797907573116770650287604165928639221252285593068952316409898122572560973574384*x(1)*y(7)+52972120533610153125412048750540376242643862145857715463367831155100087599441078229700054922306400*x(2)*y(7)-1705833992679206715193943596666245377364043969439538673307826147437022554973525550404317276715816*x(5)*y(7)+20923419857611009386850508781908329327552629359309294557974759918795780896903804313318260583743796*x(6)*y(7)-9979287595558997933434636768228906540883370468967327740234778147617323430257519381139914031772968*x(8)*y(7)-17408001534818750104922223661508761169284533382662090053836360302035443701411407661961989319084680*y(1)*y(7)-19695025077133383101860226104157420690434095116173251945961579726050789911346222268869453437664444*y(2)*y(7)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(3)*y(7)-13203792460089890957435837160910200092681498264414897667167629232916855819038309096429638031256492*y(4)*y(7)-190037430016162822965627905884952918668842454875027445363994803800249777228487103797664386214076*y(5)*y(7)+19709401945687140491480937044607133994348980418352984936405972008167132466497480491875246706445644*y(6)*y(7)-7099213602571552243968906513378642511781926990723690991493451611011485439221911451143186796967316*y(7)^2-10130391769804295387611765780130683357782647380000306032480309288314820777317336004759481331206332*x(1)*y(8)+8411272282290383707359995396187060443562634333245412980039060278196226359896892963767565064488252*x(2)*y(8)+2407380825803225810714171157301078494336203647370773596481220726877583303342938014508665776886880*x(5)*y(8)+96045502218855840497892493358833637303865493077915526049807148837900820911501371779594768651380012*x(6)*y(8)+10074635455109984534150564461410733434520238895270362105353705782563294873618280722101448885722440*x(7)*y(8)-5843701310228724617601971995268757699044462620768661463790072953548434283776136749070553742365324*x(8)*y(8)+10213393184927994508538299991620830879753478204028753183392899868290514797613208762292860717298012*y(1)*y(8)+19671181420891259124523825430963564463163342440110475656332580826052532471563707235646986544156316*y(2)*y(8)+705712952697356103909418297977198393129399129577107182633235179734742202439340398362959123379552*y(3)*y(8)+32069196100003326676916639427003243629500521059537795210091406707113820785373517590253794893619432*y(4)*y(8)+9735958615069771293047340153747127592336236467595594873443828659103347230119510690472914439912008*y(5)*y(8)-167604812899937347240852437631027507925565306741204968927999287942549566188184588392761340806148652*y(6)*y(8)+23301421133494735652584052068581297449783368975607865105646958172990038204492015559351166391409744*y(7)*y(8)-1674966014048951181448441398592221117968809281605186674692966658018716736930244589388841861031600*y(8)^2-4509047916580931154117046961460579100968723471253532209865130916411850551988673084430735554114660*x(1)-35665266537545464777936588141301762836629363703305895759374088614527119428102265756048398894829110*x(2)+91466364704233215121011609755453171759424308832931121896551279076862230081899662091885174673449294*x(3)-9576971777208293409423704022955326698115966219161972832322927841881051573325402859563320619613918*x(5)+113232734481875631700439106587431047511444369391996651690613254214329425861584066370741098606435384*x(6)+2199080175645729163895184733068569085406157807234023016959608731023548864480920101740627140489700*x(7)+72526715808170965257832682310039565578553015520873134035056919183175002378357571940059487075339472*x(8)+86256213762408953189014112677086661251942990991354257338193413313223859569566323848811331360509250*y(1)+13001877278620562721516896571680922094837742217730151108698058626194788330601249153376711240425732*y(2)-30493033558966759973478334504868045272505021539033014677631777242584330526561233933807264438167060*y(3)-2241397708669387643670210267987455581484684683182388266254841627353580563268287815102623773411568*y(4)-2188535581698595777429474723531328928865374683034825910573000851528995645546061524439586088374788*y(5)-8441130810829044635767192807579489934300766244111213438181150576242802608104833896226984929792176*y(6)-51872574325103301179116549555419574439123337118503391854610262715592392713056445135306654974636746*y(7)-387274499243106183824260626865254346296238467340145177612019647246520986551402144230856843682483328*y(8)+10557358028820695278215087613661840565208673692377254969261458069382219479416609829934679634845330
---
14
---
-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(1)*x(2)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)^2*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*x(5)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)*x(5)*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)^2*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(1)*x(6)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*x(6)*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(5)*x(6)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(6)^2*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)*x(7)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(6)*x(7)*y(2)+1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(1)*x(8)*y(2)+1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(2)*x(8)*y(2)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(3)*x(8)*y(2)-1757728097273952604676575824712215446055749512518167200250042619728874511443506051024336975119224*x(5)*x(8)*y(2)-1278347707108329167037509690699793051676908736376848872909121905257363281049822582563154163723072*x(6)*x(8)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(7)*x(8)*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(8)^2*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*y(1)*y(2)+639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*x(2)*y(1)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(5)*y(1)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(6)*y(1)*y(2)+159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(1)*y(2)^2-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(2)^2-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(5)*y(2)^2-319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(6)*y(2)^2+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(1)*x(2)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)^2*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*x(5)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)*x(5)*y(3)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(5)^2*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(1)*x(6)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*x(6)*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(5)*x(6)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)^2*y(3)-1341354753430471647597408582153061307166074251404461293211411052862618386975652094449820833599864*x(5)*x(7)*y(3)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(6)*x(7)*y(3)-3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(1)*x(8)*y(3)-3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(2)*x(8)*y(3)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*x(8)*y(3)+3479062972730585829695134244523424536392682144613560501924692452043557958653794281828218055863572*x(5)*x(8)*y(3)+4167787554946042317829961841713775973672721764344629558364355053116442841894645700523314789232576*x(6)*x(8)*y(3)-3347406245883825959961298489774936663215737733483246959948488381893379810155824318638908304286784*x(7)*x(8)*y(3)+428237860031328843270454982083240438925494509459529709041890410253107205622436062412389559041968*x(8)^2*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(1)*y(3)-2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(2)*y(1)*y(3)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(5)*y(1)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(1)*y(3)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(2)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*y(2)*y(3)+1222536879226367651382018719866817926042918755334143682432040835020303183026462870003338736402488*x(5)*y(2)*y(3)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(6)*y(2)*y(3)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(8)*y(2)*y(3)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(1)*y(2)*y(3)-1597934633885411458796887113374741314596135920471061091136402381571704101312278228203942704653840*y(2)^2*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(5)*y(3)^2+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)^2-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(1)*y(3)^2+5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*y(2)*y(3)^2+2852018247208920180559531761839412288147104339826984434517650795450497936114396783916486586093168*x(1)*x(2)*y(4)-287946031733662555882256557707551172387380856615524727295269907842217392589616064969254720622528*x(2)^2*y(4)-970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(1)*x(5)*y(4)-1084832616122601488455280237895545479954787855090397084587268927599973738202563806418912317973756*x(2)*x(5)*y(4)+1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*x(5)^2*y(4)-856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*x(1)*x(6)*y(4)-970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(2)*x(6)*y(4)-910819453052843066346084835923967019120441312474533178433468339049771211030002629199299044995368*x(5)*x(6)*y(4)+1118458546718955254779901043963800151696366654483503314586028469538219409402169953803304150122292*x(6)^2*y(4)-221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(1)*x(7)*y(4)+110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(4)*x(7)*y(4)+5942380686389307698607967222084688508222848182553082336637352123145006243734624252241541412241648*x(5)*x(7)*y(4)-118784303921076355967626444338352701142859100495728568384804753942826068481441788089978788948248*x(6)*x(7)*y(4)-110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(7)^2*y(4)+13093703594570919442586467368305782476266692747507963978818054245553897528414795788406707827664436*x(1)*x(8)*y(4)+4500719924754821314271652460646776529084983751482353851466936289465791575788099814634759165045048*x(2)*x(8)*y(4)-3059657340875032368993347969879245420723029681835954570670210925938946134486564108520491691220092*x(3)*x(8)*y(4)-1125822457660111178660531643916508713703655140680152570413147872995775474475671778195669889665610*x(4)*x(8)*y(4)-3145290947948410786614508798676651845878809257431722604484988782194289256068035016144012210397904*x(5)*x(8)*y(4)-2865117183762919070196350845273704535470117825815228522982323449185566564608748639094923528299632*x(6)*x(8)*y(4)+5008220045972265407087425495747399251756981195385055082581512785797228924644460087630044971861210*x(7)*x(8)*y(4)+822740247437121859433545881951645117330296372868947941498153986862507315682224200913883390975508*x(8)^2*y(4)+7535853504786526766178518963258826989469240152088316415817641782552923424717207893830179507163388*x(1)*y(1)*y(4)+534794215703459303551289324244093944942915516253423214202884079020289923092608135944628670352980*x(2)*y(1)*y(4)-3051885073326861529529249365574641558744340256836923924877606351105451433356234420600325652695836*x(5)*y(1)*y(4)-1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*x(6)*y(1)*y(4)-864138445581646465222265292324503651050564597261084817289518103634247688012160036218441261648300*x(7)*y(1)*y(4)-338357711334812992607953782709582447995362893744527127107067881250588630124864059069667784967164*x(1)*y(2)*y(4)-610009738446003208420469411482244687446619519731145218411914132854222889654999730512489859445100*x(2)*y(2)*y(4)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(4)*y(2)*y(4)+3973363780236413590626864230901938666065131191914897558578932671961566011471329586577289814370176*x(5)*y(2)*y(4)+3332204891129314976660609444451184559016944351812054383057622745866762127419651728582854720668344*x(6)*y(2)*y(4)-412245101205711905323085018403144090171601411360715241319653257162656723167873976279830453776220*x(7)*y(2)*y(4)+1459945812317839785425330395699836563595602317475184401875760761101281501852281460742278423412222*x(8)*y(2)*y(4)-798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(1)*y(2)*y(4)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)^2*y(4)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(3)*y(4)+7293628221155574056202433222999107953927263087603101727137621342953774973315629975915800881157008*x(2)*y(3)*y(4)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(4)*y(3)*y(4)+7289103357789130888861230407044889382141275029379159120640344255656217290984885427646125487364500*x(5)*y(3)*y(4)-4949247721498425252423079687035108968736357095159247600557671625575775874749891769371436312213684*x(6)*y(3)*y(4)+482052301858421866453199723596715681315741520496314138572994282875825356353255399529129386689388*x(7)*y(3)*y(4)+1226694855371956498963251708867646301453585419357615140054937901225852377238544679392563889616836*x(8)*y(3)*y(4)+4325371845456398539624158131415513423667890872238532462764153540632777451078143947343788228042704*y(1)*y(3)*y(4)+602434012914351550977238798888684308875237439528147487417102444295109098448903689973376438284444*y(2)*y(3)*y(4)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2*y(4)-10822686704045201187948983521009800211998855998828245214319296881468939007213694944341311140316288*x(1)*y(4)^2-1779085689124302547532069098304077916962575554471480963213947291218032579274572418562142237392800*x(2)*y(4)^2+128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(4)*y(4)^2+3254672731735801495768500285012094701730440812349826313786831046943088428664014844863993416518652*x(5)*y(4)^2-8391744449071346563958530460751418382786616049857224891885822667102913687299402975210521167909332*x(6)*y(4)^2-128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(7)*y(4)^2-3364054515523192204922491771347537557582072367267930023088673311691887601259994673583974622639400*x(8)*y(4)^2-457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(1)*y(4)^2-6278104858512188889315829763592158557385680504570751707385245985427124634164794319770802553238012*y(2)*y(4)^2-1812517005913641564027902980652624190374249036711047753496626798995294192044478988625426887468932*y(3)*y(4)^2+202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)^3-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(2)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(2)^2*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*x(5)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(6)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*x(6)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(6)^2*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(5)*x(7)*y(5)-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(6)*x(7)*y(5)+8344668672117873157763624901332080450878377262509918278709032570700468068086484913958543090481980*x(1)*x(8)*y(5)-9616365641737527491015378174827977647691546411936502288984248476772479705839767529312792589147868*x(2)*x(8)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(3)*x(8)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(5)*x(8)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(6)*x(8)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(8)^2*y(5)+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(1)*y(1)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(2)*y(1)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(6)*y(1)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(7)*y(1)*y(5)-9618859668295780553685036831279438593265448757042851612471963226466986572075970017016131838544312*x(1)*y(2)*y(5)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(2)*y(2)*y(5)+560939806232062719025349593982133423824582468902437597556217333346434346283432371673606112893140*x(5)*y(2)*y(5)-1112734848417197541595284114308910047211523005748261008990813917813010183034122288434968311332652*x(6)*y(2)*y(5)+159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(7)*y(2)*y(5)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)*y(5)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(2)*y(3)*y(5)+23674273625557539228704017928570158538678392466409950460702440335464172250246595605483933591542824*x(5)*y(3)*y(5)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(7)*y(3)*y(5)-7926753511630697007078584415632490063086844391625019899137624935072157735537167621460921656107712*x(8)*y(3)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(1)*y(3)*y(5)+17606846868834727429968989424779433091835402534164655899989193637010442951457275173384069191056584*y(2)*y(3)*y(5)-27999313399972347352150016199479515878566554507434706397519755121245702644268652221193796194285568*x(1)*y(4)*y(5)+26282619398709937354620049979987063898474206027961698078682050162434193809290304369923696884834484*x(2)*y(4)*y(5)+363701884924699498711627237974739356497433612140522206598352630652770893985989746304844094594740*x(3)*y(4)*y(5)+4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*x(4)*y(4)*y(5)-3136808908424987782390273578502141372158590151713371829447016669369600303373222255241251067479380*x(5)*y(4)*y(5)-15319787848015671179041880345451018935508437673723480078114914983845433110184281404568426791702808*x(6)*y(4)*y(5)-7117159482099519278785835518082933035566684230679305488494438359022643847013634113873502287000072*x(7)*y(4)*y(5)+17063834316139660189537433001310625375816577764352081612863538775321980920131135574833624977335070*x(8)*y(4)*y(5)+8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(1)*y(4)*y(5)-21946664429093292385805178091176739487463808196346722146639850755605647793636269042948133897943716*y(2)*y(4)*y(5)+9664965892737660307888990776328333937438437144810321512284028334664812203846455849079873139384428*y(3)*y(4)*y(5)-10040266767620902951957364897865629593836705608368286034554695646890215722153077059577285197463560*y(4)^2*y(5)+8185706550915416366107155742145093301276731118831595277424630582441466613367324587039261903148744*x(2)*y(5)^2-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(3)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(4)*y(5)^2-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*y(5)^2-9139479278130157116045970697267016198886607980901533285131042511995475341682286548554949027148160*x(7)*y(5)^2+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(8)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(2)*y(5)^2-4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*y(4)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(5)^3+2636276812372247685330927658280468900808309153477945054004762759740114375054915386667558074938008*x(1)*x(2)*y(6)-4597403822278094928078781921379422765324000402180503779729499468783236087579731345597026272885796*x(2)^2*y(6)-158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*x(1)*x(5)*y(6)+350337355332316451046226062797099035828967866009081910497576953996152335470585118585745814094440*x(2)*x(5)*y(6)+2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*x(5)^2*y(6)-2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*x(1)*x(6)*y(6)-1095284381549145686567232955237603305306681796891445814223213612465741028666033646634671309315168*x(2)*x(6)*y(6)-1662790423554346601483456135855464384360366908357564487406404553318615521954710090250446334298556*x(5)*x(6)*y(6)+1290837776253489528560682344002107341382302257306881909575047075224097134255317134983002485731756*x(6)^2*y(6)-5162977762066471046281925605206614945780096214319656762652249428787504503056893910386534570716156*x(5)*x(7)*y(6)+1515909027533011231822300409729207021111901027695795402939282995676183641863067490343259334317620*x(6)*x(7)*y(6)-2741940134065180465128480137581884986605196686183925376311390739969297428741556040867877715098880*x(1)*x(8)*y(6)+848962353345093149461681166591979273154047070787043977704016982328701792990905571414769934844696*x(2)*x(8)*y(6)-3093842833880895491222657184787496716213331225648646665699976452895396104494224635514116597320632*x(3)*x(8)*y(6)-4588588334677695655980019706356956852644775866006333585828568740017882042100105383330011637347468*x(5)*x(8)*y(6)-2033478645887123662132991003753614129222796176965672465578048404915286231448476700473688242331108*x(6)*x(8)*y(6)+2227258136944207121643218235689172044198847852550701925959453546866746652881907284996172548974192*x(7)*x(8)*y(6)-1133022003636006704412956953177632163869870271099855585403325089560196007880252903313355478383360*x(8)^2*y(6)-7939103794213059021648737632704009104299505897603720509837462616272618297566246823788725010283824*x(1)*y(1)*y(6)-6279659135415201557357967002078276776273994034191802761896658595569483265917189760862435054523292*x(2)*y(1)*y(6)-3353249641066876076895597422344206943189402118686171914496799461684638982298833854163213566291984*x(5)*y(1)*y(6)+1303943760282589334276621889524988748024404800328080028435982216265030756915343236126392963676304*x(6)*y(1)*y(6)-1078264989573323568335514534425248844748415682399967175399047102120610701179742335720298223420908*x(7)*y(1)*y(6)+6339848409639927011204161557155783216252977700314804649444857150996634689008662861931763207938336*x(1)*y(2)*y(6)+3223977439446168249155378358701890970487880320314791429372722487600143631651039182382829936399892*x(2)*y(2)*y(6)+439300268386137095264312739490862333261947497161325948993262435506249478768856788446757296760416*x(5)*y(2)*y(6)-3308526526305835894538575551341654770347878219579824193088782135903635905093970020949310328784632*x(6)*y(2)*y(6)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(1)*y(2)*y(6)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(3)*y(6)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(2)*y(3)*y(6)-37577010159522867418014003895219448029586623823457587581863681415597542541110421723066859058212256*x(5)*y(3)*y(6)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(3)*y(6)+14961639099357665035707978160564394849437847838300820785133882037044566241632868133824118301905040*x(8)*y(3)*y(6)+5523897483946394870704138785618824835534971007129804314492170955945504016565341612911886772086456*y(1)*y(3)*y(6)-19653326816536476514057918491647336273857748322012780931445389019760291263531238245105044483489068*y(2)*y(3)*y(6)+35766367452959034559143610395936041276853412777924800306356720171247650235247084550717155331416440*x(1)*y(4)*y(6)-10884554319177419943495472763674750001707113255942234151556120527534838634783083637524454983623380*x(2)*y(4)*y(6)-10417690247474620212051753166619387132441770059485931085830602000190213183173481106385559054096042*x(4)*y(4)*y(6)+26957448632104094920774446777178215635172997470845639510842390295184564643694984293084913587320732*x(5)*y(4)*y(6)+25725678027385202416842179763733157169830718346738117899860956834016728531204619823253629479242056*x(6)*y(4)*y(6)+11281828693056266677274018458943890783492334656747015903120120103824460871185641142604000315744342*x(7)*y(4)*y(6)-8502474849815391236624845202853174711710579525321029325260874647890808016272231342118482271618004*x(8)*y(4)*y(6)-12477952472834524129323903089026721846367045943343392373340776678769809849118967218870249844848228*y(1)*y(4)*y(6)+29606737505849119413067439134848382098618101923304637242376008309300238130748515769847237080317638*y(2)*y(4)*y(6)-8845564025542446193463703030638325099271585823460382433644269151747816143872338314972350626205436*y(3)*y(4)*y(6)+20441958810280156766903642794856373844929197132397794747719601022304075757510117968666764247804512*y(4)^2*y(6)-9539476748229322673278859369177718670889121591292494564385345900363874317390038063937625143908492*x(1)*y(5)*y(6)-22118768813683526538625762484740748047611506918550514320497518142743618637961125629529909197066404*x(2)*y(5)*y(6)+12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(3)*y(5)*y(6)-14139219202229703601599851037527748341008225144754396917043285040195674725353016208032916591673402*x(4)*y(5)*y(6)+6163303922964398528812449698583035185847383205580553258800210639467818109881641736403221077101124*x(5)*y(5)*y(6)-9053165200667417659895223148426197310813517645044128728965321526878533907998376956118739246886828*x(6)*y(5)*y(6)+10655678035019490115767162381202888401585348977042774515455991646048633533403955202758699508006038*x(7)*y(5)*y(6)-12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(8)*y(5)*y(6)-11250310628775128808058785141962351947480828517910965107216558304183523231709628222952370602203568*y(1)*y(5)*y(6)+6464806844800120731534096768860130198500505643629304583000025862181087360155555107728969091325122*y(2)*y(5)*y(6)+2141291239988672736244166754919533132565285908687715666979175004039714671435027936491156164547796*y(3)*y(5)*y(6)-305681261177206188063982499357917808200102318023565291954616936333071632296318031107833946203314*y(4)*y(5)*y(6)+32908571061800755100635246921411772022546845350770746244907296605767808188021501001989794389421186*y(5)^2*y(6)+6757549882641732598652924264859485872247296468747694917173868393391123541234723438267793866788208*x(1)*y(6)^2+5673616009160743295554241715684847440768896482711287929598849777126012948315174079109050740598224*x(2)*y(6)^2+5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*y(6)^2+5194916435545940616573347927627680288503437335552541356971154141780543995082420334097908146839384*x(5)*y(6)^2-4726355010749169814407032521715584614386213151412907723715277872452318066948589094966380334928676*x(6)*y(6)^2-1481380783213143207338673838660243495600980413348392460102657778028717069433554660280540914748688*x(7)*y(6)^2+7493524339785886594537851238132599877084107864776571695895397244610966377686295881348670952273696*x(8)*y(6)^2+6527095499088054807163989935117833740285724399979981491585745229484949178970353890176055602017552*y(1)*y(6)^2-1492746421150665306830322962711597959261825178076842667836413639032759120769382764541082442543620*y(2)*y(6)^2-6550509128659777499421186517914212061466109759731403938718418363037244479644454557106921072941564*y(3)*y(6)^2-10571198997794891856270302202534151046223418016956206705120875694808328212097125497149174870220552*y(4)*y(6)^2-14491561616985441119362593401369489155242870409566239920127966087556037820809885344719777349230220*y(5)*y(6)^2-15627292522778552026702816621598372669156508234372952320032988700753185209260062865757118274657452*y(6)^3-11001983555147655557942241043303596640962580450013093711161914104832835168624941424937300502430188*x(1)*x(2)*y(7)+6900361713321064304080189054120613799339707996664069054269607494430065417975385193634883491013252*x(2)^2*y(7)-6624328239088334374479262528497149916515114821123289766823005558366885408147765133606007652660192*x(2)*x(3)*y(7)-2506573621640116699596890434528564504014596840352674210734468959024797866501603035544689317874162*x(1)*x(4)*y(7)-25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(4)*y(7)+657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(4)*y(7)+1242027309516302782775683314656807818192653696026793302183594158426661606432477011179449733585636*x(1)*x(5)*y(7)-3511257880179139543588139820675737657909226052713589293378481186771640695572052800804138565006632*x(2)*x(5)*y(7)-5345627147338029302463522019818050420935248115430802013918736882349050137302448849452927992384922*x(4)*x(5)*y(7)-4092766965420386681199058255743639150654806287626455681222804510256572145777318572626272357864276*x(5)^2*y(7)+3645484621410186253241948125123756619567965991065884857524353842617537061720222514832652275729176*x(1)*x(6)*y(7)+2435824053108766622719976873238782140347742293376694963717660501645890561783548602524474230125904*x(2)*x(6)*y(7)-3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(3)*x(6)*y(7)-1130506406930110721633080315780810326909841703508353040696976762299915478188680072471137870655058*x(4)*x(6)*y(7)+5128942732722204045273887569095383346494611796461262063113387693851068939208701795129697816147744*x(5)*x(6)*y(7)-3285011205525604333743142044422080884986735982126104392121150751887241990858231389569071269248452*x(6)^2*y(7)+2063442462291528256419236217549355138092204019903124628384024774912702509031922949051844893149458*x(1)*x(7)*y(7)+25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(7)*y(7)-657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(7)*y(7)+6342339536338291334390960640485636463999758895291132113829795261518482629640814213261009148546162*x(4)*x(7)*y(7)-33949310040836509269961278934481418768041901164573284198067403801425765892321436844021441760736674*x(5)*x(7)*y(7)+22179706679753792396478382597809179174626474545229577704125350808504394687560192430000603752312030*x(6)*x(7)*y(7)-6120773956663997112802133531996031781038562485066357322654573169462434950905974170014586936183810*x(7)^2*y(7)-47603149570905947554237880077317986814504475493819574278145031746064577364866115265964336849757312*x(1)*x(8)*y(7)+15511083088159191540483071365246856726478264645734526001770781916500406071870039151728517329773504*x(2)*x(8)*y(7)+10478888985850716682735159275380367682027766222839025700373499566035638281910977695602850708521688*x(3)*x(8)*y(7)-4229366645899750514135228548376041700725694773334330308120171354771098059334893280352552744601934*x(4)*x(8)*y(7)+5016598260210482628748749238762671640060518588404244119411144010802497143340992776158238880499432*x(5)*x(8)*y(7)-1430031773543695868789767315567986867559705024707235764792856673653183899285936238778781067274232*x(6)*x(8)*y(7)-7946715455984865118598798774202248318746325375384270050904420570586642390901374102987594545127210*x(7)*x(8)*y(7)+6187632634095819400408676766024892988771072323771024376179909876864254256123994026781283665324928*x(8)^2*y(7)-30775031551498463299291051077653204314921677443140284487694729907951046363919313898157670844681608*x(1)*y(1)*y(7)+12676447565916445020986009859702136137497343493744078266776654363811615198382938281671096572875940*x(2)*y(1)*y(7)-12952219607904785299522335181704366186826386121763471312141314444168820058622949595166537614792258*x(4)*y(1)*y(7)-55519416591625282220914097370802338063186962266134714719778813901723320979796439319026342032920596*x(5)*y(1)*y(7)+2335234631794750228214982690733780402326346279383567553222810095520064540073546644180212070064456*x(6)*y(1)*y(7)+18728396847213481353804049007666769372750807888306587955146931809932827602105144292834347098390446*x(7)*y(1)*y(7)+12543261740758539472932958288442699812850686248428854636034367007768968094066601687984687602076106*x(1)*y(2)*y(7)-32486696009531320542740128401044979866164276911585650681073757947212956655060162470029817962822126*x(2)*y(2)*y(7)-17167252621141685694508577249470859768171151934626997926163117171797217446520889218872646987400790*x(3)*y(2)*y(7)+19529588946850290785235963242136977224398917273626534192957520037068028975209475477378055091195016*x(4)*y(2)*y(7)+75905528436127781492370528572167122952732911030415468304245581432888921256230365856549413047513050*x(5)*y(2)*y(7)+11236310627904556218453319587301223274254483299973841024119989305525478196749238503370871439857246*x(6)*y(2)*y(7)-13790174033249129039902345529968024257781164790832057770591809197818812113169569173430284637838942*x(7)*y(2)*y(7)+34232989657882481687364960283781956899505401315620809861959779976248223370952098199535408362430*x(8)*y(2)*y(7)-13431599998070408737161401315716788581205226897904789639482235158640331289016633063627720426188410*y(1)*y(2)*y(7)+20488349727181537660514095510161822013156598825909170847639361466011051435996842414300420713987320*y(2)^2*y(7)-2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(1)*y(3)*y(7)+4445415283220122259008771448222634171641828699545244979214863372481333002384797092182083420390412*x(2)*y(3)*y(7)-116276020388299159291263960107439176099138559195917347982473593893274817493313471488574352227312*x(3)*y(3)*y(7)-9554856494634042504689332802427223569580624727629046809385851049821631602065465389833269034098582*x(4)*y(3)*y(7)-49481297339071928841631383847200711402159139191613139068454008655153462393648081553211782038402892*x(5)*y(3)*y(7)+3856263021494445869269332276765712701580304884397398899427219467674403187077740389046391296471676*x(6)*y(3)*y(7)+5103897607418163764678818079908312557801973653905396806927984930487699155298793846942844740033678*x(7)*y(3)*y(7)+6599422318394594740280767976974123495114288857248057834340954356928563392352096026696831469831352*x(8)*y(3)*y(7)-7761318966914151437901866240382138979398259178092191349387806275244523797141929511865169023578900*y(1)*y(3)*y(7)-21559997773089339324415811272126246215775843490775550036543637567364958914212231630708135995494678*y(2)*y(3)*y(7)+762901877877997777519327023813593782688322618259977345992836587690704583331249157538308118159300*y(3)^2*y(7)+24074646855981383650707087091957345521929778155347820458370782545568100050853111526881604491472264*x(1)*y(4)*y(7)+169979867326166337643372896280735873021138847474305264062640484812164152032347281428153197835616856*x(2)*y(4)*y(7)-9850588249097263557159538258682935754690443340004934435146555804358566553686894802866926346315144*x(3)*y(4)*y(7)+9243467132212604449451079313754160810129650019764915153322170431659189692467574401481706450750558*x(4)*y(4)*y(7)-98995999703103078234111329395039805346900336353452998443477294205847192638814256575121728306085592*x(5)*y(4)*y(7)+16835849896311413241533811974252258111844651592900361153769381472397291709592998432382327766398164*x(6)*y(4)*y(7)-6147946730405400614965421810483973993707716647383896286982472094103331680889512573904825792581666*x(7)*y(4)*y(7)+27823225420732037744532751878707213188378499149177881414828985822161830569825430533880548454671524*x(8)*y(4)*y(7)+15444828788281645597955888075808211067877843796052218839825187855598809291055999452270059565529580*y(1)*y(4)*y(7)+35067126476850940376140912934197542256294691217782484678601449053533567703095908062373491652784650*y(2)*y(4)*y(7)-484242395092519462383500779587318118695220227135620370911264766086731413758550112877660575742952*y(3)*y(4)*y(7)+580332686927678713644876891968143039548285713587771269397082639866869537222924802473979186696428*y(4)^2*y(7)+46040047223276459601606031564176098063824273498235323071796332880924782656429732322274439591280234*x(1)*y(5)*y(7)-212690991488936505375642912874021978794729998200565391980945306690620508423104177710568093601655738*x(2)*y(5)*y(7)-2336037171546550921308269996369232322054273495265528010618588888124011747202900653553467921356010*x(3)*y(5)*y(7)-38954311853025050425421627032418186938502029909773173009984867692709355060746429635700855396384220*x(4)*y(5)*y(7)-8401652631328600203529153380214297084081939642275325983201332245395896855343078016107021218804514*x(5)*y(5)*y(7)-16277127771190234799224301119066637760581996387821550622208337053683410864469506534754325845293406*x(6)*y(5)*y(7)+125358050560509155453629439999288840715347280545269699297621170078761217885676921555264321222064598*x(7)*y(5)*y(7)+9141376764903764949252153142271679853367360317019452055774370982864427421889684236059010292043934*x(8)*y(5)*y(7)+2147046097519797376496193870842558128867588623207824121404933539715241032260301802551834447472270*y(1)*y(5)*y(7)+36674677783153542272924205779752046701979075506602815117021917243575436507377519335064205669233120*y(2)*y(5)*y(7)-43151126191435603148150473280015354354782308958051078709234244805201501576287936999654843966965538*y(3)*y(5)*y(7)-16422939955157391169319582764852368348194369716213298540600896897959570280453857846942819789574866*y(4)*y(5)*y(7)+15762645567920770506507834969287025491638744120499327636375730812717184535648461274267705430329296*y(5)^2*y(7)+155689039130390640903961296234763939856014402695865909671965166162667227961677805567299059338563924*x(1)*y(6)*y(7)+12445236317494650664484003578240542133938851288119189046265302849077603837408014203624003538702072*x(2)*y(6)*y(7)+162410625030764799069587957924294085515759015907338592244604528692385877957230555451321559654398320*x(3)*y(6)*y(7)+3471960371411350520268924010256644049713734126559660348221233302825894171169840547544165361510382*x(4)*y(6)*y(7)+6256917919438009793580501305324846972379322141880216374018150643198604691036414628738157921636084*x(5)*y(6)*y(7)+41163878692249432078590962915099106496478449350776563010859840231594004870259862736696554476050488*x(6)*y(6)*y(7)+18696020627973173337715041566845756985293825078396697228680925247230801596819081817726149532701314*x(7)*y(6)*y(7)-25836339637159766755610426193663335177347759194523672215790772708885125133011649829585178399375932*x(8)*y(6)*y(7)+253136569001458419969907211226446203814899537332027127202375228984062216515491884954066859187524972*y(1)*y(6)*y(7)+33827379110218854054873835603991608107656246788878124006023820977476271752721040695679838226629058*y(2)*y(6)*y(7)-10759119339158375886085592212917953835336989917534380878594756005971663501086925298100800256523228*y(3)*y(6)*y(7)+30955918738977691212750513027860196158960658443616322422708348446584909667007879984997662441949584*y(4)*y(6)*y(7)-2162396916697827683174524563139481593194936049890291706961100940944600668105994438390706780559178*y(5)*y(6)*y(7)+225591668080577494976440699107433583890524724950957242595206079992581454300911413482470567203722888*y(6)^2*y(7)+34308868014017589703873416171983754856517720342556129619737584090329484931538551975397119952611120*x(1)*y(7)^2+97291420346387186808021523179013747701365567389397354247065934479795347709764749528478900117431456*x(2)*y(7)^2-25988419572525012923164189532411428929034160333827924173361042624077939253006730843454970508324184*x(3)*y(7)^2+1932912675816023404014042872980124778531242431288827774097082659959565894388574482618961307636038*x(4)*y(7)^2-115937459862550000047542031683374183681710747518475633832085547344304733608199901825617184498217720*x(5)*y(7)^2+33081922155242631254420911333858708978585296764014344776766803338816750895315390956606763081319600*x(6)*y(7)^2+15338010378574129460027929733501483848159804276503091930643572690158643350044512488190921880255022*x(7)*y(7)^2+4458867538507826124035508239442624249152617248746407435349668264998408653858149154164739016991092*x(8)*y(7)^2+30014029849063003489437539733711278906833076086587619336582349643297083412923000651603043099238596*y(1)*y(7)^2+10306938788302581261476472908255927924808595609605745215275623578262804402030618347045677537707902*y(2)*y(7)^2-2520858800335801233921070618766555454493422353942986662132620093779671808030347702978850247960124*y(3)*y(7)^2+2776735187000982703587009953117364444314747422965685521672119081315850171548185853814381511741224*y(4)*y(7)^2+19757583399091389235543590616420822345327802629386188196996110027135742580874583340475048594635266*y(5)*y(7)^2+21371778286716935427847756304218960987659615779608066214776545875110450497313242499383920763350712*y(6)*y(7)^2+1140625522416606818672572815529331235145679183390172374940753291343120478554248465045540219206196*y(7)^3-881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*x(1)^2*y(8)+13330249378292221730136743803231268157389876820245941049609113549691693702285648180981832089984808*x(1)*x(2)*y(8)-5945855925389056927235949658754733158523366410796712573884759965781661720144833497828452395044388*x(2)^2*y(8)+2963065833772540288901669885908221318773184941406933533784344103357485686801307822443966068865644*x(2)*x(3)*y(8)+463556139047680651376230483632244939320633903957660305976122993468402029385009165979276202696506*x(1)*x(4)*y(8)-1811771632467065572118864517352410300170547774486857335297757011594001711758706621816462822320860*x(2)*x(4)*y(8)+4913694052838049988979232757808122641017313804650288268892072159277963397046962937426119779427000*x(3)*x(4)*y(8)-6828734384816010605927842539757088306720865963946786217778222582983209236723284442124311635693316*x(1)*x(5)*y(8)+16674082849571032142967570238602019414668154094652828173459010124454238890728284968526870184616496*x(2)*x(5)*y(8)+4530324410608313582978700390444456615375655624257269885447955483765203870104709824766885620710882*x(4)*x(5)*y(8)+6283473181362067690270975168874662734935663732365761133383858514086465026581029596798858479627680*x(5)^2*y(8)-8631816830452090614354371920453673036490036356177086751993555365483595373510719294151460486573512*x(1)*x(6)*y(8)+3279006439111101204636563513018169429340368492173000847435900476624046442506335427454164127274124*x(2)*x(6)*y(8)+5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*x(6)*y(8)-14312444904966456749908734096220368377853499542429242709409193996882466007171018590799564142421498*x(4)*x(6)*y(8)-17255442040948263645094022126724972123466317959477445639793316811695431656910718022192603449033136*x(5)*x(6)*y(8)+5637982667784321592295094552880915189152225992594208770609017821985171651439279867007093653400240*x(6)^2*y(8)-112474639281460786693648679512806430011839998770007389961573954989529224324792445802464936785546*x(1)*x(7)*y(8)+2296028745890800629979249615414163577141444465286266205426706142585423549864910406888233076145552*x(2)*x(7)*y(8)-5135259632512344210568059866297727323978510214875063060067294251334011075781802980672541991789352*x(3)*x(7)*y(8)-4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(4)*x(7)*y(8)-66814273416390676172904694425294684865349923273157922566759421793498126176575976723160580944779006*x(5)*x(7)*y(8)+114507747255433556344602292841055535366623312429413782295637163195128774446817219167963093213185290*x(6)*x(7)*y(8)+4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(7)^2*y(8)-44821011309254240882483801666703566600000172592092914163069674094328803949429685214212314405340808*x(1)*x(8)*y(8)+84069312558886174811664764134460273632187097934132259354706616766296102595622511336083980700678912*x(2)*x(8)*y(8)-6825648391370656609211354339506758466072516443277027496270650309993178809809812124538883481001884*x(3)*x(8)*y(8)-10246709402090329238821098549061583583776498037853597935967637985325626128958679957825509372633108*x(4)*x(8)*y(8)-32358857232215135466468630425515489224891939830556263160121737546855993449454714139764400376631336*x(5)*x(8)*y(8)+12316540234268993663119704083820641544017858365163397380843133403273963140817009290763355854550016*x(6)*x(8)*y(8)+19523886670390967883709372755840856740216741035137939131937385549406106182608833144704865456528944*x(7)*x(8)*y(8)+13415942006381743138529275657833662230717265052819951983974925462755368132072455442992633445328920*x(8)^2*y(8)-2480779181924753650187139343778372682336825445009694456230533042195007255895376887642360465541264*x(1)*y(1)*y(8)-243500413111398086701075193069901551433874405673227924121315585262138837379585095835139459735227908*x(2)*y(1)*y(8)-7010857513409153312810148156012117126050465967742066063670869625587227563426041384102497937230996*x(3)*y(1)*y(8)+5731510150445027697917904460395436611775714058315982546475611760721619762140862187346445097816674*x(4)*y(1)*y(8)+6331003191804383292016595825499442291319715547922467447398360626908990757790430466609811997465800*x(5)*y(1)*y(8)-11721721619992570843097737266740878648481397030574577320005460486806521574957939733871192650916028*x(6)*y(1)*y(8)+81728200220415208049974083666377558012335826154211656075911860271539271196442133507650083424775838*x(7)*y(1)*y(8)-45794737856501430204723797638412424301925768592326411334602478505329629348241062632996443294053064*x(8)*y(1)*y(8)-9979287595558997933434636768228906540883370468967327740234778147617323430257519381139914031772968*y(1)^2*y(8)+223722688715779916819113676535123208005756447887662036745580664524269623124378395943529608304025446*x(1)*y(2)*y(8)+11514389618814024464868932074313157436132847223690148550894465005262555401492632524009271733858128*x(2)*y(2)*y(8)-5313177711309402853678454536151807969666347784768053541676172754670889422375032494477105455590460*x(3)*y(2)*y(8)+21936063568387774016807921319632118786604790432748992405075545755549969202747840278266355263803782*x(4)*y(2)*y(8)+12403915934008961304722031628983075864061616646117838884604819107244688693006075369454193458746418*x(5)*y(2)*y(8)-3214761562399857338970999205528162384589993028338210069849584261445087000723502180694127964232914*x(6)*y(2)*y(8)+10028489875902348442227048011071207625700803899399307236261501109508439791972706884463491135151446*x(7)*y(2)*y(8)+36389616006296315453128666703779788919049349966029479103549566418738507784844518211281556173770940*x(8)*y(2)*y(8)+104947042858611900135889178166631462803323059068700670734969797590084410339808245126297573186940310*y(1)*y(2)*y(8)-22015960300082044589747765675300855852334597228772545459632365874628554407813454189676552399036474*y(2)^2*y(8)+10130391769804295387611765780130683357782647380000306032480309288314820777317336004759481331206332*x(1)*y(3)*y(8)-5646841894119900867788365310420782184491792369158207250667714410334261229038082523189289259793836*x(2)*y(3)*y(8)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*y(3)*y(8)-6976835305395313450935416432120603431739490715216692978945214028287288128989256319935616382119098*x(4)*y(3)*y(8)+122419833697703582343008481674226854443791675122202812819617855688668512282280092867936138339513492*x(5)*y(3)*y(8)-9936836517053436882658030514306655040075196193261415454889456843694354288683854188782114339193032*x(6)*y(3)*y(8)+8018782194131824030392906892549047425157671156302850368536302791566398839462917745066445079427242*x(7)*y(3)*y(8)-53661620040134772030467505892339356467013259901465349758366744208505362141774036561112000266731892*x(8)*y(3)*y(8)+9202502320566516996976940866304220812375746997662185349465857920517573659407226514164519149768224*y(1)*y(3)*y(8)+17352112985462915003549982714489456743143061366084135803566432400171341385002185517913759527357450*y(2)*y(3)*y(8)+2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2*y(8)-110064373786211866039105391358733778767294847312415753186602610482816700609668603736858031083010896*x(1)*y(4)*y(8)+14684868345341074614157950705054148605341406207702962003977809859791171591495984738461167218747348*x(2)*y(4)*y(8)-3027661662864193410018263517509296732293989003021442553961809298361232658042090232585931403374800*x(3)*y(4)*y(8)-8518964909681928469742464588672902282471807562931213794098682026952495227271235328299847968744214*x(4)*y(4)*y(8)+42594013963931954911774861453357384631338240791479169877218622622399204174309710417034246942959140*x(5)*y(4)*y(8)-56531907253891919950311079882334661720672029504831018455276422361890284746618220954111901642993516*x(6)*y(4)*y(8)+4366531635089613774592462360449853189070310514399247301565080020181734863380566152778763364091454*x(7)*y(4)*y(8)-12820803062810017641508512922972009074448044930177483148778135742314049628301366607462903489784032*x(8)*y(4)*y(8)-18759795877707723455961309003892975388578470252482314953350846632792456617269976335052596148120900*y(1)*y(4)*y(8)-61693037087353447630412950484164805246765435927162413833037213289847996130568912004778263559533702*y(2)*y(4)*y(8)-194187369444596513992091371067242415840157076970122929398102345727049478903165885656012936304796*y(3)*y(4)*y(8)-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)^2*y(8)-43743481549835720752452333064315159439440605467767291732949368626955963843791124461079605442720554*x(1)*y(5)*y(8)-35470918228950867493903459437445536586039825147229944921275149598850118696690855263838798447370876*x(2)*y(5)*y(8)-75218613667019964501945387959698506775758123971846150867659773654844904366571139340726355355952132*x(3)*y(5)*y(8)-19514812849021260917281858904707561684436142306839921534839960163636504360090284141982672341981488*x(4)*y(5)*y(8)-23323843786500221252339302418770364674938565933432437631671974806023690683520480688228035791846538*x(5)*y(5)*y(8)-58650344913763307641266485743154495249018957507503316827691185366136732359282867220604570653312490*x(6)*y(5)*y(8)-30722934012924002395357065564098791108146293190504885830441685716591731119060005452261274574744300*x(7)*y(5)*y(8)-302192858407182527982851504486390495168833250859183861060688727690121106023437412103200425682426692*x(8)*y(5)*y(8)-14728605936053381162992227741348197766113426704454696287045124815438528596914936442151237383253842*y(1)*y(5)*y(8)-2333058648932352690263965048908626863894898809074504835341794924763877018764996218879328787237602*y(2)*y(5)*y(8)+20623982635268613938846688539286361544571044710275027788269904548527123990780537929810714973943914*y(3)*y(5)*y(8)+20981382667236953610666762885767305256768668277736985286525008766589589950620132017864462475996346*y(4)*y(5)*y(8)+11641502827476753914464813685928438678088910102438789574548023885289265107366962651377209786768244*y(5)^2*y(8)+9865599996609126799073096117185167964982871584746118727273039343857165072688531839774781133728584*x(1)*y(6)*y(8)+53154799047543286297714858518244722516502688689701309020412956989737498046032358618665799254290232*x(2)*y(6)*y(8)+16504380805416521339603844654288075176553986312637137562274462511316075314741079394102973862332256*x(3)*y(6)*y(8)-66245588971256054916482167883912896733127710604082259132467075869563292091652462666679810664239832*x(4)*y(6)*y(8)+54695421667179040290490070985399127251555789988586406967981486081258297542326635710212561655673668*x(5)*y(6)*y(8)-30452027852005205005751007017008952201883748664927983384814493008759230218013302871047597517546656*x(6)*y(6)*y(8)+81096887808013739023857906557100174067579346557030011144344896872767861596752427761315233493561124*x(7)*y(6)*y(8)+54820323070706700340775925312348386554328317868013482878766070259543445212862310557522135251660728*x(8)*y(6)*y(8)+32759218579857734093506784389158442307920416408398585373748526722282885891204358984928815557222128*y(1)*y(6)*y(8)+109783459245439512540456611598701476001120060641324166743020005073572281361840397740915614788904492*y(2)*y(6)*y(8)-37764960542296848698932255702302802648581144815977094450884389143944817424458875309246637241078084*y(3)*y(6)*y(8)+16986972219602122974711461415908200507009461876523057398806909642444223411622631340632398607166108*y(4)*y(6)*y(8)+17861232825429352153906154907234647489420082796582885347142174382094486280722857526989844773660440*y(5)*y(6)*y(8)-5453860985223143720791753894348609175630854338445982684823742079782410903273098228980684374636660*y(6)^2*y(8)+54189128843126569297690279148593035479594678919461982336874080397087553185980479322065486316352328*x(1)*y(7)*y(8)-56104420088869330445749817384656143531106790653680281221036895363107611645639784125297854444330184*x(2)*y(7)*y(8)+49285537563515331016656229114538626122182266546863137885737314734327238814591193176964233276248936*x(3)*y(7)*y(8)-10547955620900181393960170415282919839006932100650693556114698205235229968829054962345898203434846*x(4)*y(7)*y(8)-4691205527461083136608528908548498461045767270890673132286591604765628430766678605385223591382468*x(5)*y(7)*y(8)+217053199857242183920182939987545577030104368004289278165652148840650929610375107637995942906572364*x(6)*y(7)*y(8)+24495082891350122143090185338207322513399479772255904934476216971866576001936049524005399061711366*x(7)*y(7)*y(8)+40072383306680119364423288044566083596151635528384460710499927538622368357874378526988290248680084*x(8)*y(7)*y(8)+41241958912763355817744572816653372128696193745878814851432316176385190098072898997040691838116164*y(1)*y(7)*y(8)-19989876135431247940711641311370610925241626946856019604300932862505089099363307054226436861026598*y(2)*y(7)*y(8)+2836519782455119226636805250782799483086180261727379879434791673275714068508811608414043877042844*y(3)*y(7)*y(8)+8104107478424089732073242656057110432749534896573648265354176271594487010054377893965131148286572*y(4)*y(7)*y(8)-11881451595093089974660064776751489895366677451114098935946697521757560263182937345730063423903562*y(5)*y(7)*y(8)+30221986133366255767856010119908031676730749241628435619177976547078511053169497347617736331254404*y(6)*y(7)*y(8)-407313657747861229798428011839745387832114237957389785255270766337846870903973236329029615792536*y(7)^2*y(8)+30663657171855314507750285992606346308340744993711743277101829959913455344892837381821668454642288*x(1)*y(8)^2+170264407987844548402007000361772698604448740355287923673347894933196208985964555821899849292412640*x(2)*y(8)^2-17637031652911713863721281820440376332906294269138177466099356693471866910949879578383199756061256*x(3)*y(8)^2+15813278042310667613590835854066120449041084426513090023379883171121195892674081296437528916277896*x(4)*y(8)^2+324457845519198381831996402202560314434807604981796022688162180024688161603144199690953498776028720*x(5)*y(8)^2-38203041274622152256811793837836362114792999051984256213923944490698186958563897004543791849848432*x(6)*y(8)^2+20432102699869823587717839917304291404593941083307164898428849416826123828861604465041843123269176*x(7)*y(8)^2-56526611566397707320959936376185586735690843465407477061761985771442774426214197037333330396601780*x(8)*y(8)^2-65752916394882348057964376592014545280054182552833080176201354355756545223213678032763888087190108*y(1)*y(8)^2-19228679659861529095607542654628336764469071793432868141069129152839772161779559884438235321298196*y(2)*y(8)^2+5348822157813538011490228120271646255986425160561330485386951782216676543878765662384246199325300*y(3)*y(8)^2-202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)*y(8)^2+35594804636333028201682505665161660860054565847549103685369480219718521809385588006152133292664760*y(5)*y(8)^2-23665152741378323307317170259581658079828751381178055930371233326351294939817727710918426359769284*y(6)*y(8)^2-3879545290634296024451200308216837717787861856281594203259475810331762000188664209005193566878552*y(7)*y(8)^2+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^3-973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(1)^2+58335000549706393766508687256930137956565980442880620770646836287868899892513470269173531174850324*x(1)*x(2)-10204240609832616143228880975443340209044095107827202829809353933594279352416099017109371979593936*x(2)^2+7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(1)*x(3)+16398821497936691359779086202680087708320131211453581336055030185003259780352160470297228766232320*x(2)*x(3)+1619075723161269328081867580050057628020654121356732004126744220426824752281930602693989649684100*x(2)*x(4)-11015704266778295980215172803937974468651164651868415529522593463711851196870805930449127041205441*x(3)*x(4)+7205340492966796090691139611160718274397356108111932490159695302601112642894018177498765963704956*x(1)*x(5)-29942715338732761333560437673985636848766001981319431619244471329197269567633082650088498228785398*x(2)*x(5)+85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(3)*x(5)+767233568256338761280109102460743722889376410156008463496118013952050906244343339790649660753854*x(4)*x(5)+9260771271151989946871073619490802256858529412811902171016618601594004211560769618610349055465392*x(5)^2+2226499540511095157923150283376824088115083056297814353579076407833164491840828977250246888670132*x(1)*x(6)+69291564274625241800458719694020399048036109327877780944891000045866359794001236733109719432275404*x(2)*x(6)-67075800590408827717394708539763871958830236023161111711026816822621192848409144882591435269350462*x(3)*x(6)-15797841526967505812648899666281040446023157005702056245764572033012600378466542237179924701921208*x(4)*x(6)+10147023196832821154689720224610672613833022343959515215907541324157211874855271544836647938954068*x(5)*x(6)-7930132203559411427458665845797365949472463782814731199246244846144036853797510355441333159537982*x(6)^2-14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(1)*x(7)+64602351621748976730458939982241760205640966165728266128420653598163140100356375277705229331875888*x(2)*x(7)-10794138687104001758626345695448369785689968241643640738347371371655803518135965887202704828843089*x(3)*x(7)+22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(4)*x(7)-156136081821372513325369335037696909657592123656553047808704769576416487193982506367564321579463958*x(5)*x(7)+166467112801921667464173599128990807241750882028567781246070448727859536346677873926757329416684490*x(6)*x(7)+22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(7)^2-226296709931244496398616604541659627191710220489440642007106897768293302348302428692210426304578552*x(1)*x(8)+203494326405394532819426606908734296700714947640138705911186363798507959014429913584367727076616842*x(2)*x(8)-63760468645732807572702511115750169403397715702539612129713258145995854644673874631291338583101632*x(3)*x(8)-8438837063414245431578302329201533921323677246792303960999736765106993307758857152435496905619869*x(4)*x(8)+30361789695520055918866363158711016284453631932394869731671207646906572936209944013831311427421476*x(5)*x(8)-29136480525101378637195158406436782249531725380113429330497067996409840080839686870002100043428224*x(6)*x(8)-76381418678297550740451371807834588974562035385836122587085216573837592305522587255243102991914301*x(7)*x(8)-70107243690726293505429580160153361446528257266059577105975204468838809046630182569305609570289112*x(8)^2-29659613662392310920186443621278701836553348469487259805609184566761907714366130095420240680818064*x(1)*y(1)-93647090990258288419548844459697669884332106312214869336347929422125654389917529469211011793700256*x(2)*y(1)-45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)*y(1)-10631637853621040411483939406652024955924362797150139578132360848182331431983568810243769750889171*x(4)*y(1)+85004859379981390629152749465129791169045162282026151874646622529879384627590411050267944764956696*x(5)*y(1)-90322527982585932047643462227243341963120206575406684390252162242442642841859542593977830848594006*x(6)*y(1)-24546936082550381686736826293992040862640485646773673055943229791137248648374847377833320302775245*x(7)*y(1)-109515971220781485120571164748484547084222626823616149560440887595453300750428657948579224554952388*x(8)*y(1)-46955179372346040797167860758732864992854332631481804609738463866650755756976917349201639898596216*y(1)^2+114252816054364689301661153145325292059039017312286281419542520458681484543472209736501140071344378*x(1)*y(2)+39405225992683332778979891172882734884038929226475863965704371133202414757776612687280121073452278*x(2)*y(2)+11495084656943919417854238937950396863030005428009733856863514178183362427264489398910309852601593*x(3)*y(2)+5308461857822537815166154650570319693618202757050859038464738985255882651510920173590052373294096*x(4)*y(2)-117140601138184041831088918255960181840312324559882481421312191104519653880948914228490709156425234*x(5)*y(2)+87582840791845384212922510304091561005362455690192088260272019915220824549026646034512667731854190*x(6)*y(2)-20052502370202144824513921767501292787309834369734946647195813747285083919676081230200341330026334*x(7)*y(2)+16712287939036044167801823413818595384121612124458531059021020693697778529951007881902962412702141*x(8)*y(2)+22834565010142743536765255248145582226455550672671285962673163023414956909504955235716714877189195*y(1)*y(2)-4589391272574102658707555449551686102049941592838881547453357913548615805920394970898278156199868*y(2)^2-28688391521079379169108108842580755504363573403113275309198312734123624230383846591564702441282324*x(1)*y(3)+43934197882156557381837252806332079780191829857742588648051194704744619963262434217554117218929028*x(2)*y(3)+44014622551594471709297990417966286901047301309322894358608803076936013698083484682458844448429536*x(3)*y(3)+459518320475078872594325066430109683164137694847324615987705737766611731932871515220260094829862*x(4)*y(3)+337784495688952268715484121298657134569166335885598676389344531564079452776356113405580166769905252*x(5)*y(3)+1320244762426322842608632690429083413874046094604375458489392533881116005384139486690674066468668*x(6)*y(3)+15261194437427245768951902168886275908539484337116403911887171856168178568542065206287814921166910*x(7)*y(3)+102298614083184927622032129865920570943082171653966356422159997598389589789734481867413419493660654*x(8)*y(3)-51954883021100068865381969471915776903535714240275773025278482904907234077342128900465888442520866*y(1)*y(3)-32448924613529061873148936964053367263519614962599981093291083544265960724656373407750954429575356*y(2)*y(3)-3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*y(3)^2+80347627187639010022888075798714193174600622002393238397519592686847801215834042441291656581419848*x(1)*y(4)-2409152225746074051280012957772494429795311304101830181776150942776581583648387758098304942970506*x(2)*y(4)-48251580406284696056843382728984511440369337594964449544292493614851103561329480311384833021417154*x(3)*y(4)+26222090149864473872231501931381350410335190789695884624867847984098267395019265241157234271954996*x(4)*y(4)+152160944856038057528641555205807638555427032086598736636369272711185852442102788733360670363635356*x(5)*y(4)-234759775498309751305449555970275668795499881691709441263399123344325522632301379115452791536113998*x(6)*y(4)-18302635511311840521359542662113867829309008313672819805989845760731316025807412361108215438374908*x(7)*y(4)-170338944726467127689428858348987688688513480562903529240565430421925275753618649057798964037684496*x(8)*y(4)-34447129444817057638236662909999956174657786218510546692138881090022087211922015932969824791830786*y(1)*y(4)+163703219938858191938900412815810346953338688304076826156804458680623034937644992799911920432123662*y(2)*y(4)+35835618980868421161803370272397211523737941490270277080100740865560865711439381147200187456932304*y(3)*y(4)-15983371994200934588703460589585760018498088621330316324998031497994433623354504827682295080893062*y(4)^2-46046827385739927835432940906679714209696877957089750604112407399865727776516605890702597662928130*x(1)*y(5)-153378876533323911767520405527965226332591127406972449754369306281327492897541927949201282695351564*x(2)*y(5)-124394225616519258152707022326772656469315808633058973079957912010672904902894440652515223190767545*x(3)*y(5)-45724550313185014451304449488699266902275595952034871601753838562360413475774607209045397740664378*x(4)*y(5)-74554171782997511326120262581471832370122770733607024631154447751521168664018394564494904015576308*x(5)*y(5)+128835805983860265911425846250814802166352794674797596863869227791003785961770001329867717499491300*x(6)*y(5)-43092757101757312144036111525731320553742526185200830248943997290296306092814975075593444674997636*x(7)*y(5)-97514678279615253893198907468222910442528258973009892637262534129941658267111696673400869836181953*x(8)*y(5)-8097432653618667405546363841580100588976527617621666595814756554355240640353876868988160953385245*y(1)*y(5)+26487176476371325054334550386296653247131158343958007233210408617733321381669348629709138823579850*y(2)*y(5)-38012176939742267940080641689646580747917795259047080568348585023178626205090958724298871105624754*y(3)*y(5)+10070067804524238403674053451007364604973953257150906804422195874432880924635694035231692389883104*y(4)*y(5)-23213636953566217061872329973016297236024954189490963911595690354994205792745935327152404746243566*y(5)^2+157661492848856502272717865818454559723433314702536042526998533626051843220715941125076967047348952*x(1)*y(6)+90398220910404073857310734848500281737657330453276919107720496744317832709562278909206158266123446*x(2)*y(6)-10783965258375430947834570636385040588132127174224978978183331948128797801221399706008884494613424*x(3)*y(6)-12641264796435658310666520737414090427892887807999627606782900998017070568034070031601832015496079*x(4)*y(6)+82426315396434464858221760477125531744736233228125545475369468844683074551955847832338530989629780*x(5)*y(6)-147005672326577225459047444831940994456476207294196746559598296646942609759290889196768264297172786*x(6)*y(6)-127662250611242835763330714023577076863544046907390600224235768430804448385559517719172081542996769*x(7)*y(6)-92298850198262186773562356767547979127658041814120226795550052266878299947494660851036676245729308*x(8)*y(6)+45672092981998823625468867011362655225886893616089566537187897439324150573084089157307614188075676*y(1)*y(6)-161523194143093807153596702870883787537759945721692138442387628490286532389311889333764240337525657*y(2)*y(6)+197452528169830083712499141396225125640977486592463045685292808509370304454156008561943903446064616*y(3)*y(6)-20778587624976229369607362408002524710023161193877664452908578372622685914662535215789112022484862*y(4)*y(6)-20718901537634691191029095350795324068074608579082080150318186674048833455890370795572781845152321*y(5)*y(6)-23410955932962522556927265886782198771421299703485767348439742074971476133859238910070102940855384*y(6)^2-40776314948533009369137189569187056216202264757184060429365539897711063270901362392490146299329852*x(1)*y(7)-29361024634944233232035402304415408264422963472832596423620169175385220438851745062166923934324572*x(2)*y(7)+285437778045838716961751366095633221614634343037996860469114667672931927292769523895272998363364724*x(3)*y(7)-114308118819070013072869074345227869200833620759539393981604652040400868710864929821187893252042676*x(4)*y(7)+97151579666848475508945002679058153478185271345153536887710064374844088496792085186934463423674206*x(5)*y(7)-294968349578466888050154926590122180875390173690211038681220625847018012032234765734094601652525766*x(6)*y(7)+9828835975175485134231863837410185281797658437105712257517645387730092278595230975176781485042606*x(7)*y(7)+63484131172561670955343892586947022487115162381580849892386729629492314407018674190974502058797540*x(8)*y(7)+284983145974225681598774384805568111509990098387407510182545933949334701688148921710928235118437734*y(1)*y(7)+10632664752985631176127362706751152229984617102766429708686578187342977942046510459112860340885240*y(2)*y(7)+112579794052705890426948033702377019358499969144331824224604757737060300051503250902860648754665612*y(3)*y(7)-52968976952793566596265991835476504678977769592124673030847807259678781327945906410514283922445540*y(4)*y(7)+304664485371283095686714848037990127681733136758579974155254598059114646079907670841254720361190500*y(5)*y(7)+119865367453037802679285846169551056344899039537789292941541868628132831813956194920896302884413396*y(6)*y(7)-88377680253902338532437890590337710449491888173334602458010802819813056323678354476115937760389286*y(7)^2-20208560503813436280088886382845872785899513689240952435779748254079783099967374958718415665761924*x(1)*y(8)+233362920807843093473766205933433004650912909867259158738653205799595224640483153459333472887375362*x(2)*y(8)+220228040873748870002791559498318540965746549620748407631300218418702984966546244807047463875228582*x(3)*y(8)-17557270983035230370573441652159047152805880277165885590141207895959581299774929194781577074684934*x(4)*y(8)+372491213537614312843616047429933921945058984780669572550170039129174182900077188941141746078326254*x(5)*y(8)+48268064484660823860125775318809286643146340929728470691148276783226502013794315078666194153965600*x(6)*y(8)-11123924887163165249755568140924550667728070385128509038759560382186057204161541758499857661666700*x(7)*y(8)+17455734141744681544167382599939977746698667545409378234511634914634176581902728319195043258621602*x(8)*y(8)-78932176941126675802496669766917749496800870679784436889007612902565084481789683604822703708118504*y(1)*y(8)+7193840510478244541295764631596218248376566516970867620886546169943971438947404346017666013994614*y(2)*y(8)+22927667605893787987043344421793834952054966391880686872638946631845982025824425829394747680700534*y(3)*y(8)-9242845506185799016735813744634495874088362634775900584137593401085913015583628420659210336394376*y(4)*y(8)+65363162931013348068796622344719799239019732016325017278843841782967888484616028943563111960912330*y(5)*y(8)-254710395315610945814544826965761966257101925701907119799505270161163226296661664678968596268005208*y(6)*y(8)-18908412046370678466530461255897974413390877707299785026137644766753512478129448754624771107991588*y(7)*y(8)+58654402448066715805820291276059234448578167844861724172364149467968799618770323587493951843926370*y(8)^2-22401063628122143628206926330182787090767723423228219111793897417011804764551065424211249088056808*x(1)+11991305445742903724925189554533420062174838181974780374309322344432954944673954933362434974495084*x(2)-29087557149840577907278207100634718460180519824485175650647623764054479193543817919322534535816632*x(3)+16605101284640331492594339672777089522922229286085121203333295858546462170974798389999584469671051*x(4)+39126140231013069861719146120898183535475426959761761310721099342746738625640587816975747995098986*x(5)-43448912806940132626469636685117459647382648987826794698809983918549574684611027782701110814629216*x(6)+31554506844139191418484167681724198698733829858361952119786878924520299921636791581195280526435771*x(7)-55215366619550352889702655841482073782487946784353039574958446665162325275671416921637324053981052*x(8)+67063918845049242725389807618744484309185049711606856415171000133874716768815290236018652661482924*y(1)+845800804373770360965629904169209113809740713404186712950247915586607421654976461944180211949747*y(2)-50473091321870560052527866434547876972869532056476474380172593417117418214345049399962997133796364*y(3)-142378073208166201602247867720349683184451253855632593753522443453232127566899749308299784390232756*y(4)-164244647550583194247094340550891017252955699655248709049127687837996156521243624434374471453611537*y(5)-101149067949318892689658541204136301981775042906089332033312080376208755753022668667536417734896428*y(6)-174769266459668303301703300081770411923866803885233252372012477367526187791261901789116290406512452*y(7)+117272739386849017213604151419743900388711344001535312359239954428452921144632192337243049360752124*y(8)-160958912037619152166821585396634370867423776013527051124232041585814862276897820563611861385210656
---
15
---
221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(1)*x(7)-2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(1)*x(8)+5130714619744772942830476095444437964572745210021044142944807250714013174712691330458462806630384*x(1)*y(2)+1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)*y(2)-7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)*y(2)-4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(5)*y(2)+5821218655199167829605893137019582081428730840673813077083221744635574431562780880040460601614356*x(6)*y(2)+14645456986513756342298671066751053240552929707333498922363183872037392427386544704810570725838532*x(7)*y(2)+22288296374194162689508503796822913160375194995319164599656651085247119218211651249204818528589090*x(8)*y(2)-6979549293049021472413812343266222423248841329510771295231665807621815632861828955885559400128178*y(1)*y(2)-8757670690679039983364508287764088949925035575383943070430063162075480837087626072732340271190576*y(2)^2+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)*y(3)+32936075807719692059877915039963268543766101963481457922119487906318652277344106203498214365747592*y(2)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2+13534618069161375510299436306147738844941614622846982608085615010415075597598448539733253385360320*x(1)*y(4)+33625930596353766324620806068254671741578799393106229998759541938245671199606147384391832148536*x(2)*y(4)+5446795560989532954291894456337304203259541983928587473189522084814340652772840862668281586492196*x(6)*y(4)-1524182890465553278058841505572270587243919170924613910140784386614393202339411520908266503138392*y(2)*y(4)+2611033842888095303950463014538924481254194155764514324078983733113582732412559001524916029123404*y(3)*y(4)-202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)^2+26380665448380486530555647535561392370976742535718560280793532446222725249330004197674431321806984*x(1)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(2)*y(5)+9242493622781747777393110933313434038478547227645122412867750163345907918151081676545946432290056*x(6)*y(5)+36283330388790382481096781369742259780615530432657155022160745717101432184321201530941322591847312*y(2)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(3)*y(5)+9242493622781747777393110933313434038478547227645122412867750163345907918151081676545946432290056*y(4)*y(5)-36322490484106190878331345625214145539534556807464515458096592679214945397561185498673326098593264*x(1)*y(6)+7103763449322113232249199288682163685961327624197390933309221420549724313812436845964475195929856*x(2)*y(6)-28040615436067643619247146763827228325006657845346290388637205743199329052214923160833089910377448*x(6)*y(6)+327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(7)*y(6)+59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(8)*y(6)-4087120471272641319972467058429679736387126226307220364837780685040996743967615931180211181471352*y(1)*y(6)+3166105890256237622369526871971320935564606784931169170806924481861715768455744444381049847566986*y(2)*y(6)+8738804240386621159987551719216997735583066427311071489155786800451439687372397905502239038188992*y(3)*y(6)-22347341157912173382434447347288391797935708913087860034353783858520060404421069109186568141880068*y(4)*y(6)+7896526306153654063789875637040890149221539672352770655835009521392668210942429135120822796510104*y(5)*y(6)+141347039283503568546243276312604198211298429500786214660946297533356796730347993216897781854697688*y(6)^2-54638137209497742803192040597849491704792916195262298329039670591132517737258227646146247027053600*x(1)*y(7)-86954144935748350227323172420955106488743542561576893615308974667072331501182252591770532788621376*x(2)*y(7)-24338041854799152523894692774768524427888552804731307384867748332905455141966434571055131670752992*x(6)*y(7)+18558288674385157073790821507739212375312712554640696200479984768628449523996911309813404821808*y(1)*y(7)+27988034951830692615514855497819311365388060092238375979480430395376180068336425716016642240144892*y(2)*y(7)-52894573256738935726795551493439664457125201781627687369781880416498208758161032719678497890012*y(3)*y(7)-3131783920353078166416848518211334900382914876588009685653801611180831177377150210039052644827096*y(4)*y(7)-420938587056504244660078554420392138795231534100235130305511627868435485907115781829559779808368*y(5)*y(7)+3647093802841895598855165141019897254597807797886224826177341461886770623173328128823905723517228*y(6)*y(7)-1140625522416606818672572815529331235145679183390172374940753291343120478554248465045540219206196*y(7)^2+113906222842990015868596576115716223153158364830830985964711762932087576108172303070965331154419204*x(1)*y(8)+10964023591344374626942672906962595973593832332317839249094801292266743988180778179517091596119144*x(2)*y(8)-348999551218619614622097065071940068270488598553350446648396792059251231947647430716945573547312*x(3)*y(8)+3396510843536730334605707755545827918702081256320614028947156958234973839604620787858107547324960*x(5)*y(8)-20615422907150253417903395733221420703303924261398597428128094943206452620317714819397021337000912*x(6)*y(8)+348999551218619614622097065071940068270488598553350446648396792059251231947647430716945573547312*y(1)*y(8)-2831352008297686276101446581878540562847626778469345540823494907170665205586052797984446871371240*y(2)*y(8)+248501523932664933461518808811316549812411439675657087799677362245508584801085017864491164118308*y(3)*y(8)+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)*y(8)+9909417416405280975328146316759348405952328113555118862084950931923162059537049761101454380503840*y(5)*y(8)+24704112801670577056446771467436332267545939492108894595902740779541863524789866066183359020041432*y(6)*y(8)-3270478483334467981828583993160216075939233110773294101391312571197018541608041318044225664680284*y(7)*y(8)+178021426203947725086177689554175943012073220954878361747140017666809575384494321905768732694629820*x(1)-7184147575182443211793647397380389840591662972160215936437039599803340126243474504935125255111780*x(2)+336752624149645596891539621455502019186958813279495323450014939193285516147963427892295097424412*x(3)+71256876405580261733766715625448200615657570817944230354208651427973153692442108637247902280007050*x(5)+151822090530396047219754715554486822699414090384060310862949524746677528965728276650113962923534084*x(6)-221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)+2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)+46798543248692243348714230232753481100615159775215780034827149826544078285768454287271408502917396*y(1)-37676103259773952436372155865558698811670172699258263875352182104920112159158184071892293181652388*y(2)-60420340519436469445266621227320096856226911806517346522954908248681782949413826269997301194879560*y(3)+1359748560135520431139067639978829601798567471441873249055073765821181743716740908155198329377838*y(4)-9984379878812493699341165874828602227480769712317340296476169759972471466854316601546006932198996*y(5)+261909621452822745401963873413962304226271485366902152271295606899911768112664328553971888141512120*y(6)+40623393149767600290019553903320561052450269788458923567185348359466345773186981602984404217415538*y(7)-3034205739283655273042449173596660041631007117668881432944782910413592328504109863486798514034588*y(8)+20326373526757839855121645247080557072338989993254227376578237749464907057942282595065477568274798
---
16
---
221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)*x(8)-2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)^2-221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)*y(1)+2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)*y(1)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(3)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(6)*y(2)+798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*x(7)*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(8)*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(1)*y(2)+1198450975414058594097665335031055985947101940353295818352301786178778075984208671152957028490380*y(2)^2-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(3)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(3)-2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*x(7)*y(3)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(1)*y(3)-3108333515819208943567145669919294318020108693837559665398381671510813113620091230138636262578620*y(2)*y(3)-2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2-3967555961636876818069899490100988567454606355807524850554410124806033847450623950139962038995312*x(2)*y(4)+1974824724752430880538067731983699940768241826745557486082941998338972396284000302101579373246336*x(3)*y(4)+3568297543149649948108619473157838422014633796280791565263231657746889577266583943690217468168076*x(6)*y(4)+457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*x(7)*y(4)+2773341561726884620460627765870000231648186945799024056665298932457260936652080315001068514900808*x(8)*y(4)-2773341561726884620460627765870000231648186945799024056665298932457260936652080315001068514900808*y(1)*y(4)+3016328539764334158279596586606230769801801309450712846184780514699078057158184160455425176463340*y(2)*y(4)+457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(3)*y(4)-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(2)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(3)*y(5)+1567151718143148332288706144369294615073601700465054567796222676823006752717749633524416661544056*x(6)*y(5)-8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*x(7)*y(5)+7926753511630697007078584415632490063086844391625019899137624935072157735537167621460921656107712*x(8)*y(5)-7926753511630697007078584415632490063086844391625019899137624935072157735537167621460921656107712*y(1)*y(5)-16022795496702785692331761547642878152747704481998546360415946360026310062773962009768888404731736*y(2)*y(5)-8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(3)*y(5)-2113574143732662822571910382336681474403632217627054270886239161808882609567514179013369058282624*y(4)*y(5)+10521295186482301097983011239434183730918152286713626374804107130888753010661255753137968321930556*x(2)*y(6)+3993413498714311867135111375105817599122422452569171972961387444117599610422015266051915714669208*x(3)*y(6)-7034740263243010346022799107448565621967694571669327707662242892870711607133581314188405026065036*x(6)*y(6)+9151250792152319876115776278909328383941171499297227460227652767678088720706222467172652151578888*x(7)*y(6)-14961639099357665035707978160564394849437847838300820785133882037044566241632868133824118301905040*x(8)*y(6)+14961639099357665035707978160564394849437847838300820785133882037044566241632868133824118301905040*y(1)*y(6)+7601564485956036028412839153659131705181576605738464832823197915039575351840749774543324619773432*y(2)*y(6)+10646135462465837724264447649446719433192014470909044826558436487117882296630552892873043509871176*y(3)*y(6)-8575046302874532530737222261792096628833669158173144574121232763813355921726497191513560783779216*y(4)*y(6)+14579437846823234635038445969813237417102412732786310335141373083562053736476483925589183315154472*x(2)*y(7)+1070670922981402776257651053888584122450249727559457999177052977407375384077150200367856965732012*x(3)*y(7)-8264170154131916121932311478326696280900719409083993376436781373167242298282950084019346429294772*x(6)*y(7)-11505696673208920256826750923243680525540572759695218770637458991011032130697744492742098699388472*x(7)*y(7)-10321251982482656520329776707318825354865274089154050073800229276452332257399537070631389505512684*x(8)*y(7)+15495064302314698285047355768422380636482479355119374031505799489970494664209894817635806065868848*y(1)*y(7)-15871044743232602039202671353830226519977070503853856382675322392587805135139980640276609995219372*y(2)*y(7)+2210360823711714673542027023266945010392260334581967061321268174453242831928686882909276454574272*y(3)*y(7)+1284003132792727843578555140459999861784879207034858017337214783422783155419057954629816078089276*y(4)*y(7)+11308104230728344509531653525317096318889513971460506580438680475440954540837504443234150750017332*y(5)*y(7)-1315039296058306959953979054500477913946578251186215753121217713135070378329741128838573105067432*y(6)*y(7)+3677792141082329211627012004999961463771347348730683886646583337534865412512014554373255280472820*y(7)^2+348999551218619614622097065071940068270488598553350446648396792059251231947647430716945573547312*x(1)*y(8)-13042594964277663841533317411261663217955890998511764579295366658717559306719259216426124013508484*x(2)*y(8)+8482504726382459637750450325876217994355360314906227588726005617342753759631475584420651919843964*x(3)*y(8)+8341350410976843478881122286043995454812718785096010648966208139733161898671861568407578408659740*x(6)*y(8)+15475147436618309092544527083970442049682547500062254609278555040051328318410324827292162810854188*x(7)*y(8)+30573252305052120927496404621126355800633432929746727547514369651344546005015924933741713313061096*x(8)*y(8)-30275837587452974022727782842427386455148745389809833773149806791500127365130925754052571213735996*y(1)*y(8)+8393891831422696758367185925050947810465865926298809705589070431798526508770553458374756256531128*y(2)*y(8)-6491504114995161385781115012300791234133143068860315170888777304499114728595079804201944598768628*y(3)*y(8)+109381783787390709153991486335442855851631554918103709301842264748799172595979828719981206120748*y(4)*y(8)-9981901694778178287417661063047337268359815807714418404520854866630059775884390445025994548040884*y(5)*y(8)+17304717657853804612239685257791979058082203082980796025993555525031653969010582752902668442950368*y(6)*y(8)+3879545290634296024451200308216837717787861856281594203259475810331762000188664209005193566878552*y(7)*y(8)-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^2-336752624149645596891539621455502019186958813279495323450014939193285516147963427892295097424412*x(1)+10583314709249464059613951875451271080939554725494499065419222180962669573333769901740373692684120*x(2)-78315575276850246444618182862989938363943819110501679233680457511717023890743876774722134605217036*x(3)+790034195982679315393066678220881381495972813174093163567509641329559116598209875416980680699632*x(5)+32709684002156918833585012096038974460942527666916924811321443384047524911109542829263528067593996*x(6)+54384776347834728085921099968824149288029225261224158141877228937370324878773393011404729637157742*x(7)-100735693750080161752845894175277904952954900992337120337773364453470923724023989729717176447698438*x(8)+116247196691732336706930004272777079449869853735669820617004211036745632425710003816815234129261310*y(1)+117799149539870609532546424206311026513135160738836657966871741980754388708391731077817581985856260*y(2)-44280929498070630422631018182926842560202409516760557108993301771262957847512006345950331239416512*y(3)+12814512360387539155606684473775171797643160136027660913172875596844735472860418942008550178002916*y(4)+19177347684271339892704291953931617277474417066690349065200409334436524317885658781892489804712364*y(5)-169738596325162129566706787749376018801198583951019477041961071995389424306258649255764881217454528*y(6)-73456488297907596266450795318530709566667430573615332875605146797327591528871536845362632636501116*y(7)-8075437722922016430079047086338671345280889007956872573203462002368985383523745698576415023812542*y(8)+77327973890936129211916685074702894325962142151572523041811602807553795432861263691928559890138692
---
17
---
239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*y(2)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(2)*y(2)-719070585248435156458599201018633591568261164211977491011381071707266845590525202691774217094228*x(4)*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(6)*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(7)*y(2)+1198450975414058594097665335031055985947101940353295818352301786178778075984208671152957028490380*x(8)*y(2)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(1)*y(2)-719070585248435156458599201018633591568261164211977491011381071707266845590525202691774217094228*y(2)^2-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(3)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(2)*y(3)+2344380499657148803779353535963998985190905992443854126579949717377999098565738206544364568943324*x(4)*y(3)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(5)*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(6)*y(3)+1341354753430471647597408582153061307166074251404461293211411052862618386975652094449820833599864*x(7)*y(3)-1655655917441692315644525938773647547910866372712785070140287116305114215324886787849267835574320*x(8)*y(3)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*y(1)*y(3)+2424277231351419376719197891632736050920712788467407181136769836456584303631352117954561704176016*y(2)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(1)*y(4)+2195518895293385903771082677554741769672465084574869753380692822304698446474404072302050429571792*x(2)*y(4)-2081285676248822972422525902616918924231008743160698296835515122905088070814037343241731882146936*x(4)*y(4)-1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*x(5)*y(4)+910819453052843066346084835923967019120441312474533178433468339049771211030002629199299044995368*x(6)*y(4)-5942380686389307698607967222084688508222848182553082336637352123145006243734624252241541412241648*x(7)*y(4)+2288924769914935160856342110656752056806934085169668432988075253393536269186204667845736987273860*x(8)*y(4)+2195518895293385903771082677554741769672465084574869753380692822304698446474404072302050429571792*y(1)*y(4)-9685197295982828629712298026611605133674405729878978793849727225279255798842029008045880376786420*y(2)*y(4)-9893970579630407337504956558115999365686726132094552594618066163853994067169038990473197230634860*y(3)*y(4)-3958153441503191171256264532098078722163378810229899991471447635612006951565161990769964456167812*y(4)^2-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(6)*y(5)-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(7)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(8)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(1)*y(5)-9382494841957306251758381972875175323507898162447324880118455868823906778527398266389992765374828*y(2)*y(5)-23674273625557539228704017928570158538678392466409950460702440335464172250246595605483933591542824*y(3)*y(5)+4425084506725295256326848594870770674024510110055459296445105106422046888937452903764625011767512*y(4)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)^2+158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*x(1)*y(6)+2564811153808671847753370777883469718545038904160122887064763388000836573771687811745871677153860*x(2)*y(6)-3073635875718148650028110598707132976818230580708080342700222069976495680357941272276006990267872*x(4)*y(6)-2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*x(5)*y(6)+1662790423554346601483456135855464384360366908357564487406404553318615521954710090250446334298556*x(6)*y(6)+5162977762066471046281925605206614945780096214319656762652249428787504503056893910386534570716156*x(7)*y(6)+1886012612216873317405590675253246594904655670744043522442228371124379565933407252261098408410016*x(8)*y(6)+650673918606053738321168391240496685449281923423881851110459092791136506132135723094300337354532*y(1)*y(6)+7240976147794058593739418026428202964303040993587145269598272015827924600156979677103974018801484*y(2)*y(6)+32888249160208569810455296823291450059204811838569879328703781980841544343978945309978129920325608*y(3)*y(6)+1948670768617470761312469749365550822442055645229919172933582927949415625351632144525371920589508*y(4)*y(6)-7046275578996448137955399436954713954830013929537602814563959418791221312934383923595781392770340*y(5)*y(6)+314406090701382482384063857207344331730886144712426018929516298013239257202662422297266902147444*y(6)^2-6921932845475034314052188911600461948905863984077907474486719640015860023985423553711878546579648*x(1)*y(7)-640018165399320101781639656259393425672995297731887367623237518861672633382746566083317371116496*x(2)*y(7)-50965993672025065944512647707342781591200940527699859390403496780133625040051486725328968532909264*x(3)*y(7)+5510335024819799396316032472460166223501856936247075441413673187922670154739903943894127724405392*x(4)*y(7)+26111371919287443798908155887572326195125420728254667131235309156591703154111363564720538533125996*x(5)*y(7)+11166537944198874034022924208101803057895438922130809193407314648857999029299970453860441821365960*x(6)*y(7)+116516015834985199014287384635883561732086542960605619401896965883481017213798771788834779154906180*x(7)*y(7)-33598828926889312353073536730704570503002728732456110648377852084569376933340295891697412839337640*x(8)*y(7)-71465577334820065374908573920875379385833032195596497554678187966054810065488925680879021055713412*y(1)*y(7)+127211127422008027058077721924788967270888899125613088098921784151469365333604171878728280341454768*y(2)*y(7)+66352742760239385370839713399185035064785417507732220539694972673070233132811273521845834096422324*y(3)*y(7)-40207906484937244189787139534664510068013119229843327720508816843078626098627718031665861283921388*y(4)*y(7)-29155804618771372909552876291449257359103912704322758870711965722166442794109358030777023358700612*y(5)*y(7)+44282360850093827730633802813799613920941621636154548709462892138528447453347118463351861417514268*y(6)*y(7)-151830930348105987028550263186246159066807915639689521179223061576631713463542784530748124491335192*y(7)^2+6828734384816010605927842539757088306720865963946786217778222582983209236723284442124311635693316*x(1)*y(8)-15617485117981469646298484363271323846437954392646930061483331555308439899387298532758216648360336*x(2)*y(8)+13481695138357477535389127426777307582659769666845030472824268373458058912850213464028983625265192*x(4)*y(8)-5309576763466200075607307345631501311762837636673625791917096754229861107455336301541457293510548*x(5)*y(8)+7171016846316613212942735384078586777999251609130436639168773110427826549229366296554930978325208*x(6)*y(8)+91546193587872800252449845086855596172839436811248531543035112845001790300185926181932744504600764*x(7)*y(8)-18531997322145673983825673238730836982697488677414679635328092141579869699717389383385058219513032*x(8)*y(8)+3961839541137146911956100824727807177295737100015782314092650958052356797405003232648244573067092*y(1)*y(8)+591544000130105381399752198114495220556976652373145243579528886457493259160451011145785218330028*y(2)*y(8)-121282917616961137247372043082522098903161916677511808333447425979768413519762695943951609260316060*y(3)*y(8)-59874191995335215443122649056280718347867044703420651393057223164105040472103671082906126847130768*y(4)*y(8)+76530537338246912678675972433085888158258600355832638155428415105199616912249455255204134889425708*y(5)*y(8)+178720276001929453320331787714606958941568009000850619423130532766115315887872786213591207949267916*y(6)*y(8)+52059086049233007057863553552524334804782498963579799466380992097900434660964556727249074525567212*y(7)*y(8)-355096163463143816218093451460943759350077376706707455602585108464147102157204600400488033930770228*y(8)^2-927994488959870798804661522933121109943695887022588875630434728352553156739299716550637861507820*x(1)-3454720969051570332611665570987045867666816509276760194991480587096620041920070866757263050021154*x(2)-85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(3)+44704042653611518051195310070631976309202220841136950356287961272186217604327064539566019078369652*x(4)-9260771271151989946871073619490802256858529412811902171016618601594004211560769618610349055465392*x(5)-35432166118628565393020828555340910244165607012679728102955829572208283143805534875326724750025324*x(6)+149756002536422897828374649842104737134929388610947338224305668480940820510526645218395366594469262*x(7)-73647183791305572144184608792786905049702873963123885389161438937907946754270376467369637551387844*x(8)-121803423174272236992408681261781691387351063835854158120183101111333722469106033083039374959141980*y(1)+300314183962643975998639657046498996541972448148412807310826487313815013634056527304060302297533988*y(2)-341179397106776224479520914127949125934207759801488163026889763113606788669138476843824219193875244*y(3)-165132094699932063885316558630148973428549438961836617022851144072205658163087677731775987296765166*y(4)+20625071948791331264137470487535562975517840173640589128937784674487552145461513594141164198091660*y(5)+88130872376920690111920609121489888127287524996392942737797396026195505788555091534664444130710122*y(6)+239363454613079228416293468893927194002304066693287145137478885871037073503081703296762004483761984*y(7)-310113053670792872210775775780301202629828933890149385072509289109099780744987692516337501036853726*y(8)+84602723625491120859144899501563725554151752293856507711137623909253095014603634725205135290910540
---
18
---
319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(2)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(4)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(6)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(7)*y(2)+319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(8)*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(1)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)^2-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(2)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(4)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)*y(3)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(7)*y(3)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(8)*y(3)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(1)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(2)*y(3)+716279295940729767549087711318426133867529456453807130745580862296391641152187159773730882074908*x(2)*y(4)-2423985333382511766468196227430387460555377767403212666471048221103919197795137530422687524421504*x(4)*y(4)+973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(5)*y(4)+6249513743107904883691177712144642042202007869186455710785057377226637747530038864351099718354996*x(6)*y(4)+25022806631199183888718253456997727047021662653435152837455878236803073493019154945299136077546484*x(7)*y(4)-11227378514846424586673691070133827671233760055525544331959049539034129741117038515288800328616508*x(8)*y(4)+6148444950875765651102879483022645033670689771230635270309052938442516187731859839087740985791188*y(1)*y(4)-5165321388266051539207888278809584420479255305051388396258368324922196100707578723911346305135160*y(2)*y(4)-409255724735310761091226608455955182767823700445772251549661794707257269130477082746871793331196*y(3)*y(4)-7020845537468855694589821720367112368242904662871802151431432828021075731108519871996051396950944*y(4)^2+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(4)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(6)*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(7)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(8)*y(5)+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(1)*y(5)-483537101096045208755163894764857303668678017985233866487111963962356007454020947966748227056892*y(2)*y(5)+4167787554946042317829961841713775973672721764344629558364355053116442841894645700523314789232576*y(3)*y(5)+42922189481111150309998758750199878428580237069773713658290188387408020213498011157759276245620432*y(4)*y(5)+8821555035725243532733032378893041899683315693544887282562238535477472432243965894716386652481688*y(5)^2+882711594868979726342065145660744808672795221984531080047213639362254595590458847371967047004320*x(2)*y(6)+2682524518495490005247761893499475619422769500157430915536195364122267252186644218722307773372648*x(4)*y(6)-1290837776253489528560682344002107341382302257306881909575047075224097134255317134983002485731756*x(6)*y(6)-1515909027533011231822300409729207021111901027695795402939282995676183641863067490343259334317620*x(7)*y(6)+322140876252169818445514763982418786066868497364649494521739371314756702227465463048068911613744*x(8)*y(6)-8732138181463981754435793585408649875534699782679891565779112703709656430835909391973391848000048*y(1)*y(6)+2808589945407316331395617722379979427182301317095124628889947707634614840248863723299699815122076*y(2)*y(6)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*y(3)*y(6)+173134288910953514370277890999640439870435285545817851455558250907938844873568901636049003153772*y(4)*y(6)-5773508327867921998305990372906816539374803550323404938663665965409863282664099144231099238044576*y(5)*y(6)+5023177297067832655934130209935324669072372213181189631653109293244777223633715282822641846759524*y(6)^2+8733338588286582489763968057056006974551616212202096065760895329118441657479256124426322280422416*x(1)*y(7)+2643658681938430412616615017143090324078121620967370566485175866232317713367980138203687266304772*x(2)*y(7)-2331273513628492844086127369997505157422060653359282355818613502578445342725935088069881531407224*x(4)*y(7)+12766993843847283874868122509706909983726569403711497808961509574624383265949562310446960141749688*x(5)*y(7)+3707397746689326572670308142882790689577083956682947390387987776609459976523450653401953380656920*x(6)*y(7)-50804056348104348572976660441044873376019491874439831024144261411729860693493799337933652687961636*x(7)*y(7)-16366062037196636302489728942789932060937038399419823706022940178174447423666645647752585067847684*x(8)*y(7)-121449861333779985777222949360382505631926266417999081108681905129047144068251911216249831211461888*y(1)*y(7)-11859807646794551000244204389935428172002240325696204904164246271179067729394508808039737938260832*y(2)*y(7)-2415734412709800224406199975715887537091306854831292507694039312598886866916688710007505839511416*y(3)*y(7)-17878297496950197334754894569282073976964806748277968443822505512765099198559837921619218358792496*y(4)*y(7)-15472905037070313082201011116827502250916069017570986575148773944529012555549053212286367862072244*y(5)*y(7)-72962483865669317926265954271491106801220708400791627992835542441059529131808938532711481443525528*y(6)*y(7)-42021147482425715916264624151168120044964660197105079759365284006513643444026216531384678738372544*y(7)^2+10509655995421546344176994214215430472917934048495105330282175730853764433897529339816877155755436*x(1)*y(8)-3924969843346278492824295730326668032812048756229443108074557263221580003785066128611891091000332*x(2)*y(8)-5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*y(8)+4769398222188591033555075828820986858268011125674922760740556911055205542450377211963178207008468*x(4)*y(8)+17452397484458510570622365498754827539365440874016968025995629548032462264613560543792076339185216*x(5)*y(8)-4103515531271644069734876347959427743373473172282191843616781794081069838950593187425794331892532*x(6)*y(8)-128985022117335044821057503803339860648463251479973661575188618680981411577239978178038063317325544*x(7)*y(8)-2025101501301667768370719139198574036507602285741836622327504897846849062633203296172206741733468*x(8)*y(8)-46027973947402707778130684784186593081029094722485432952410022861268180247535894813354058875630752*y(1)*y(8)+1427673830456019898099348426498801875913810277603047887095543127012755228037640145008919247463356*y(2)*y(8)-4812658419374547137108250608647634635993935979003767327561678727831718460757479841812986361990132*y(3)*y(8)-3374179516103732052772403768907118772292612683546274724981374733546393175309887196902717673932752*y(4)*y(8)-166172833186676328903070224367185216173602474558955676081434052159984223639278466919780757083549724*y(5)*y(8)+1299457446111110520949043745825121717771709001199420680825328861165176254980103769804422623522332*y(6)*y(8)-47018463287159589576803349249112522087145655424707806124699022165151954582528409828141997088998124*y(7)*y(8)+23368083326956949304345256601834085220856482763404893979633938132378147601620304046006996991432324*y(8)^2-18436201899928601616350134229290883762125663958349326859133772195919926084947290134402604125418582*x(1)-55643624632361977587485773650349849664879540009497754426468335648737833287288229636672671054497984*x(2)+31457340145274867330395133054364222372210765280644172766443803169655325592463823731924400056561490*x(3)-54753510633332634915040443102191036900127869800103814525788563007397881990135169808927374570790164*x(4)-34019387079627093350403559181265691296220736589975142811357906852661828698912425061764703216469576*x(5)+40829412395842725341955596910760241824454557038340255960753306238849947082209209049743848318716758*x(6)-192845315484258469641804797305229012329903870715524890898312411715816844126085819264351817453429610*x(7)+5140649124445616671040957720034318210115668833291549658229421309464194863085719820259432487005812*x(8)-174976961590023830411838262922074645337235779066217693123088695622513609814039732489117505548914236*y(1)-42827494741717510840842013393462196998966316726713025794528313878756408465997258960077515802972530*y(2)+21704412746804872731240209803940969896322491488222706368957352171457855244221208526139871896270796*y(3)-12982783942676653664491289688755445145921083758984713004413304743104799772192061353937224121008880*y(4)-290791981735472163935063832814056434495977211470255850449181602193715658266959337618436973161723338*y(5)+91399738968934490279159725715265542057105258344115932434660073804766424040424549864557020712368546*y(6)-117492429990964183338660737660904613981967696185730802752889212318602777443131384086880274328581900*y(7)-42544046633337365584104307861213222079260059037849288077711743717981720840321303764247066277385800*y(8)-69494567950040488455396104148451181612709580640022583700514339663287129641212259059076596036049758
---
19
---
973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(5)*x(8)+7367972289826860138471078756108442193898374523669959025371085846764857156932208818154403868477288*x(6)*x(8)+24904022327278107532750627012659374345878803552939424269071073482860247424537713157209157288598236*x(7)*x(8)-11943657810787154354222778781452253805101289511979351462704630401330521382269225675062531210691416*x(8)^2+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(8)*y(1)+267780063407048931167936867496000770503037176313983902787623917940489700411270176269634483960972*x(8)*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(1)*y(2)+319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*y(2)^2-2232662780024204275141834914205732171249639472346547683334067130445701012459384576725822013620448*x(8)*y(3)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(1)*y(3)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(2)*y(3)-973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(5)*y(4)-7367972289826860138471078756108442193898374523669959025371085846764857156932208818154403868477288*x(6)*y(4)-25014805117115254643545040566904176687359401758051811664658684528888271263905133178832368394779412*x(7)*y(4)+2937444947375008645981755902920561372179308806242231202628848850299940265067583979420462887534814*x(8)*y(4)+1735134529669619161718534664977488743578821438674898322412481641103216781087158567870987967548260*y(1)*y(4)+3285887573688103946202579921028752348055214950815048328849557731138183770662145584066311501431188*y(2)*y(4)+1451202613471821340548717068884399176186004141531929641140750557986367979604138507877700490639340*y(3)*y(4)+11259534565541218185379667365141524772214102475598298614281733089700204135548956813413072240494516*y(4)^2+37772713947084541954818491126047987197927832445826439879163072354607643932806658481816108945884288*x(8)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*y(1)*y(5)-80728073880354927163063907819224047587774244392336162386058368976754160477681407311310218364840*y(2)*y(5)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)*y(5)-28791329714764324482023480904677106649524046031528916455033518318467481910958507787250700744670404*y(4)*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*y(5)^2+10409593055672286646374030368723272328274735884183688809435714033255849443262018332062916102627224*x(8)*y(6)+3993413498714311867135111375105817599122422452569171972961387444117599610422015266051915714669208*y(1)*y(6)+3306415620561061451447824994364355212847217800555561399875976425998882537569799434776820859631480*y(2)*y(6)-6661438165641105087697961113034737242733211472762131619799691606414795897597862074065855861443498*y(4)*y(6)-9966218884731953780572587094065068456146523971100890777426785708168142736170899422738151683695482*y(5)*y(6)-1754447318477208165084856371684581067206298441609210218573528505927599595815191847070401036822364*y(6)^2+10151906751320057527584353128361789785916136485385435066695064376611242875274524935888571627698894*x(1)*y(7)+2299561831251492716233288845697557257012277886929481255182357211965633064342041452556609069403782*x(2)*y(7)-15593824340098707946054383633885147704582096116808075001347013771744451768507448944635275677186386*x(3)*y(7)-12883977970795614271265313483072442235657883262761484322527424175440270356397457528821996831830722*x(5)*y(7)-876496291449459441460442944436681094168605066773343469132326069661926621248021689372021825770898*x(6)*y(7)+68252901360121364099171359598542144273282285574782108280052637493996083748791902501040236029725362*x(7)*y(7)-20345283690071308877884115584051984898905854352125943691671187889612992866958480918883615425079186*x(8)*y(7)-19802633864862789189004249683907985921180070781484162406030465627877612085136278991892384481330298*y(1)*y(7)+41173310348443321362161752653330007731387698172505607896564549806828187033464226219207239523380240*y(2)*y(7)-16365342195547749986020381734072782363588902999399254178879178533035911480792480771062367615978166*y(3)*y(7)-1315777700728060968575882402408089241364498242316344962933141725010023713716770909884896153687974*y(4)*y(7)+4111241888154962528933716563439941578772874736288888365157001641881267919978939049185255502178200*y(5)*y(7)-6900101541174908872315173083130533917884978393564742367319124803682141090775242877420524171137486*y(6)*y(7)-23723920568934690264049846281201728198716223470855312814258102935009993605518955675248808101290590*y(7)^2-2124100196594117136273524562569239449716519863893463425967416618628752256639619963490421391356638*x(1)*y(8)-2557047362096781349662033422887442597116710875045981208128873059580600214791357004273106182363672*x(2)*y(8)+46052299619187015955533414949534658950183626723049571121511424620855661643004523787902848753482264*x(3)*y(8)+5043661536717957719183902183085779397370645528571281325233126632641450250351077639161491728284990*x(5)*y(8)+5929537889955128040601214635137433547585677766721697148178680128086226767847060212400184342191074*x(6)*y(8)+817263675110649736129985840178388912738142505028785540743992227033579363805450158879350956326888*x(7)*y(8)-16785630364382016329853862421009564556321690570882763087637822540259862291530410379833205499028736*x(8)*y(8)+65079728543050262361773785214180575640909097654395730687658779570260005984121356188588717470729286*y(1)*y(8)+56616102488208761343382594365138255813972066459268244813897000714786278451148877502316510506899038*y(2)*y(8)-35507511889436292476986283780021892421041689840696234618410670054109847687429659127012505471696154*y(3)*y(8)-4090087339249021188616181769362384060827812909237258033362705683653008420287183766473455357142158*y(4)*y(8)+58955607571299276584586813449363795087733152655421812442666794164090560036943740213022435509572588*y(5)*y(8)-84520840097436530878142166243815098940269652381196244918037379871433688038022282498500695603173484*y(6)*y(8)-16272759702753281634862427633880156399680662228842918201048979460571622020643315718672572613581278*y(7)*y(8)-7720772608557383967199874125197488098046877538124268869570399580160363764376690188183083617373172*y(8)^2-1619075723161269328081867580050057628020654121356732004126744220426824752281930602693989649684100*x(2)+11015704266778295980215172803937974468651164651868415529522593463711851196870805930449127041205441*x(3)+6380079284949615496994685195592172522662735045605709584399101095475666683455861149168954984994696*x(5)+15797841526967505812648899666281040446023157005702056245764572033012600378466542237179924701921208*x(6)-22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(7)-49543610842430976850130325011437123963938709866485234030536662432482427524519914397057026545173859*x(8)+17317642431335054294335101046750002762687838782255173539080254207554642276238071033211530384646529*y(1)+3169144887152959352198920441079138893879604600796058210616059927346508594560985909525281200782288*y(2)-10878987207840184667169229670714549617345942105708898511898593370557718836669485766528547067911302*y(3)+38510242826263066207204443384801492770291576058073556423801878375578034668466716232840122416458920*y(4)-81584383413009961965667646384665863196097120662360578107722793095606399006129650389464007438551986*y(5)+27109426084772328902930320739472588765293944383850879964519512992499222338400702390721985163838361*y(6)+36146158954386110488787495344050397833569001691368321521362060270632608960407480597514839121550906*y(7)-99389297683891200461177429853623426310106576783054841482767271807830985306657420672774829484082432*y(8)+10678934012832255810509757349966561283591855580321421962565482188484647175608523483874815156918303
---
20
---
79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(1)*x(2)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)^2*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*x(5)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)*x(5)*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)^2*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(1)*x(6)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*x(6)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(5)*x(6)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(6)^2*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)*x(7)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(6)*x(7)*y(2)-1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(1)*x(8)*y(2)-1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(2)*x(8)*y(2)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(3)*x(8)*y(2)+1757728097273952604676575824712215446055749512518167200250042619728874511443506051024336975119224*x(5)*x(8)*y(2)+1278347707108329167037509690699793051676908736376848872909121905257363281049822582563154163723072*x(6)*x(8)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(7)*x(8)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(8)^2*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*y(1)*y(2)-639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*x(2)*y(1)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(5)*y(1)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(6)*y(1)*y(2)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(1)*y(2)^2+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(2)^2+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(5)*y(2)^2+319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(6)*y(2)^2-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(1)*x(2)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)^2*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*x(5)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)*x(5)*y(3)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(5)^2*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(1)*x(6)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*x(6)*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(5)*x(6)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)^2*y(3)+1341354753430471647597408582153061307166074251404461293211411052862618386975652094449820833599864*x(5)*x(7)*y(3)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(6)*x(7)*y(3)+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(1)*x(8)*y(3)+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(2)*x(8)*y(3)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*x(8)*y(3)-3479062972730585829695134244523424536392682144613560501924692452043557958653794281828218055863572*x(5)*x(8)*y(3)-4167787554946042317829961841713775973672721764344629558364355053116442841894645700523314789232576*x(6)*x(8)*y(3)+3347406245883825959961298489774936663215737733483246959948488381893379810155824318638908304286784*x(7)*x(8)*y(3)-428237860031328843270454982083240438925494509459529709041890410253107205622436062412389559041968*x(8)^2*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(1)*y(3)+2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(2)*y(1)*y(3)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(5)*y(1)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(1)*y(3)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(2)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*y(2)*y(3)-1222536879226367651382018719866817926042918755334143682432040835020303183026462870003338736402488*x(5)*y(2)*y(3)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(6)*y(2)*y(3)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(8)*y(2)*y(3)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(1)*y(2)*y(3)+1597934633885411458796887113374741314596135920471061091136402381571704101312278228203942704653840*y(2)^2*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(5)*y(3)^2-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)^2+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(1)*y(3)^2-5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*y(2)*y(3)^2-2852018247208920180559531761839412288147104339826984434517650795450497936114396783916486586093168*x(1)*x(2)*y(4)+287946031733662555882256557707551172387380856615524727295269907842217392589616064969254720622528*x(2)^2*y(4)+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(1)*x(5)*y(4)+1084832616122601488455280237895545479954787855090397084587268927599973738202563806418912317973756*x(2)*x(5)*y(4)-1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*x(5)^2*y(4)+856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*x(1)*x(6)*y(4)+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(2)*x(6)*y(4)+910819453052843066346084835923967019120441312474533178433468339049771211030002629199299044995368*x(5)*x(6)*y(4)-1118458546718955254779901043963800151696366654483503314586028469538219409402169953803304150122292*x(6)^2*y(4)+221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(1)*x(7)*y(4)-110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(4)*x(7)*y(4)-5942380686389307698607967222084688508222848182553082336637352123145006243734624252241541412241648*x(5)*x(7)*y(4)+118784303921076355967626444338352701142859100495728568384804753942826068481441788089978788948248*x(6)*x(7)*y(4)+110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(7)^2*y(4)-13093703594570919442586467368305782476266692747507963978818054245553897528414795788406707827664436*x(1)*x(8)*y(4)-4500719924754821314271652460646776529084983751482353851466936289465791575788099814634759165045048*x(2)*x(8)*y(4)+3059657340875032368993347969879245420723029681835954570670210925938946134486564108520491691220092*x(3)*x(8)*y(4)+1125822457660111178660531643916508713703655140680152570413147872995775474475671778195669889665610*x(4)*x(8)*y(4)+3145290947948410786614508798676651845878809257431722604484988782194289256068035016144012210397904*x(5)*x(8)*y(4)+2865117183762919070196350845273704535470117825815228522982323449185566564608748639094923528299632*x(6)*x(8)*y(4)-5008220045972265407087425495747399251756981195385055082581512785797228924644460087630044971861210*x(7)*x(8)*y(4)-822740247437121859433545881951645117330296372868947941498153986862507315682224200913883390975508*x(8)^2*y(4)-7535853504786526766178518963258826989469240152088316415817641782552923424717207893830179507163388*x(1)*y(1)*y(4)-534794215703459303551289324244093944942915516253423214202884079020289923092608135944628670352980*x(2)*y(1)*y(4)+3051885073326861529529249365574641558744340256836923924877606351105451433356234420600325652695836*x(5)*y(1)*y(4)+1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*x(6)*y(1)*y(4)+864138445581646465222265292324503651050564597261084817289518103634247688012160036218441261648300*x(7)*y(1)*y(4)+338357711334812992607953782709582447995362893744527127107067881250588630124864059069667784967164*x(1)*y(2)*y(4)+610009738446003208420469411482244687446619519731145218411914132854222889654999730512489859445100*x(2)*y(2)*y(4)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(4)*y(2)*y(4)-3973363780236413590626864230901938666065131191914897558578932671961566011471329586577289814370176*x(5)*y(2)*y(4)-3332204891129314976660609444451184559016944351812054383057622745866762127419651728582854720668344*x(6)*y(2)*y(4)+412245101205711905323085018403144090171601411360715241319653257162656723167873976279830453776220*x(7)*y(2)*y(4)-1459945812317839785425330395699836563595602317475184401875760761101281501852281460742278423412222*x(8)*y(2)*y(4)+798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(1)*y(2)*y(4)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)^2*y(4)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(3)*y(4)-7293628221155574056202433222999107953927263087603101727137621342953774973315629975915800881157008*x(2)*y(3)*y(4)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(4)*y(3)*y(4)-7289103357789130888861230407044889382141275029379159120640344255656217290984885427646125487364500*x(5)*y(3)*y(4)+4949247721498425252423079687035108968736357095159247600557671625575775874749891769371436312213684*x(6)*y(3)*y(4)-482052301858421866453199723596715681315741520496314138572994282875825356353255399529129386689388*x(7)*y(3)*y(4)-1226694855371956498963251708867646301453585419357615140054937901225852377238544679392563889616836*x(8)*y(3)*y(4)-4325371845456398539624158131415513423667890872238532462764153540632777451078143947343788228042704*y(1)*y(3)*y(4)-602434012914351550977238798888684308875237439528147487417102444295109098448903689973376438284444*y(2)*y(3)*y(4)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2*y(4)+10822686704045201187948983521009800211998855998828245214319296881468939007213694944341311140316288*x(1)*y(4)^2+1779085689124302547532069098304077916962575554471480963213947291218032579274572418562142237392800*x(2)*y(4)^2-128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(4)*y(4)^2-3254672731735801495768500285012094701730440812349826313786831046943088428664014844863993416518652*x(5)*y(4)^2+8391744449071346563958530460751418382786616049857224891885822667102913687299402975210521167909332*x(6)*y(4)^2+128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(7)*y(4)^2+3364054515523192204922491771347537557582072367267930023088673311691887601259994673583974622639400*x(8)*y(4)^2+457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(1)*y(4)^2+6278104858512188889315829763592158557385680504570751707385245985427124634164794319770802553238012*y(2)*y(4)^2+1812517005913641564027902980652624190374249036711047753496626798995294192044478988625426887468932*y(3)*y(4)^2-202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)^3+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(2)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(2)^2*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*x(5)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(6)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*x(6)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(6)^2*y(5)-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(5)*x(7)*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(6)*x(7)*y(5)-8344668672117873157763624901332080450878377262509918278709032570700468068086484913958543090481980*x(1)*x(8)*y(5)+9616365641737527491015378174827977647691546411936502288984248476772479705839767529312792589147868*x(2)*x(8)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(3)*x(8)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(5)*x(8)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(6)*x(8)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(8)^2*y(5)-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(1)*y(1)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(2)*y(1)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(6)*y(1)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(7)*y(1)*y(5)+9618859668295780553685036831279438593265448757042851612471963226466986572075970017016131838544312*x(1)*y(2)*y(5)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(2)*y(2)*y(5)-560939806232062719025349593982133423824582468902437597556217333346434346283432371673606112893140*x(5)*y(2)*y(5)+1112734848417197541595284114308910047211523005748261008990813917813010183034122288434968311332652*x(6)*y(2)*y(5)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(7)*y(2)*y(5)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)*y(5)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(2)*y(3)*y(5)-23674273625557539228704017928570158538678392466409950460702440335464172250246595605483933591542824*x(5)*y(3)*y(5)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(7)*y(3)*y(5)+7926753511630697007078584415632490063086844391625019899137624935072157735537167621460921656107712*x(8)*y(3)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(1)*y(3)*y(5)-17606846868834727429968989424779433091835402534164655899989193637010442951457275173384069191056584*y(2)*y(3)*y(5)+27999313399972347352150016199479515878566554507434706397519755121245702644268652221193796194285568*x(1)*y(4)*y(5)-26282619398709937354620049979987063898474206027961698078682050162434193809290304369923696884834484*x(2)*y(4)*y(5)-363701884924699498711627237974739356497433612140522206598352630652770893985989746304844094594740*x(3)*y(4)*y(5)-4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*x(4)*y(4)*y(5)+3136808908424987782390273578502141372158590151713371829447016669369600303373222255241251067479380*x(5)*y(4)*y(5)+15319787848015671179041880345451018935508437673723480078114914983845433110184281404568426791702808*x(6)*y(4)*y(5)+7117159482099519278785835518082933035566684230679305488494438359022643847013634113873502287000072*x(7)*y(4)*y(5)-17063834316139660189537433001310625375816577764352081612863538775321980920131135574833624977335070*x(8)*y(4)*y(5)-8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(1)*y(4)*y(5)+21946664429093292385805178091176739487463808196346722146639850755605647793636269042948133897943716*y(2)*y(4)*y(5)-9664965892737660307888990776328333937438437144810321512284028334664812203846455849079873139384428*y(3)*y(4)*y(5)+10040266767620902951957364897865629593836705608368286034554695646890215722153077059577285197463560*y(4)^2*y(5)-8185706550915416366107155742145093301276731118831595277424630582441466613367324587039261903148744*x(2)*y(5)^2+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(3)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(4)*y(5)^2+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*y(5)^2+9139479278130157116045970697267016198886607980901533285131042511995475341682286548554949027148160*x(7)*y(5)^2-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(8)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(2)*y(5)^2+4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*y(4)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(5)^3-2636276812372247685330927658280468900808309153477945054004762759740114375054915386667558074938008*x(1)*x(2)*y(6)+4597403822278094928078781921379422765324000402180503779729499468783236087579731345597026272885796*x(2)^2*y(6)+158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*x(1)*x(5)*y(6)-350337355332316451046226062797099035828967866009081910497576953996152335470585118585745814094440*x(2)*x(5)*y(6)-2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*x(5)^2*y(6)+2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*x(1)*x(6)*y(6)+1095284381549145686567232955237603305306681796891445814223213612465741028666033646634671309315168*x(2)*x(6)*y(6)+1662790423554346601483456135855464384360366908357564487406404553318615521954710090250446334298556*x(5)*x(6)*y(6)-1290837776253489528560682344002107341382302257306881909575047075224097134255317134983002485731756*x(6)^2*y(6)+5162977762066471046281925605206614945780096214319656762652249428787504503056893910386534570716156*x(5)*x(7)*y(6)-1515909027533011231822300409729207021111901027695795402939282995676183641863067490343259334317620*x(6)*x(7)*y(6)+2741940134065180465128480137581884986605196686183925376311390739969297428741556040867877715098880*x(1)*x(8)*y(6)-848962353345093149461681166591979273154047070787043977704016982328701792990905571414769934844696*x(2)*x(8)*y(6)+3093842833880895491222657184787496716213331225648646665699976452895396104494224635514116597320632*x(3)*x(8)*y(6)+4588588334677695655980019706356956852644775866006333585828568740017882042100105383330011637347468*x(5)*x(8)*y(6)+2033478645887123662132991003753614129222796176965672465578048404915286231448476700473688242331108*x(6)*x(8)*y(6)-2227258136944207121643218235689172044198847852550701925959453546866746652881907284996172548974192*x(7)*x(8)*y(6)+1133022003636006704412956953177632163869870271099855585403325089560196007880252903313355478383360*x(8)^2*y(6)+7939103794213059021648737632704009104299505897603720509837462616272618297566246823788725010283824*x(1)*y(1)*y(6)+6279659135415201557357967002078276776273994034191802761896658595569483265917189760862435054523292*x(2)*y(1)*y(6)+3353249641066876076895597422344206943189402118686171914496799461684638982298833854163213566291984*x(5)*y(1)*y(6)-1303943760282589334276621889524988748024404800328080028435982216265030756915343236126392963676304*x(6)*y(1)*y(6)+1078264989573323568335514534425248844748415682399967175399047102120610701179742335720298223420908*x(7)*y(1)*y(6)-6339848409639927011204161557155783216252977700314804649444857150996634689008662861931763207938336*x(1)*y(2)*y(6)-3223977439446168249155378358701890970487880320314791429372722487600143631651039182382829936399892*x(2)*y(2)*y(6)-439300268386137095264312739490862333261947497161325948993262435506249478768856788446757296760416*x(5)*y(2)*y(6)+3308526526305835894538575551341654770347878219579824193088782135903635905093970020949310328784632*x(6)*y(2)*y(6)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(1)*y(2)*y(6)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(3)*y(6)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(2)*y(3)*y(6)+37577010159522867418014003895219448029586623823457587581863681415597542541110421723066859058212256*x(5)*y(3)*y(6)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(3)*y(6)-14961639099357665035707978160564394849437847838300820785133882037044566241632868133824118301905040*x(8)*y(3)*y(6)-5523897483946394870704138785618824835534971007129804314492170955945504016565341612911886772086456*y(1)*y(3)*y(6)+19653326816536476514057918491647336273857748322012780931445389019760291263531238245105044483489068*y(2)*y(3)*y(6)-35766367452959034559143610395936041276853412777924800306356720171247650235247084550717155331416440*x(1)*y(4)*y(6)+10884554319177419943495472763674750001707113255942234151556120527534838634783083637524454983623380*x(2)*y(4)*y(6)+10417690247474620212051753166619387132441770059485931085830602000190213183173481106385559054096042*x(4)*y(4)*y(6)-26957448632104094920774446777178215635172997470845639510842390295184564643694984293084913587320732*x(5)*y(4)*y(6)-25725678027385202416842179763733157169830718346738117899860956834016728531204619823253629479242056*x(6)*y(4)*y(6)-11281828693056266677274018458943890783492334656747015903120120103824460871185641142604000315744342*x(7)*y(4)*y(6)+8502474849815391236624845202853174711710579525321029325260874647890808016272231342118482271618004*x(8)*y(4)*y(6)+12477952472834524129323903089026721846367045943343392373340776678769809849118967218870249844848228*y(1)*y(4)*y(6)-29606737505849119413067439134848382098618101923304637242376008309300238130748515769847237080317638*y(2)*y(4)*y(6)+8845564025542446193463703030638325099271585823460382433644269151747816143872338314972350626205436*y(3)*y(4)*y(6)-20441958810280156766903642794856373844929197132397794747719601022304075757510117968666764247804512*y(4)^2*y(6)+9539476748229322673278859369177718670889121591292494564385345900363874317390038063937625143908492*x(1)*y(5)*y(6)+22118768813683526538625762484740748047611506918550514320497518142743618637961125629529909197066404*x(2)*y(5)*y(6)-12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(3)*y(5)*y(6)+14139219202229703601599851037527748341008225144754396917043285040195674725353016208032916591673402*x(4)*y(5)*y(6)-6163303922964398528812449698583035185847383205580553258800210639467818109881641736403221077101124*x(5)*y(5)*y(6)+9053165200667417659895223148426197310813517645044128728965321526878533907998376956118739246886828*x(6)*y(5)*y(6)-10655678035019490115767162381202888401585348977042774515455991646048633533403955202758699508006038*x(7)*y(5)*y(6)+12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(8)*y(5)*y(6)+11250310628775128808058785141962351947480828517910965107216558304183523231709628222952370602203568*y(1)*y(5)*y(6)-6464806844800120731534096768860130198500505643629304583000025862181087360155555107728969091325122*y(2)*y(5)*y(6)-2141291239988672736244166754919533132565285908687715666979175004039714671435027936491156164547796*y(3)*y(5)*y(6)+305681261177206188063982499357917808200102318023565291954616936333071632296318031107833946203314*y(4)*y(5)*y(6)-32908571061800755100635246921411772022546845350770746244907296605767808188021501001989794389421186*y(5)^2*y(6)-6757549882641732598652924264859485872247296468747694917173868393391123541234723438267793866788208*x(1)*y(6)^2-5673616009160743295554241715684847440768896482711287929598849777126012948315174079109050740598224*x(2)*y(6)^2-5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*y(6)^2-5194916435545940616573347927627680288503437335552541356971154141780543995082420334097908146839384*x(5)*y(6)^2+4726355010749169814407032521715584614386213151412907723715277872452318066948589094966380334928676*x(6)*y(6)^2+1481380783213143207338673838660243495600980413348392460102657778028717069433554660280540914748688*x(7)*y(6)^2-7493524339785886594537851238132599877084107864776571695895397244610966377686295881348670952273696*x(8)*y(6)^2-6527095499088054807163989935117833740285724399979981491585745229484949178970353890176055602017552*y(1)*y(6)^2+1492746421150665306830322962711597959261825178076842667836413639032759120769382764541082442543620*y(2)*y(6)^2+6550509128659777499421186517914212061466109759731403938718418363037244479644454557106921072941564*y(3)*y(6)^2+10571198997794891856270302202534151046223418016956206705120875694808328212097125497149174870220552*y(4)*y(6)^2+14491561616985441119362593401369489155242870409566239920127966087556037820809885344719777349230220*y(5)*y(6)^2+15627292522778552026702816621598372669156508234372952320032988700753185209260062865757118274657452*y(6)^3+11001983555147655557942241043303596640962580450013093711161914104832835168624941424937300502430188*x(1)*x(2)*y(7)-6900361713321064304080189054120613799339707996664069054269607494430065417975385193634883491013252*x(2)^2*y(7)+6624328239088334374479262528497149916515114821123289766823005558366885408147765133606007652660192*x(2)*x(3)*y(7)+2506573621640116699596890434528564504014596840352674210734468959024797866501603035544689317874162*x(1)*x(4)*y(7)+25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(4)*y(7)-657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(4)*y(7)-1242027309516302782775683314656807818192653696026793302183594158426661606432477011179449733585636*x(1)*x(5)*y(7)+3511257880179139543588139820675737657909226052713589293378481186771640695572052800804138565006632*x(2)*x(5)*y(7)+5345627147338029302463522019818050420935248115430802013918736882349050137302448849452927992384922*x(4)*x(5)*y(7)+4092766965420386681199058255743639150654806287626455681222804510256572145777318572626272357864276*x(5)^2*y(7)-3645484621410186253241948125123756619567965991065884857524353842617537061720222514832652275729176*x(1)*x(6)*y(7)-2435824053108766622719976873238782140347742293376694963717660501645890561783548602524474230125904*x(2)*x(6)*y(7)+3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(3)*x(6)*y(7)+1130506406930110721633080315780810326909841703508353040696976762299915478188680072471137870655058*x(4)*x(6)*y(7)-5128942732722204045273887569095383346494611796461262063113387693851068939208701795129697816147744*x(5)*x(6)*y(7)+3285011205525604333743142044422080884986735982126104392121150751887241990858231389569071269248452*x(6)^2*y(7)-2063442462291528256419236217549355138092204019903124628384024774912702509031922949051844893149458*x(1)*x(7)*y(7)-25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(7)*y(7)+657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(7)*y(7)-6342339536338291334390960640485636463999758895291132113829795261518482629640814213261009148546162*x(4)*x(7)*y(7)+33949310040836509269961278934481418768041901164573284198067403801425765892321436844021441760736674*x(5)*x(7)*y(7)-22179706679753792396478382597809179174626474545229577704125350808504394687560192430000603752312030*x(6)*x(7)*y(7)+6120773956663997112802133531996031781038562485066357322654573169462434950905974170014586936183810*x(7)^2*y(7)+47603149570905947554237880077317986814504475493819574278145031746064577364866115265964336849757312*x(1)*x(8)*y(7)-15511083088159191540483071365246856726478264645734526001770781916500406071870039151728517329773504*x(2)*x(8)*y(7)-10478888985850716682735159275380367682027766222839025700373499566035638281910977695602850708521688*x(3)*x(8)*y(7)+4229366645899750514135228548376041700725694773334330308120171354771098059334893280352552744601934*x(4)*x(8)*y(7)-5016598260210482628748749238762671640060518588404244119411144010802497143340992776158238880499432*x(5)*x(8)*y(7)+1430031773543695868789767315567986867559705024707235764792856673653183899285936238778781067274232*x(6)*x(8)*y(7)+7946715455984865118598798774202248318746325375384270050904420570586642390901374102987594545127210*x(7)*x(8)*y(7)-6187632634095819400408676766024892988771072323771024376179909876864254256123994026781283665324928*x(8)^2*y(7)+30775031551498463299291051077653204314921677443140284487694729907951046363919313898157670844681608*x(1)*y(1)*y(7)-12676447565916445020986009859702136137497343493744078266776654363811615198382938281671096572875940*x(2)*y(1)*y(7)+12952219607904785299522335181704366186826386121763471312141314444168820058622949595166537614792258*x(4)*y(1)*y(7)+55519416591625282220914097370802338063186962266134714719778813901723320979796439319026342032920596*x(5)*y(1)*y(7)-2335234631794750228214982690733780402326346279383567553222810095520064540073546644180212070064456*x(6)*y(1)*y(7)-18728396847213481353804049007666769372750807888306587955146931809932827602105144292834347098390446*x(7)*y(1)*y(7)-12543261740758539472932958288442699812850686248428854636034367007768968094066601687984687602076106*x(1)*y(2)*y(7)+32486696009531320542740128401044979866164276911585650681073757947212956655060162470029817962822126*x(2)*y(2)*y(7)+17167252621141685694508577249470859768171151934626997926163117171797217446520889218872646987400790*x(3)*y(2)*y(7)-19529588946850290785235963242136977224398917273626534192957520037068028975209475477378055091195016*x(4)*y(2)*y(7)-75905528436127781492370528572167122952732911030415468304245581432888921256230365856549413047513050*x(5)*y(2)*y(7)-11236310627904556218453319587301223274254483299973841024119989305525478196749238503370871439857246*x(6)*y(2)*y(7)+13790174033249129039902345529968024257781164790832057770591809197818812113169569173430284637838942*x(7)*y(2)*y(7)-34232989657882481687364960283781956899505401315620809861959779976248223370952098199535408362430*x(8)*y(2)*y(7)+13431599998070408737161401315716788581205226897904789639482235158640331289016633063627720426188410*y(1)*y(2)*y(7)-20488349727181537660514095510161822013156598825909170847639361466011051435996842414300420713987320*y(2)^2*y(7)+2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(1)*y(3)*y(7)-4445415283220122259008771448222634171641828699545244979214863372481333002384797092182083420390412*x(2)*y(3)*y(7)+116276020388299159291263960107439176099138559195917347982473593893274817493313471488574352227312*x(3)*y(3)*y(7)+9554856494634042504689332802427223569580624727629046809385851049821631602065465389833269034098582*x(4)*y(3)*y(7)+49481297339071928841631383847200711402159139191613139068454008655153462393648081553211782038402892*x(5)*y(3)*y(7)-3856263021494445869269332276765712701580304884397398899427219467674403187077740389046391296471676*x(6)*y(3)*y(7)-5103897607418163764678818079908312557801973653905396806927984930487699155298793846942844740033678*x(7)*y(3)*y(7)-6599422318394594740280767976974123495114288857248057834340954356928563392352096026696831469831352*x(8)*y(3)*y(7)+7761318966914151437901866240382138979398259178092191349387806275244523797141929511865169023578900*y(1)*y(3)*y(7)+21559997773089339324415811272126246215775843490775550036543637567364958914212231630708135995494678*y(2)*y(3)*y(7)-762901877877997777519327023813593782688322618259977345992836587690704583331249157538308118159300*y(3)^2*y(7)-24074646855981383650707087091957345521929778155347820458370782545568100050853111526881604491472264*x(1)*y(4)*y(7)-169979867326166337643372896280735873021138847474305264062640484812164152032347281428153197835616856*x(2)*y(4)*y(7)+9850588249097263557159538258682935754690443340004934435146555804358566553686894802866926346315144*x(3)*y(4)*y(7)-9243467132212604449451079313754160810129650019764915153322170431659189692467574401481706450750558*x(4)*y(4)*y(7)+98995999703103078234111329395039805346900336353452998443477294205847192638814256575121728306085592*x(5)*y(4)*y(7)-16835849896311413241533811974252258111844651592900361153769381472397291709592998432382327766398164*x(6)*y(4)*y(7)+6147946730405400614965421810483973993707716647383896286982472094103331680889512573904825792581666*x(7)*y(4)*y(7)-27823225420732037744532751878707213188378499149177881414828985822161830569825430533880548454671524*x(8)*y(4)*y(7)-15444828788281645597955888075808211067877843796052218839825187855598809291055999452270059565529580*y(1)*y(4)*y(7)-35067126476850940376140912934197542256294691217782484678601449053533567703095908062373491652784650*y(2)*y(4)*y(7)+484242395092519462383500779587318118695220227135620370911264766086731413758550112877660575742952*y(3)*y(4)*y(7)-580332686927678713644876891968143039548285713587771269397082639866869537222924802473979186696428*y(4)^2*y(7)-46040047223276459601606031564176098063824273498235323071796332880924782656429732322274439591280234*x(1)*y(5)*y(7)+212690991488936505375642912874021978794729998200565391980945306690620508423104177710568093601655738*x(2)*y(5)*y(7)+2336037171546550921308269996369232322054273495265528010618588888124011747202900653553467921356010*x(3)*y(5)*y(7)+38954311853025050425421627032418186938502029909773173009984867692709355060746429635700855396384220*x(4)*y(5)*y(7)+8401652631328600203529153380214297084081939642275325983201332245395896855343078016107021218804514*x(5)*y(5)*y(7)+16277127771190234799224301119066637760581996387821550622208337053683410864469506534754325845293406*x(6)*y(5)*y(7)-125358050560509155453629439999288840715347280545269699297621170078761217885676921555264321222064598*x(7)*y(5)*y(7)-9141376764903764949252153142271679853367360317019452055774370982864427421889684236059010292043934*x(8)*y(5)*y(7)-2147046097519797376496193870842558128867588623207824121404933539715241032260301802551834447472270*y(1)*y(5)*y(7)-36674677783153542272924205779752046701979075506602815117021917243575436507377519335064205669233120*y(2)*y(5)*y(7)+43151126191435603148150473280015354354782308958051078709234244805201501576287936999654843966965538*y(3)*y(5)*y(7)+16422939955157391169319582764852368348194369716213298540600896897959570280453857846942819789574866*y(4)*y(5)*y(7)-15762645567920770506507834969287025491638744120499327636375730812717184535648461274267705430329296*y(5)^2*y(7)-155689039130390640903961296234763939856014402695865909671965166162667227961677805567299059338563924*x(1)*y(6)*y(7)-12445236317494650664484003578240542133938851288119189046265302849077603837408014203624003538702072*x(2)*y(6)*y(7)-162410625030764799069587957924294085515759015907338592244604528692385877957230555451321559654398320*x(3)*y(6)*y(7)-3471960371411350520268924010256644049713734126559660348221233302825894171169840547544165361510382*x(4)*y(6)*y(7)-6256917919438009793580501305324846972379322141880216374018150643198604691036414628738157921636084*x(5)*y(6)*y(7)-41163878692249432078590962915099106496478449350776563010859840231594004870259862736696554476050488*x(6)*y(6)*y(7)-18696020627973173337715041566845756985293825078396697228680925247230801596819081817726149532701314*x(7)*y(6)*y(7)+25836339637159766755610426193663335177347759194523672215790772708885125133011649829585178399375932*x(8)*y(6)*y(7)-253136569001458419969907211226446203814899537332027127202375228984062216515491884954066859187524972*y(1)*y(6)*y(7)-33827379110218854054873835603991608107656246788878124006023820977476271752721040695679838226629058*y(2)*y(6)*y(7)+10759119339158375886085592212917953835336989917534380878594756005971663501086925298100800256523228*y(3)*y(6)*y(7)-30955918738977691212750513027860196158960658443616322422708348446584909667007879984997662441949584*y(4)*y(6)*y(7)+2162396916697827683174524563139481593194936049890291706961100940944600668105994438390706780559178*y(5)*y(6)*y(7)-225591668080577494976440699107433583890524724950957242595206079992581454300911413482470567203722888*y(6)^2*y(7)-34308868014017589703873416171983754856517720342556129619737584090329484931538551975397119952611120*x(1)*y(7)^2-97291420346387186808021523179013747701365567389397354247065934479795347709764749528478900117431456*x(2)*y(7)^2+25988419572525012923164189532411428929034160333827924173361042624077939253006730843454970508324184*x(3)*y(7)^2-1932912675816023404014042872980124778531242431288827774097082659959565894388574482618961307636038*x(4)*y(7)^2+115937459862550000047542031683374183681710747518475633832085547344304733608199901825617184498217720*x(5)*y(7)^2-33081922155242631254420911333858708978585296764014344776766803338816750895315390956606763081319600*x(6)*y(7)^2-15338010378574129460027929733501483848159804276503091930643572690158643350044512488190921880255022*x(7)*y(7)^2-4458867538507826124035508239442624249152617248746407435349668264998408653858149154164739016991092*x(8)*y(7)^2-30014029849063003489437539733711278906833076086587619336582349643297083412923000651603043099238596*y(1)*y(7)^2-10306938788302581261476472908255927924808595609605745215275623578262804402030618347045677537707902*y(2)*y(7)^2+2520858800335801233921070618766555454493422353942986662132620093779671808030347702978850247960124*y(3)*y(7)^2-2776735187000982703587009953117364444314747422965685521672119081315850171548185853814381511741224*y(4)*y(7)^2-19757583399091389235543590616420822345327802629386188196996110027135742580874583340475048594635266*y(5)*y(7)^2-21371778286716935427847756304218960987659615779608066214776545875110450497313242499383920763350712*y(6)*y(7)^2-1140625522416606818672572815529331235145679183390172374940753291343120478554248465045540219206196*y(7)^3+881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*x(1)^2*y(8)-13330249378292221730136743803231268157389876820245941049609113549691693702285648180981832089984808*x(1)*x(2)*y(8)+5945855925389056927235949658754733158523366410796712573884759965781661720144833497828452395044388*x(2)^2*y(8)-2963065833772540288901669885908221318773184941406933533784344103357485686801307822443966068865644*x(2)*x(3)*y(8)-463556139047680651376230483632244939320633903957660305976122993468402029385009165979276202696506*x(1)*x(4)*y(8)+1811771632467065572118864517352410300170547774486857335297757011594001711758706621816462822320860*x(2)*x(4)*y(8)-4913694052838049988979232757808122641017313804650288268892072159277963397046962937426119779427000*x(3)*x(4)*y(8)+6828734384816010605927842539757088306720865963946786217778222582983209236723284442124311635693316*x(1)*x(5)*y(8)-16674082849571032142967570238602019414668154094652828173459010124454238890728284968526870184616496*x(2)*x(5)*y(8)-4530324410608313582978700390444456615375655624257269885447955483765203870104709824766885620710882*x(4)*x(5)*y(8)-6283473181362067690270975168874662734935663732365761133383858514086465026581029596798858479627680*x(5)^2*y(8)+8631816830452090614354371920453673036490036356177086751993555365483595373510719294151460486573512*x(1)*x(6)*y(8)-3279006439111101204636563513018169429340368492173000847435900476624046442506335427454164127274124*x(2)*x(6)*y(8)-5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*x(6)*y(8)+14312444904966456749908734096220368377853499542429242709409193996882466007171018590799564142421498*x(4)*x(6)*y(8)+17255442040948263645094022126724972123466317959477445639793316811695431656910718022192603449033136*x(5)*x(6)*y(8)-5637982667784321592295094552880915189152225992594208770609017821985171651439279867007093653400240*x(6)^2*y(8)+112474639281460786693648679512806430011839998770007389961573954989529224324792445802464936785546*x(1)*x(7)*y(8)-2296028745890800629979249615414163577141444465286266205426706142585423549864910406888233076145552*x(2)*x(7)*y(8)+5135259632512344210568059866297727323978510214875063060067294251334011075781802980672541991789352*x(3)*x(7)*y(8)+4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(4)*x(7)*y(8)+66814273416390676172904694425294684865349923273157922566759421793498126176575976723160580944779006*x(5)*x(7)*y(8)-114507747255433556344602292841055535366623312429413782295637163195128774446817219167963093213185290*x(6)*x(7)*y(8)-4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(7)^2*y(8)+44821011309254240882483801666703566600000172592092914163069674094328803949429685214212314405340808*x(1)*x(8)*y(8)-84069312558886174811664764134460273632187097934132259354706616766296102595622511336083980700678912*x(2)*x(8)*y(8)+6825648391370656609211354339506758466072516443277027496270650309993178809809812124538883481001884*x(3)*x(8)*y(8)+10246709402090329238821098549061583583776498037853597935967637985325626128958679957825509372633108*x(4)*x(8)*y(8)+32358857232215135466468630425515489224891939830556263160121737546855993449454714139764400376631336*x(5)*x(8)*y(8)-12316540234268993663119704083820641544017858365163397380843133403273963140817009290763355854550016*x(6)*x(8)*y(8)-19523886670390967883709372755840856740216741035137939131937385549406106182608833144704865456528944*x(7)*x(8)*y(8)-13415942006381743138529275657833662230717265052819951983974925462755368132072455442992633445328920*x(8)^2*y(8)+2480779181924753650187139343778372682336825445009694456230533042195007255895376887642360465541264*x(1)*y(1)*y(8)+243500413111398086701075193069901551433874405673227924121315585262138837379585095835139459735227908*x(2)*y(1)*y(8)+7010857513409153312810148156012117126050465967742066063670869625587227563426041384102497937230996*x(3)*y(1)*y(8)-5731510150445027697917904460395436611775714058315982546475611760721619762140862187346445097816674*x(4)*y(1)*y(8)-6331003191804383292016595825499442291319715547922467447398360626908990757790430466609811997465800*x(5)*y(1)*y(8)+11721721619992570843097737266740878648481397030574577320005460486806521574957939733871192650916028*x(6)*y(1)*y(8)-81728200220415208049974083666377558012335826154211656075911860271539271196442133507650083424775838*x(7)*y(1)*y(8)+45794737856501430204723797638412424301925768592326411334602478505329629348241062632996443294053064*x(8)*y(1)*y(8)+9979287595558997933434636768228906540883370468967327740234778147617323430257519381139914031772968*y(1)^2*y(8)-223722688715779916819113676535123208005756447887662036745580664524269623124378395943529608304025446*x(1)*y(2)*y(8)-11514389618814024464868932074313157436132847223690148550894465005262555401492632524009271733858128*x(2)*y(2)*y(8)+5313177711309402853678454536151807969666347784768053541676172754670889422375032494477105455590460*x(3)*y(2)*y(8)-21936063568387774016807921319632118786604790432748992405075545755549969202747840278266355263803782*x(4)*y(2)*y(8)-12403915934008961304722031628983075864061616646117838884604819107244688693006075369454193458746418*x(5)*y(2)*y(8)+3214761562399857338970999205528162384589993028338210069849584261445087000723502180694127964232914*x(6)*y(2)*y(8)-10028489875902348442227048011071207625700803899399307236261501109508439791972706884463491135151446*x(7)*y(2)*y(8)-36389616006296315453128666703779788919049349966029479103549566418738507784844518211281556173770940*x(8)*y(2)*y(8)-104947042858611900135889178166631462803323059068700670734969797590084410339808245126297573186940310*y(1)*y(2)*y(8)+22015960300082044589747765675300855852334597228772545459632365874628554407813454189676552399036474*y(2)^2*y(8)-10130391769804295387611765780130683357782647380000306032480309288314820777317336004759481331206332*x(1)*y(3)*y(8)+5646841894119900867788365310420782184491792369158207250667714410334261229038082523189289259793836*x(2)*y(3)*y(8)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*y(3)*y(8)+6976835305395313450935416432120603431739490715216692978945214028287288128989256319935616382119098*x(4)*y(3)*y(8)-122419833697703582343008481674226854443791675122202812819617855688668512282280092867936138339513492*x(5)*y(3)*y(8)+9936836517053436882658030514306655040075196193261415454889456843694354288683854188782114339193032*x(6)*y(3)*y(8)-8018782194131824030392906892549047425157671156302850368536302791566398839462917745066445079427242*x(7)*y(3)*y(8)+53661620040134772030467505892339356467013259901465349758366744208505362141774036561112000266731892*x(8)*y(3)*y(8)-9202502320566516996976940866304220812375746997662185349465857920517573659407226514164519149768224*y(1)*y(3)*y(8)-17352112985462915003549982714489456743143061366084135803566432400171341385002185517913759527357450*y(2)*y(3)*y(8)-2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2*y(8)+110064373786211866039105391358733778767294847312415753186602610482816700609668603736858031083010896*x(1)*y(4)*y(8)-14684868345341074614157950705054148605341406207702962003977809859791171591495984738461167218747348*x(2)*y(4)*y(8)+3027661662864193410018263517509296732293989003021442553961809298361232658042090232585931403374800*x(3)*y(4)*y(8)+8518964909681928469742464588672902282471807562931213794098682026952495227271235328299847968744214*x(4)*y(4)*y(8)-42594013963931954911774861453357384631338240791479169877218622622399204174309710417034246942959140*x(5)*y(4)*y(8)+56531907253891919950311079882334661720672029504831018455276422361890284746618220954111901642993516*x(6)*y(4)*y(8)-4366531635089613774592462360449853189070310514399247301565080020181734863380566152778763364091454*x(7)*y(4)*y(8)+12820803062810017641508512922972009074448044930177483148778135742314049628301366607462903489784032*x(8)*y(4)*y(8)+18759795877707723455961309003892975388578470252482314953350846632792456617269976335052596148120900*y(1)*y(4)*y(8)+61693037087353447630412950484164805246765435927162413833037213289847996130568912004778263559533702*y(2)*y(4)*y(8)+194187369444596513992091371067242415840157076970122929398102345727049478903165885656012936304796*y(3)*y(4)*y(8)+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)^2*y(8)+43743481549835720752452333064315159439440605467767291732949368626955963843791124461079605442720554*x(1)*y(5)*y(8)+35470918228950867493903459437445536586039825147229944921275149598850118696690855263838798447370876*x(2)*y(5)*y(8)+75218613667019964501945387959698506775758123971846150867659773654844904366571139340726355355952132*x(3)*y(5)*y(8)+19514812849021260917281858904707561684436142306839921534839960163636504360090284141982672341981488*x(4)*y(5)*y(8)+23323843786500221252339302418770364674938565933432437631671974806023690683520480688228035791846538*x(5)*y(5)*y(8)+58650344913763307641266485743154495249018957507503316827691185366136732359282867220604570653312490*x(6)*y(5)*y(8)+30722934012924002395357065564098791108146293190504885830441685716591731119060005452261274574744300*x(7)*y(5)*y(8)+302192858407182527982851504486390495168833250859183861060688727690121106023437412103200425682426692*x(8)*y(5)*y(8)+14728605936053381162992227741348197766113426704454696287045124815438528596914936442151237383253842*y(1)*y(5)*y(8)+2333058648932352690263965048908626863894898809074504835341794924763877018764996218879328787237602*y(2)*y(5)*y(8)-20623982635268613938846688539286361544571044710275027788269904548527123990780537929810714973943914*y(3)*y(5)*y(8)-20981382667236953610666762885767305256768668277736985286525008766589589950620132017864462475996346*y(4)*y(5)*y(8)-11641502827476753914464813685928438678088910102438789574548023885289265107366962651377209786768244*y(5)^2*y(8)-9865599996609126799073096117185167964982871584746118727273039343857165072688531839774781133728584*x(1)*y(6)*y(8)-53154799047543286297714858518244722516502688689701309020412956989737498046032358618665799254290232*x(2)*y(6)*y(8)-16504380805416521339603844654288075176553986312637137562274462511316075314741079394102973862332256*x(3)*y(6)*y(8)+66245588971256054916482167883912896733127710604082259132467075869563292091652462666679810664239832*x(4)*y(6)*y(8)-54695421667179040290490070985399127251555789988586406967981486081258297542326635710212561655673668*x(5)*y(6)*y(8)+30452027852005205005751007017008952201883748664927983384814493008759230218013302871047597517546656*x(6)*y(6)*y(8)-81096887808013739023857906557100174067579346557030011144344896872767861596752427761315233493561124*x(7)*y(6)*y(8)-54820323070706700340775925312348386554328317868013482878766070259543445212862310557522135251660728*x(8)*y(6)*y(8)-32759218579857734093506784389158442307920416408398585373748526722282885891204358984928815557222128*y(1)*y(6)*y(8)-109783459245439512540456611598701476001120060641324166743020005073572281361840397740915614788904492*y(2)*y(6)*y(8)+37764960542296848698932255702302802648581144815977094450884389143944817424458875309246637241078084*y(3)*y(6)*y(8)-16986972219602122974711461415908200507009461876523057398806909642444223411622631340632398607166108*y(4)*y(6)*y(8)-17861232825429352153906154907234647489420082796582885347142174382094486280722857526989844773660440*y(5)*y(6)*y(8)+5453860985223143720791753894348609175630854338445982684823742079782410903273098228980684374636660*y(6)^2*y(8)-54189128843126569297690279148593035479594678919461982336874080397087553185980479322065486316352328*x(1)*y(7)*y(8)+56104420088869330445749817384656143531106790653680281221036895363107611645639784125297854444330184*x(2)*y(7)*y(8)-49285537563515331016656229114538626122182266546863137885737314734327238814591193176964233276248936*x(3)*y(7)*y(8)+10547955620900181393960170415282919839006932100650693556114698205235229968829054962345898203434846*x(4)*y(7)*y(8)+4691205527461083136608528908548498461045767270890673132286591604765628430766678605385223591382468*x(5)*y(7)*y(8)-217053199857242183920182939987545577030104368004289278165652148840650929610375107637995942906572364*x(6)*y(7)*y(8)-24495082891350122143090185338207322513399479772255904934476216971866576001936049524005399061711366*x(7)*y(7)*y(8)-40072383306680119364423288044566083596151635528384460710499927538622368357874378526988290248680084*x(8)*y(7)*y(8)-41241958912763355817744572816653372128696193745878814851432316176385190098072898997040691838116164*y(1)*y(7)*y(8)+19989876135431247940711641311370610925241626946856019604300932862505089099363307054226436861026598*y(2)*y(7)*y(8)-2836519782455119226636805250782799483086180261727379879434791673275714068508811608414043877042844*y(3)*y(7)*y(8)-8104107478424089732073242656057110432749534896573648265354176271594487010054377893965131148286572*y(4)*y(7)*y(8)+11881451595093089974660064776751489895366677451114098935946697521757560263182937345730063423903562*y(5)*y(7)*y(8)-30221986133366255767856010119908031676730749241628435619177976547078511053169497347617736331254404*y(6)*y(7)*y(8)+407313657747861229798428011839745387832114237957389785255270766337846870903973236329029615792536*y(7)^2*y(8)-30663657171855314507750285992606346308340744993711743277101829959913455344892837381821668454642288*x(1)*y(8)^2-170264407987844548402007000361772698604448740355287923673347894933196208985964555821899849292412640*x(2)*y(8)^2+17637031652911713863721281820440376332906294269138177466099356693471866910949879578383199756061256*x(3)*y(8)^2-15813278042310667613590835854066120449041084426513090023379883171121195892674081296437528916277896*x(4)*y(8)^2-324457845519198381831996402202560314434807604981796022688162180024688161603144199690953498776028720*x(5)*y(8)^2+38203041274622152256811793837836362114792999051984256213923944490698186958563897004543791849848432*x(6)*y(8)^2-20432102699869823587717839917304291404593941083307164898428849416826123828861604465041843123269176*x(7)*y(8)^2+56526611566397707320959936376185586735690843465407477061761985771442774426214197037333330396601780*x(8)*y(8)^2+65752916394882348057964376592014545280054182552833080176201354355756545223213678032763888087190108*y(1)*y(8)^2+19228679659861529095607542654628336764469071793432868141069129152839772161779559884438235321298196*y(2)*y(8)^2-5348822157813538011490228120271646255986425160561330485386951782216676543878765662384246199325300*y(3)*y(8)^2+202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)*y(8)^2-35594804636333028201682505665161660860054565847549103685369480219718521809385588006152133292664760*y(5)*y(8)^2+23665152741378323307317170259581658079828751381178055930371233326351294939817727710918426359769284*y(6)*y(8)^2+3879545290634296024451200308216837717787861856281594203259475810331762000188664209005193566878552*y(7)*y(8)^2-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^3-4316611665237446474046496983538750672859532706376014910591685729014579665718225858021455890978636*x(1)^2-60146273764846367400762200282744161415414172309077073349780910252067163340175487144271226919723980*x(1)*x(2)+10204240609832616143228880975443340209044095107827202829809353933594279352416099017109371979593936*x(2)^2+29178721386762546218705139905928865182854440759498549106940406036851419983441816349857858728159432*x(2)*x(3)-1619075723161269328081867580050057628020654121356732004126744220426824752281930602693989649684100*x(2)*x(4)+11015704266778295980215172803937974468651164651868415529522593463711851196870805930449127041205441*x(3)*x(4)-2897601664120619148061405497630851733893377745064573667128761965017910926807572855766059544714696*x(1)*x(5)+29152681142750082018167370995764755467270029168145338455676961687867710451034872774671517548085766*x(2)*x(5)-767233568256338761280109102460743722889376410156008463496118013952050906244343339790649660753854*x(4)*x(5)+22334911782783021678426725713071278635187784598592210320512525464431196545372314855749500348377024*x(5)^2-7967821464015992414589199064727669103814007100948074376105478033390153718337995945880510355051796*x(1)*x(6)-62822800833691295118122927184195758517776144300880993451059757649504691786428812170085377712451664*x(2)*x(6)+20342189762424591815897210193680084085135607948001494585962509066237695840019296106982870087336012*x(3)*x(6)+15797841526967505812648899666281040446023157005702056245764572033012600378466542237179924701921208*x(4)*x(6)-10147023196832821154689720224610672613833022343959515215907541324157211874855271544836647938954068*x(5)*x(6)-23665550850375600197839133486764714942573850228589381292282899219881163903135574118918516244304434*x(6)^2+12658480372960174227181243562890354289930733325738109277429533335636040741776127971433260945573056*x(1)*x(7)-33071101471902224930107397525147133725175349711374455201654990947885256062433414735235830546282328*x(2)*x(7)-5129923486218950931179601701380845865615612081577365342346367636456147095100133440172080177312843*x(3)*x(7)-22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(4)*x(7)+125583364971346565823847824168483984632253270082949361129605433351252468651666869957708579656236450*x(5)*x(7)-129287134286577191872760848048144073527892937299507132438091864473550703782468537849015939038923566*x(6)*x(7)+15081134731333917228763002821081214808857378228778527557434481137455550941247771917418152704266290*x(7)^2+201756768641730111351787037457003696603927715212761172266623950937054632181139433886614267996658242*x(1)*x(8)-140933534556959088496023302918982614609346653448004360960483940069705414020978172984990142420260670*x(2)*x(8)+159142793297420391482883218394471454953307948301651100291502042971498783421209501926447360662337712*x(3)*x(8)+8438837063414245431578302329201533921323677246792303960999736765106993307758857152435496905619869*x(4)*x(8)+19977531421399913675177217962492844504611492708350766266815361469206523424902318833716542775528360*x(5)*x(8)+9020654951950349117874818587933599150843062643815357400244106025342203960758111359743126932820286*x(6)*x(8)+95733459143247849127662389113555700652035997467137423220360943140662576186579180908594683862951801*x(7)*x(8)+78411559043545295303789116216402056668188597042436682214695432634799718284057355814711878625276932*x(8)^2+36639162955441332392600255964544924259802189798998031100840850374383723347227959051305800080946242*x(1)*y(1)+140602270362604329216716705218430534877186438943696673946086393288776410146894446818412651692296472*x(2)*y(1)+39995537743113078410363087679641882105536602773033092711826871817373889443902030463274484954628112*x(3)*y(1)+10631637853621040411483939406652024955924362797150139578132360848182331431983568810243769750889171*x(4)*y(1)-6344394118946891262659329535679851584596441600606690698694827140835231176763603065792672434327960*x(5)*y(1)+69059252275343851224675583413939292051271480981106405233987440546077979977892404973490291346815664*x(6)*y(1)+27674775386457268428538247871560192335947097251705245569260436918272531927871836947887909445548905*x(7)*y(1)+160058128697990541108629229887451597142503029659903352557144315642712329919013779316139985026922004*x(8)*y(1)+46955179372346040797167860758732864992854332631481804609738463866650755756976917349201639898596216*y(1)^2-106134319217239813901815399702911099634952436105090762785567018249234685346909494955050376882015338*x(1)*y(2)-51368462954122224185441673947370080957380696713926351186574712951199284620101157378522474794054226*x(2)*y(2)-12667184018529728468588997118414523796039742926017761999543027189752944234401594982726428515613713*x(3)*y(2)-5707945516293890679865376428914005022267236737168624311248839580648808676838989730641038049457556*x(4)*y(2)+107705130352805039587684163707174195461138171457285692304267168841266944585354797833852310222927538*x(5)*y(2)-77924677856531555457868333270975766406883731728373006838024383373652081706792172624254928608058302*x(6)*y(2)+51014098545764076902698885930832631756350847072335314428723237827147423971874276841519084377015142*x(7)*y(2)+17253633630097101468631511954269884312682651591470045631417815113865093976215184465096383258050835*x(8)*y(2)-22035597693200037807366811691458211569157482712435755417104961832629104858848816121614743524862275*y(1)*y(2)+4669288004268373231647399805220423167779748388862434602010178032627201010986008882308475291432560*y(2)^2-2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(1)*y(3)-40808357215947025643464781425046747799937288534484116479277928414907287831841449942161631127004596*x(2)*y(3)-43057983628858997029624408871832960362385866083089399548530332367987142679696381674601548651506656*x(3)*y(3)+842915290445559351727538009105445308608587856510372121001155216332276656159205266193275776805318*x(4)*y(3)-321995860944894105839887929007362478706845037624163169289916671175822062064761531462510224000208520*x(5)*y(3)+2724632544733366640952488823716467932708770618348745942259285231489439589902587819142332215115488*x(6)*y(3)-14629282914634196077853663884183882564207220931109276650090988392541203882441388885136948002885326*x(7)*y(3)-115004705852277582607730780948504644314835962384397055399885872034097330144267900713696795439590178*x(8)*y(3)+49350015799258792416738243320844666919990263137560379551300760996709457301157975337638816699250506*y(1)*y(3)+32508024818122016520043941771621204528084297036422653964120591829760523867300413697109035796179088*y(2)*y(3)+2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2-90368723609405856902974194530300910915097075390680908806051429606749457126752142729241481796892652*x(1)*y(4)+27895871256620569131720949362242991406440656516111993725088678577554757922476039392389884122903154*x(2)*y(4)+43080567836939756927927474280413914123453422806928611411419559857183576122219011766816536982168138*x(3)*y(4)-24483679014117336724257305924903358284294628317856335757692890223535177665242651510703714494680012*x(4)*y(4)-152694068513877906036536826688508171572578184864230654535728482851501596917976206316100045404894912*x(5)*y(4)+227060235368450765410523461474139292672169091196825236614222932194791626069004190678884632592449222*x(6)*y(4)+18809057877583204374502301068363389185218851591264048378296780447735143820649425386888387605888216*x(7)*y(4)+132155583623668547974502477613278616772010518635692512608045844589385946439143278837766945687035732*x(8)*y(4)+34836985343170598861384307968940196474806531232459655118347097067887204586220593980049571779830522*y(1)*y(4)-157963626910877824206531696513163111588101940677036646209076331253315665689218148971934046783704830*y(2)*y(4)-37319710015478249520219930527235907149132701904887407449979188260219983719825984960068844345733296*y(3)*y(4)+15983371994200934588703460589585760018498088621330316324998031497994433623354504827682295080893062*y(4)^2-1199324392765142200958214129315808774237286454563357804163040126691172872562526725156238250583882*x(1)*y(5)+124047452758397106253824256083865005833064020051356614286612706734373289662979727264648535741027124*x(2)*y(5)+139742836386801501976418585745679343345617146200559797485924822932370806772102687320639540411093225*x(3)*y(5)+53910256864100430817411605230844360203552327070866466879178469144801880089141931796084659643813122*x(4)*y(5)+38642990148213242876265557602212090814776472996518389252126189120897063523876774736508528943621432*x(5)*y(5)-73298549140391337951476992684734922511308055648393751126873865873033424780296074317310860059338108*x(6)*y(5)+2955548431022771568670044350887803033917716499086237196521754200972908966451317473516156896450740*x(7)*y(5)+134265354799777537631804853970477452040315950558413274136340767167161564563316104904046664034515629*x(8)*y(5)-4568538244703644962777030659448265430007758499960421367588355430270275050741401310771249809567887*y(1)*y(5)-49639621176117326096240207651817135382563645213753014442123153457669436148071924974926056945411874*y(2)*y(5)+35160720174487643207497737913684607355491335049222303176291988163968219033329316745780034893554010*y(3)*y(5)-3451343157038455260692683245286292558736328773837671893671288587669629640667380200509108962362572*y(4)*y(5)-55022991712517628359006889345153270250763850076614727888169283062614890272176054084519627955145774*y(5)^2-159781806227431769468799023263367022716067128137804125933586421986972016427275571450365134573370094*x(1)*y(6)-11578822144177715336329282422165219653752287435915050217765744640824307437611130314430891522711354*x(2)*y(6)+30819745237022003855459294471633798355178429896020154728047938156541465416008966792026973233902612*x(3)*y(6)-2086016675441120614676769686702769398781573506190085475158593550092768486124775786850756283414533*x(4)*y(6)-47057139603231554180284802852280533066060482955957575140733105818536228754158231534344833550364808*x(5)*y(6)+129096897577735585588944972689931957354773673000087834482783742252669965662274389746825086866644480*x(6)*y(6)+30827349791679728779192341614773894628259770134111045683242871846931393183938513869626101760588377*x(7)*y(6)+103006602028184539744464333741630362338767770423139908710311982451310357246388918077967083527606568*x(8)*y(6)+17050396664111095117332084899144824309971138918177997810070340565717767604665194008994054038047636*y(1)*y(6)-3395028184236067092139069028124333704184699508374429695892952655386801097137198732317130060868235*y(2)*y(6)-181331732820933495516040419532548620242532157660148100248645255729424098432527984217185134001106416*y(3)*y(6)+96388366282297760697252023686898969238100817475784951721824241894209880557172065275536710089191970*y(4)*y(6)+8622697323546951202787447689189367625183904648397133425997852217775386533198121460295517200472221*y(5)*y(6)-5069273030158921603172546558327321934112991368898240829869156455565669241430413160095352718876772*y(6)^2+81681663171259260278500782426316784944931996236703749303819623337360741852462788695366634683344956*x(1)*y(7)+27013088765810483343853984160545979061658549825540102674949813248715924120564562564355571307355324*x(2)*y(7)-206475709893341515517780570189863363850303884059680963218384570155011341376853349985961564270376856*x(3)*y(7)+107114588216986698263970355393823932156308820595787550680244740935804284898802468348214312710633216*x(4)*y(7)-59799899993265181908957155816031253695031294624838305010956254458106002759271818878157869459417758*x(5)*y(7)+312253955792672535461925990682425081935508259159314375450368659634105430404075216520568088636089194*x(6)*y(7)+3106140096939075325168853977607520667071198952702150366331613861021543178801175079287334382393962*x(7)*y(7)+36861153752967829717433276466527678276529815244172759453005916096659281535632228626900358046334248*x(8)*y(7)-194362681106446204299665241109207292553104042552211845466935907912793451779077932463584886257991674*y(1)*y(7)-34993813310002727040417830939402244041461803546626440932404810049027702803414069434862607031318200*y(2)*y(7)-102741267270704025372752817951029227133954299963127260001587886052364323978411801238289393971714500*y(3)*y(7)+37694570722215572257060281872059974094571689295587720720754478959674620054996212515777359223137840*y(4)*y(7)-264707766158681068495255559089491674052149680258877031383202549227039644182929426964874770505810092*y(5)*y(7)+59282659374938104190089075368245124415285303426616387788205424477920448744587407627800552512400780*y(6)*y(7)+89427145317720142320199397071014879802999312337618412718276061632680523472928855165388957020776094*y(7)^2+2582032727876286284207151734154183278772317789347773406354106936686182255886567628259982028639736*x(1)*y(8)-186998214038180386824947536363053764483399778369324952799870150706672410084298360457502932177717422*x(2)*y(8)-197060467091781628156693701774273247987502251973260279456972838014718156699328742720320713112281238*x(3)*y(8)+18432831300647625462012695674479928414445793592317693656405945488069356654772859411877452376752038*x(4)*y(8)-480835605837110413070301966473644094020321024467350057808707277493628955069947785371816770781335610*x(5)*y(8)-79719169538456044762153199969015039329477441588722621895370607564777539126700464495728523237955192*x(6)*y(8)+39110053144316263578430260999760112271293184411540360735932841432591446628166469345419487288889872*x(7)*y(8)-22022983424201051363520748814746930216163695175421573486670852657148561712247739263331921891268066*x(8)*y(8)+125984403738545184828228948635368626953213528225046904118052119341547391232932041715688332268198728*y(1)*y(8)-21611516782659091180042181820223044116119964132183554221540396285351705084232078860398752140372178*y(2)*y(8)+479345103375726311893825360582557986515531533138596676930157953312791158486607052135239956850010*y(3)*y(8)+2325534285416284865985650987521712522575947816127785546649334672707894318520146515405286891321380*y(4)*y(8)+170435393622215437565234296245000645981027208054433338026834353593353227157562359132384880487956402*y(5)*y(8)+186781767517015042119140074267087455497326371986614699364219943825808487811073593820796387388289152*y(6)*y(8)-24634630348572877392304906070397102206144301141051653075678770087906913559717925513045093039101012*y(7)*y(8)-43589224567219725997453159561163881887140222702624635879602536798171707224364260021520513530868206*y(8)^2+51349514989562707427446894858519403828910010261994408719599390664988822852474719022526568899533022*x(1)+50644726063438319623977843305152781447293166033516197668231930482012922012872667310465589882728764*x(2)+76289534299387716322189483272330524657962134049613257395552091807132193415864430992417340240122972*x(3)+16280225351183919735832786522828620911688034531745542321242860798752574763334544514645591833103189*x(4)-126277954016312097206432821983745003330780592139558865106119979645003082931080605339349238559318550*x(5)+25113662295516797843086891025578283844708829587662568558765500017256791929304758707157670327078986*x(6)+76569804665770701645209831736519789816887015145424519549929376211207498227305244589265805218440151*x(7)+17946399694724651505381788293662425495248400115501854707299020322392021079938417796738727035323952*x(8)+37257757534751419482931869614243889157259275608217427299133517195780947674707795060908177871858768*y(1)+45104461321588227254698180991538502542014977828174477719721819927170476847470392735404650415351531*y(2)+40651820072332215849329134833406658480360025294034077046886258021570952110469233228691777844944228*y(3)+140834258265709465824264397564914687018794860312573118022705443666809110803203492930654213609706256*y(4)+211303276556308718574555574841179270113447454714490830559758140560271929119806535905557923668415845*y(5)+76103440277317362273364674092356340226978288295208851653424360605489822053136582890835050959311708*y(6)+216620834734732162356974711237960563092032687128581450451612569825078442214765381127257279885756372*y(7)+25753495712696758951781892189335343513318150230346771684038789982557144196348968566733321022721110*y(8)-71711507906748359231637275414587757129061736253508243028084226963521313128379097884013100927938180
---
21
---
-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(2)*y(2)+159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(3)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(4)*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(6)*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(8)*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(1)*y(2)+1757728097273952604676575824712215446055749512518167200250042619728874511443506051024336975119224*y(2)^2+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(2)*y(3)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(3)*y(3)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(4)*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(6)*y(3)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(1)*y(3)-5730707888050808187016197532356441963799992425973865642750988198035108907605137838219557835194792*y(2)*y(3)-1224919498215347346664359214597019135159133570898644125338601594104335083932206994943456659022892*x(2)*y(4)+7790173605923835555736154714898123490115042209310734913114152148456895146107217811415042395637380*x(3)*y(4)+3051885073326861529529249365574641558744340256836923924877606351105451433356234420600325652695836*x(4)*y(4)+856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*x(6)*y(4)+622873421319180510463828278216415846733060455859008451138198431207553818440386564230044324372840*x(8)*y(4)-622873421319180510463828278216415846733060455859008451138198431207553818440386564230044324372840*y(1)*y(4)+2665910557782787348975442664664229451499968481290404277144068067722778025674351547682829399001752*y(2)*y(4)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(3)*y(4)-1941198794156077114213446925915445269026663027352451256084182456400726725084394154717187541097800*y(4)^2+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*y(5)+8344668672117873157763624901332080450878377262509918278709032570700468068086484913958543090481980*x(3)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(6)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(8)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*y(1)*y(5)+1195125606669721177204787126429108058515232146878163387035348786586102254335938687548504695961788*y(2)*y(5)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(3)*y(5)+856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*y(4)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)^2-371060153257326311453681567603422719078110385445790279313881701082993204191243141207093761330420*x(2)*y(6)-7726531007532893061423569823127150607665619322696805775661462643169131864490672024526020747972976*x(3)*y(6)+3353249641066876076895597422344206943189402118686171914496799461684638982298833854163213566291984*x(4)*y(6)+2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*x(6)*y(6)-2934613398723748326595325785523958380963633493822939292323094915464620565625021255346579938587240*x(8)*y(6)+2934613398723748326595325785523958380963633493822939292323094915464620565625021255346579938587240*y(1)*y(6)+4269001407900613364220642283682008589725548681912121367601288263703541221837649737689223096416700*y(2)*y(6)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(3)*y(6)-8058878668350749585723964154490820762813081962841555909241900516859178086671496803769647375620288*y(4)*y(6)+1455195099254251282354561072175733105141812376391721298518763916937908972317176766689460039891060*y(5)*y(6)-1856608012764847341005732968903906231845621317676666421513975399218858514716152142629368233121452*y(6)^2-1763468003026989423468264976724095027695542033621186423552884803507514219778200307844514848270960*x(2)*y(7)-20475469188049129816661225785921642116582766302162433419862165145326452560350503389189936663357952*x(3)*y(7)-6234594661241431037883810202314432587100641899793924501473471691345631336613458803546218940653788*x(4)*y(7)-20854907924193009518559698435678201554511655420867938983213982316231260274731267966041285477704288*x(6)*y(7)+5193497911258428251328087061222737691448937704491503488428632593029535480738342298702260855081328*x(7)*y(7)+7953769058428804577528923001438393767423114597648702978967943285937292601086832219109298462535180*x(8)*y(7)-768521138586537411208985811218622432684822787994608222326162111133516758772816910370222618966612*y(1)*y(7)-44245222975647190202485615466315531729298678911552310059300102420632583369356480647841061407741020*y(2)*y(7)-241928433509742487790581793599371785979232397716898651197292206051149228094418444972893769505228*y(3)*y(7)+10968447539193969956611470102275059049058830676716600719582496939933757133322986517263245186822000*y(4)*y(7)+23286916632209354814611642722806202469468178679780185581774280110502226940166189668139228802891344*y(5)*y(7)-53766040305600064145551506273160156529203878099103377478143934033665829338111216610213155606571836*y(6)*y(7)+7109906848157833362012070418317939760827609340587091163698852332991426378674288693396809160074420*y(7)^2+881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*x(1)*y(8)-8493294008873795500737951878019099710632355261514410800155196311521272571689372673970239838222204*x(2)*y(8)-136895032029753844661349958178632368278942870494483522864790684144642373930419563461544756934680764*x(3)*y(8)-12493574801897520471398384377950308509315404059496296528158818087864156198236110399799168270921976*x(4)*y(8)-31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(5)*y(8)+2894779417865760448901331071259845265392163370707462356957104103387582256665737839303861951693984*x(6)*y(8)+22040469608672494918056051582715371787443392330580869029023887172216194404094934435229271897664576*x(7)*y(8)-42719319794028547941689498119845999054537456419456972830510220972597849702429540167661849964936108*x(8)*y(8)-74239111702021714571279748546993929772064058364843448554654793532938527517446461556859626471822300*y(1)*y(8)+6167562580365331790884268660201361597614301656088973871824642178892314497816830998324924245977648*y(2)*y(8)-30347300790992628225902292528246226192131212516051982037670296920508432008424979004635446064462676*y(3)*y(8)+16124748665521083380270277171561608298687170065381700421714217103165850764439057381791996443979340*y(4)*y(8)+77314253810818274631763609055563609733640878215868852140694243270655232903826888361767443482740244*y(5)*y(8)-105459767419517137957577710817267903210280145680339199741591749398123789929686552129883311905029932*y(6)*y(8)-155270426231566046166644417222657870866780027710678404234065902363550740934366409326971395557530060*y(7)*y(8)-21263098427435548000001884148118242489149225613225990442522850922457322377925048822654691989522236*y(8)^2+973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(1)-26806649983339951859278797715773613694172062068817906734752757246641767059827991978358366233591896*x(2)-90462643454940172191281186108196093616628879460200976274670465157927422918008999611115668750171258*x(3)-35051778312026832115702051922783324900265356644676231408097300334383424541722701644339372786171280*x(4)-6277346004006925291886478088227597164453660221089343614529260574248559486154718460948128102197136*x(5)+9082671020868711558794815882469770547408633338750100397465076532327941495314865495053233465151090*x(6)+14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(7)+47395586935997079664002529191849798495382982122749146955656529626700783682614469972852879866599442*x(8)-43881904192410599914877176772388696380772288291794218053165626437817547282675200180190303357866838*y(1)-28617449226259902805919242049267068918947244065400507520318565023452822344969192067705291940089008*y(2)+29209364965447634458836854072794977501072663623656354003993857115763179585620677304130116789936396*y(3)-143881142226632030815599662212516015289346163286726146483392053920537593049700320220810426131178940*y(4)+12403964559511710922225104967445833288759176109680655208658476277154985051063132681415075142978170*y(5)-39491463509244080909596187291354646435241133051138730752006054589744211063565168928723653993431692*y(6)+26693423186619809885878486845469671551036775360237095266445000747760054632787264499558605185343294*y(7)-22829375533019641832954853869512692224609754886565027495049455227808602425138434964021430985050356*y(8)+108476551687919548386622415404326644936255167665270166315827961404311597363746503756980691592426458
---
22
---
239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(3)*y(2)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(4)*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(6)*y(2)-719070585248435156458599201018633591568261164211977491011381071707266845590525202691774217094228*y(1)*y(2)+878864048636976302338287912356107723027874756259083600125021309864437255721753025512168487559612*y(2)^2-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(3)*y(3)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(4)*y(3)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(5)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)*y(3)+2344380499657148803779353535963998985190905992443854126579949717377999098565738206544364568943324*y(1)*y(3)-2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*y(2)*y(3)-1627098748993572833895172547242393152987970768928340309179049201346162852182189788973029927070276*x(1)*y(4)+287946031733662555882256557707551172387380856615524727295269907842217392589616064969254720622528*x(2)*y(4)-466510279679934402610521629079659488923130158312945745288697550935635612583252301218528235124308*x(3)*y(4)+461959194803420977991451959679129633221727399231388633449070496392419919762177242188867993600916*x(4)*y(4)-1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*x(5)*y(4)+254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*x(6)*y(4)-314100045162504280318274378673052116038692258424110946905133255054563872902204365744157614027524*y(1)*y(4)+3122228574207933248663498086613208493816651590795817380544634024500413490437096599597829751792944*y(2)*y(4)-2344380499657148803779353535963998985190905992443854126579949717377999098565738206544364568943324*y(3)*y(4)+143739438833903046194642756229772506241416086050964312813560870787612301662417674751012709420168*y(4)^2+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(2)*y(5)-9457403520535070699358909015640990498089900268258179287699846488513478251120607202393511401814632*x(3)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(4)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(6)*y(5)+1516375217818972177410603653405030285150394227709941820921105762696780985422529324991519403156852*y(2)*y(5)-3907300832761914672965589226606664975318176654073090210966582862296665164276230344240607614905540*y(3)*y(5)-13297088182074677085384718441844605304609875731270898138221311419711417130415118801532664230513520*y(4)*y(5)+953772727214740749938814955121922897609876862069938007706411929554008728314961961515687123999416*y(5)^2-2265216659114921373877246090677046181730198768032154774690881058657121170863672245460464313607588*x(1)*y(6)+4597403822278094928078781921379422765324000402180503779729499468783236087579731345597026272885796*x(2)*y(6)+1982134782444643801944912702782571648118397686204960033385818039449154216625773250565328340750616*x(3)*y(6)+2303990684083026921600824531887696333831702265503916589062780827444719283472939444598885056797512*x(4)*y(6)-2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*x(5)*y(6)+212572786680165960225167809576858496633886574906914734175999973103486433075574799262704262310848*x(6)*y(6)+2107400886497438549729520699852571004217766781825128450519159072993220044488608013790817306259192*y(1)*y(6)+1923910556315119803912644049348053839789814254507937705232309006704015962296586036688323593028212*y(2)*y(6)-6701848282155016494918852066485349834287735058772165568501226923917674544173751177148049159458688*y(4)*y(6)+6176690571108892566971727903072465866903871459823178658871753052333667611303698226490111993115248*y(5)*y(6)+13997779379924086325037752113255751660514335545041633728165193008484227095717007182376905512797940*x(1)*y(7)-6358591741851493088306604275805492001465493053920110175746751279206488000316980859017353373730220*x(2)*y(7)+21071333027082744174271749864735770393177116329186514300913422151359394122821836891652091923403908*x(3)*y(7)+2940413633267672428440645795757614126553372128103276457984553338661002686468104904235122498078728*x(4)*y(7)+4092766965420386681199058255743639150654806287626455681222804510256572145777318572626272357864276*x(5)*y(7)+345258378224386736933164020292953242239874723037260965559016635286333313041722216790928442711040*x(6)*y(7)-73997538235261319116333361502121733146419258704701184786641389953326066715525363094967783926027660*x(7)*y(7)+35073027919105697075727999464470151978340163332927754266923267060790058591190258326081669817620836*x(8)*y(7)+86185627071086752118884356070757448565719337166515540793416356749417847345743076366637884527751108*y(1)*y(7)-150260621328112415905609356512379095431650011841192459174195793049232077182119304455900687580279716*y(2)*y(7)+11835695893282066983000388268527934855408623315991989230065800104688656813280572485596688024010984*y(3)*y(7)-15903002715111610561921187193630839139565594284231410240423096586836599311575626721748321711854100*y(4)*y(7)-48757773439084510447274093928734403655742657438616505156872086036824193884383748836678213690397260*y(5)*y(7)-50638072125190378431541450417384303892358042106252233141854555649063017102941569358467604904544252*y(6)*y(7)+134505416516007803881822986656355564657818948210907018514813361040090222051836734076829926813620692*y(7)^2-17495435742378600456580035488102522736688254884469639526883450573806461872372403478444853197335660*x(1)*y(8)-21541516002074428262748383928510290659889950322514661412735196587233000261291113587236955635549968*x(2)*y(8)+145162698499769124443463290121256265713820735850437974040680195432722971795704379671393907320239228*x(3)*y(8)-18480640699987495432565450242530002212931569244552232600840311178841490257169810601942963546418620*x(4)*y(8)+959041485309015407556847328929982587369854408169491027346959740438607770339417425155610096154400*x(5)*y(8)-398080907228153307377971832256512010765529185852660474493503547370014412260137557358369761857584*x(6)*y(8)-54862511821713506790504218955287181938654339413849765009342328486582266698077482246452313863892908*x(7)*y(8)-7454435740862071252404088088036979941304399683011908058251477838879395365563206804388888251963972*x(8)*y(8)+33010733629591760726138921739163666055470136953753562304632193737353883192175142721736674397677352*y(1)*y(8)-34227691178908594563482963173114054895965738435422142200930699806684548098763751750822871132654816*y(2)*y(8)+6726619706982800162103216709709899014700078214954548977410053695513432200159960066198830006478628*y(3)*y(8)-6966701916250222938097441387331581997988758626222270181732181982462370618385092987741439867131484*y(4)*y(8)-85623593666203759924933432416411123353725046712138241376157892073325995456859113678401586969515584*y(5)*y(8)+97123975098174952288151612591624474771628559230328919634503996543356277874147370595282036425249584*y(6)*y(8)+10382269700728946427899384003728781719619155366311892758259939805425550838547351064685358575781680*y(7)*y(8)-204749950792388196232313138212784585844059580488968331637316197140236264076929671734995204295644628*y(8)^2+9877132777183155124656093659014294114529421578673443322856750211690531669616268552432671121240908*x(2)+107175723692231250450980427185815301349608831902819626586025837775962847988740174614124716286803934*x(3)+87603466162700267621387259150161568857068853657978016176868524786016601421761374195138040672616988*x(4)+29873262606240606647228517176325670449910419745922892629121212757522416764467323535118569187822824*x(5)-61700950090146757579203910724084911043421961083632629849667861116979450856293148118810324743738852*x(6)-38079253571309599869626445389532328231741508491432109855222835894876067923536731517802082393593552*x(7)+31989686396302571521680756489119375719511577384590451248317946959961415050527460947374986734743900*x(8)+78977300959719104136428169759393058491681584984073795917902070264365879123752904618094752444319148*y(1)-32020847917814154379940194569826262929289111376696351249222261374400799007201621095722116376218406*y(2)-47266205013432923813765764015028901090588574797690694608773348075950924936683185305640266699789128*y(3)+126166287860241445994302144733825653953482695451299783349904332211898291935889871015901484149375090*y(4)-48313980093246634811443009842822596961844531130120661672541210488875732551246918088464306423757022*y(5)+53106789411661784392742696101388288164392224666909205458207430082856598038094683787816654099407316*y(6)-89721714018753685976700262261585549784197453150742520318692792073364458205290867256580725259334024*y(7)-472019244636028769399452627937334004465608022380278834278940195693147471088683373238214830633039902*y(8)-53302882733499678975124289954110166213617432180458843199638878046480724405300479939850774991493132
---
23
---
-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(1)*x(2)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)^2*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*x(5)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)*x(5)*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)^2*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(1)*x(6)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*x(6)*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(5)*x(6)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(6)^2*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)*x(7)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(6)*x(7)*y(2)+1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(1)*x(8)*y(2)+1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(2)*x(8)*y(2)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(3)*x(8)*y(2)-1757728097273952604676575824712215446055749512518167200250042619728874511443506051024336975119224*x(5)*x(8)*y(2)-1278347707108329167037509690699793051676908736376848872909121905257363281049822582563154163723072*x(6)*x(8)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(7)*x(8)*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(8)^2*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*y(1)*y(2)+639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*x(2)*y(1)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(5)*y(1)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(6)*y(1)*y(2)+159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(1)*y(2)^2-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(2)^2-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(5)*y(2)^2-319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(6)*y(2)^2+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(1)*x(2)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)^2*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*x(5)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)*x(5)*y(3)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(5)^2*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(1)*x(6)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*x(6)*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(5)*x(6)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)^2*y(3)-1341354753430471647597408582153061307166074251404461293211411052862618386975652094449820833599864*x(5)*x(7)*y(3)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(6)*x(7)*y(3)-3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(1)*x(8)*y(3)-3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(2)*x(8)*y(3)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*x(8)*y(3)+3479062972730585829695134244523424536392682144613560501924692452043557958653794281828218055863572*x(5)*x(8)*y(3)+4167787554946042317829961841713775973672721764344629558364355053116442841894645700523314789232576*x(6)*x(8)*y(3)-3347406245883825959961298489774936663215737733483246959948488381893379810155824318638908304286784*x(7)*x(8)*y(3)+428237860031328843270454982083240438925494509459529709041890410253107205622436062412389559041968*x(8)^2*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(1)*y(3)-2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(2)*y(1)*y(3)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(5)*y(1)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(1)*y(3)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(2)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*y(2)*y(3)+1222536879226367651382018719866817926042918755334143682432040835020303183026462870003338736402488*x(5)*y(2)*y(3)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(6)*y(2)*y(3)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(8)*y(2)*y(3)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(1)*y(2)*y(3)-1597934633885411458796887113374741314596135920471061091136402381571704101312278228203942704653840*y(2)^2*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(5)*y(3)^2+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)^2-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(1)*y(3)^2+5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*y(2)*y(3)^2+2852018247208920180559531761839412288147104339826984434517650795450497936114396783916486586093168*x(1)*x(2)*y(4)-287946031733662555882256557707551172387380856615524727295269907842217392589616064969254720622528*x(2)^2*y(4)-970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(1)*x(5)*y(4)-1084832616122601488455280237895545479954787855090397084587268927599973738202563806418912317973756*x(2)*x(5)*y(4)+1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*x(5)^2*y(4)-856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*x(1)*x(6)*y(4)-970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(2)*x(6)*y(4)-910819453052843066346084835923967019120441312474533178433468339049771211030002629199299044995368*x(5)*x(6)*y(4)+1118458546718955254779901043963800151696366654483503314586028469538219409402169953803304150122292*x(6)^2*y(4)-221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(1)*x(7)*y(4)+110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(4)*x(7)*y(4)+5942380686389307698607967222084688508222848182553082336637352123145006243734624252241541412241648*x(5)*x(7)*y(4)-118784303921076355967626444338352701142859100495728568384804753942826068481441788089978788948248*x(6)*x(7)*y(4)-110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(7)^2*y(4)+13093703594570919442586467368305782476266692747507963978818054245553897528414795788406707827664436*x(1)*x(8)*y(4)+4500719924754821314271652460646776529084983751482353851466936289465791575788099814634759165045048*x(2)*x(8)*y(4)-3059657340875032368993347969879245420723029681835954570670210925938946134486564108520491691220092*x(3)*x(8)*y(4)-1125822457660111178660531643916508713703655140680152570413147872995775474475671778195669889665610*x(4)*x(8)*y(4)-3145290947948410786614508798676651845878809257431722604484988782194289256068035016144012210397904*x(5)*x(8)*y(4)-2865117183762919070196350845273704535470117825815228522982323449185566564608748639094923528299632*x(6)*x(8)*y(4)+5008220045972265407087425495747399251756981195385055082581512785797228924644460087630044971861210*x(7)*x(8)*y(4)+822740247437121859433545881951645117330296372868947941498153986862507315682224200913883390975508*x(8)^2*y(4)+7535853504786526766178518963258826989469240152088316415817641782552923424717207893830179507163388*x(1)*y(1)*y(4)+534794215703459303551289324244093944942915516253423214202884079020289923092608135944628670352980*x(2)*y(1)*y(4)-3051885073326861529529249365574641558744340256836923924877606351105451433356234420600325652695836*x(5)*y(1)*y(4)-1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*x(6)*y(1)*y(4)-864138445581646465222265292324503651050564597261084817289518103634247688012160036218441261648300*x(7)*y(1)*y(4)-338357711334812992607953782709582447995362893744527127107067881250588630124864059069667784967164*x(1)*y(2)*y(4)-610009738446003208420469411482244687446619519731145218411914132854222889654999730512489859445100*x(2)*y(2)*y(4)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(4)*y(2)*y(4)+3973363780236413590626864230901938666065131191914897558578932671961566011471329586577289814370176*x(5)*y(2)*y(4)+3332204891129314976660609444451184559016944351812054383057622745866762127419651728582854720668344*x(6)*y(2)*y(4)-412245101205711905323085018403144090171601411360715241319653257162656723167873976279830453776220*x(7)*y(2)*y(4)+1459945812317839785425330395699836563595602317475184401875760761101281501852281460742278423412222*x(8)*y(2)*y(4)-798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(1)*y(2)*y(4)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)^2*y(4)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(3)*y(4)+7293628221155574056202433222999107953927263087603101727137621342953774973315629975915800881157008*x(2)*y(3)*y(4)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(4)*y(3)*y(4)+7289103357789130888861230407044889382141275029379159120640344255656217290984885427646125487364500*x(5)*y(3)*y(4)-4949247721498425252423079687035108968736357095159247600557671625575775874749891769371436312213684*x(6)*y(3)*y(4)+482052301858421866453199723596715681315741520496314138572994282875825356353255399529129386689388*x(7)*y(3)*y(4)+1226694855371956498963251708867646301453585419357615140054937901225852377238544679392563889616836*x(8)*y(3)*y(4)+4325371845456398539624158131415513423667890872238532462764153540632777451078143947343788228042704*y(1)*y(3)*y(4)+602434012914351550977238798888684308875237439528147487417102444295109098448903689973376438284444*y(2)*y(3)*y(4)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2*y(4)-10822686704045201187948983521009800211998855998828245214319296881468939007213694944341311140316288*x(1)*y(4)^2-1779085689124302547532069098304077916962575554471480963213947291218032579274572418562142237392800*x(2)*y(4)^2+128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(4)*y(4)^2+3254672731735801495768500285012094701730440812349826313786831046943088428664014844863993416518652*x(5)*y(4)^2-8391744449071346563958530460751418382786616049857224891885822667102913687299402975210521167909332*x(6)*y(4)^2-128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(7)*y(4)^2-3364054515523192204922491771347537557582072367267930023088673311691887601259994673583974622639400*x(8)*y(4)^2-457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(1)*y(4)^2-6278104858512188889315829763592158557385680504570751707385245985427124634164794319770802553238012*y(2)*y(4)^2-1812517005913641564027902980652624190374249036711047753496626798995294192044478988625426887468932*y(3)*y(4)^2+202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)^3-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(2)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(2)^2*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*x(5)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(6)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*x(6)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(6)^2*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(5)*x(7)*y(5)-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(6)*x(7)*y(5)+8344668672117873157763624901332080450878377262509918278709032570700468068086484913958543090481980*x(1)*x(8)*y(5)-9616365641737527491015378174827977647691546411936502288984248476772479705839767529312792589147868*x(2)*x(8)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(3)*x(8)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(5)*x(8)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(6)*x(8)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(8)^2*y(5)+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(1)*y(1)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(2)*y(1)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(6)*y(1)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(7)*y(1)*y(5)-9618859668295780553685036831279438593265448757042851612471963226466986572075970017016131838544312*x(1)*y(2)*y(5)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(2)*y(2)*y(5)+560939806232062719025349593982133423824582468902437597556217333346434346283432371673606112893140*x(5)*y(2)*y(5)-1112734848417197541595284114308910047211523005748261008990813917813010183034122288434968311332652*x(6)*y(2)*y(5)+159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(7)*y(2)*y(5)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)*y(5)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(2)*y(3)*y(5)+23674273625557539228704017928570158538678392466409950460702440335464172250246595605483933591542824*x(5)*y(3)*y(5)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(7)*y(3)*y(5)-7926753511630697007078584415632490063086844391625019899137624935072157735537167621460921656107712*x(8)*y(3)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(1)*y(3)*y(5)+17606846868834727429968989424779433091835402534164655899989193637010442951457275173384069191056584*y(2)*y(3)*y(5)-27999313399972347352150016199479515878566554507434706397519755121245702644268652221193796194285568*x(1)*y(4)*y(5)+26282619398709937354620049979987063898474206027961698078682050162434193809290304369923696884834484*x(2)*y(4)*y(5)+363701884924699498711627237974739356497433612140522206598352630652770893985989746304844094594740*x(3)*y(4)*y(5)+4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*x(4)*y(4)*y(5)-3136808908424987782390273578502141372158590151713371829447016669369600303373222255241251067479380*x(5)*y(4)*y(5)-15319787848015671179041880345451018935508437673723480078114914983845433110184281404568426791702808*x(6)*y(4)*y(5)-7117159482099519278785835518082933035566684230679305488494438359022643847013634113873502287000072*x(7)*y(4)*y(5)+17063834316139660189537433001310625375816577764352081612863538775321980920131135574833624977335070*x(8)*y(4)*y(5)+8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(1)*y(4)*y(5)-21946664429093292385805178091176739487463808196346722146639850755605647793636269042948133897943716*y(2)*y(4)*y(5)+9664965892737660307888990776328333937438437144810321512284028334664812203846455849079873139384428*y(3)*y(4)*y(5)-10040266767620902951957364897865629593836705608368286034554695646890215722153077059577285197463560*y(4)^2*y(5)+8185706550915416366107155742145093301276731118831595277424630582441466613367324587039261903148744*x(2)*y(5)^2-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(3)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(4)*y(5)^2-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*y(5)^2-9139479278130157116045970697267016198886607980901533285131042511995475341682286548554949027148160*x(7)*y(5)^2+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(8)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(2)*y(5)^2-4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*y(4)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(5)^3+2636276812372247685330927658280468900808309153477945054004762759740114375054915386667558074938008*x(1)*x(2)*y(6)-4597403822278094928078781921379422765324000402180503779729499468783236087579731345597026272885796*x(2)^2*y(6)-158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*x(1)*x(5)*y(6)+350337355332316451046226062797099035828967866009081910497576953996152335470585118585745814094440*x(2)*x(5)*y(6)+2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*x(5)^2*y(6)-2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*x(1)*x(6)*y(6)-1095284381549145686567232955237603305306681796891445814223213612465741028666033646634671309315168*x(2)*x(6)*y(6)-1662790423554346601483456135855464384360366908357564487406404553318615521954710090250446334298556*x(5)*x(6)*y(6)+1290837776253489528560682344002107341382302257306881909575047075224097134255317134983002485731756*x(6)^2*y(6)-5162977762066471046281925605206614945780096214319656762652249428787504503056893910386534570716156*x(5)*x(7)*y(6)+1515909027533011231822300409729207021111901027695795402939282995676183641863067490343259334317620*x(6)*x(7)*y(6)-2741940134065180465128480137581884986605196686183925376311390739969297428741556040867877715098880*x(1)*x(8)*y(6)+848962353345093149461681166591979273154047070787043977704016982328701792990905571414769934844696*x(2)*x(8)*y(6)-3093842833880895491222657184787496716213331225648646665699976452895396104494224635514116597320632*x(3)*x(8)*y(6)-4588588334677695655980019706356956852644775866006333585828568740017882042100105383330011637347468*x(5)*x(8)*y(6)-2033478645887123662132991003753614129222796176965672465578048404915286231448476700473688242331108*x(6)*x(8)*y(6)+2227258136944207121643218235689172044198847852550701925959453546866746652881907284996172548974192*x(7)*x(8)*y(6)-1133022003636006704412956953177632163869870271099855585403325089560196007880252903313355478383360*x(8)^2*y(6)-7939103794213059021648737632704009104299505897603720509837462616272618297566246823788725010283824*x(1)*y(1)*y(6)-6279659135415201557357967002078276776273994034191802761896658595569483265917189760862435054523292*x(2)*y(1)*y(6)-3353249641066876076895597422344206943189402118686171914496799461684638982298833854163213566291984*x(5)*y(1)*y(6)+1303943760282589334276621889524988748024404800328080028435982216265030756915343236126392963676304*x(6)*y(1)*y(6)-1078264989573323568335514534425248844748415682399967175399047102120610701179742335720298223420908*x(7)*y(1)*y(6)+6339848409639927011204161557155783216252977700314804649444857150996634689008662861931763207938336*x(1)*y(2)*y(6)+3223977439446168249155378358701890970487880320314791429372722487600143631651039182382829936399892*x(2)*y(2)*y(6)+439300268386137095264312739490862333261947497161325948993262435506249478768856788446757296760416*x(5)*y(2)*y(6)-3308526526305835894538575551341654770347878219579824193088782135903635905093970020949310328784632*x(6)*y(2)*y(6)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(1)*y(2)*y(6)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(3)*y(6)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(2)*y(3)*y(6)-37577010159522867418014003895219448029586623823457587581863681415597542541110421723066859058212256*x(5)*y(3)*y(6)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(3)*y(6)+14961639099357665035707978160564394849437847838300820785133882037044566241632868133824118301905040*x(8)*y(3)*y(6)+5523897483946394870704138785618824835534971007129804314492170955945504016565341612911886772086456*y(1)*y(3)*y(6)-19653326816536476514057918491647336273857748322012780931445389019760291263531238245105044483489068*y(2)*y(3)*y(6)+35766367452959034559143610395936041276853412777924800306356720171247650235247084550717155331416440*x(1)*y(4)*y(6)-10884554319177419943495472763674750001707113255942234151556120527534838634783083637524454983623380*x(2)*y(4)*y(6)-10417690247474620212051753166619387132441770059485931085830602000190213183173481106385559054096042*x(4)*y(4)*y(6)+26957448632104094920774446777178215635172997470845639510842390295184564643694984293084913587320732*x(5)*y(4)*y(6)+25725678027385202416842179763733157169830718346738117899860956834016728531204619823253629479242056*x(6)*y(4)*y(6)+11281828693056266677274018458943890783492334656747015903120120103824460871185641142604000315744342*x(7)*y(4)*y(6)-8502474849815391236624845202853174711710579525321029325260874647890808016272231342118482271618004*x(8)*y(4)*y(6)-12477952472834524129323903089026721846367045943343392373340776678769809849118967218870249844848228*y(1)*y(4)*y(6)+29606737505849119413067439134848382098618101923304637242376008309300238130748515769847237080317638*y(2)*y(4)*y(6)-8845564025542446193463703030638325099271585823460382433644269151747816143872338314972350626205436*y(3)*y(4)*y(6)+20441958810280156766903642794856373844929197132397794747719601022304075757510117968666764247804512*y(4)^2*y(6)-9539476748229322673278859369177718670889121591292494564385345900363874317390038063937625143908492*x(1)*y(5)*y(6)-22118768813683526538625762484740748047611506918550514320497518142743618637961125629529909197066404*x(2)*y(5)*y(6)+12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(3)*y(5)*y(6)-14139219202229703601599851037527748341008225144754396917043285040195674725353016208032916591673402*x(4)*y(5)*y(6)+6163303922964398528812449698583035185847383205580553258800210639467818109881641736403221077101124*x(5)*y(5)*y(6)-9053165200667417659895223148426197310813517645044128728965321526878533907998376956118739246886828*x(6)*y(5)*y(6)+10655678035019490115767162381202888401585348977042774515455991646048633533403955202758699508006038*x(7)*y(5)*y(6)-12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(8)*y(5)*y(6)-11250310628775128808058785141962351947480828517910965107216558304183523231709628222952370602203568*y(1)*y(5)*y(6)+6464806844800120731534096768860130198500505643629304583000025862181087360155555107728969091325122*y(2)*y(5)*y(6)+2141291239988672736244166754919533132565285908687715666979175004039714671435027936491156164547796*y(3)*y(5)*y(6)-305681261177206188063982499357917808200102318023565291954616936333071632296318031107833946203314*y(4)*y(5)*y(6)+32908571061800755100635246921411772022546845350770746244907296605767808188021501001989794389421186*y(5)^2*y(6)+6757549882641732598652924264859485872247296468747694917173868393391123541234723438267793866788208*x(1)*y(6)^2+5673616009160743295554241715684847440768896482711287929598849777126012948315174079109050740598224*x(2)*y(6)^2+5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*y(6)^2+5194916435545940616573347927627680288503437335552541356971154141780543995082420334097908146839384*x(5)*y(6)^2-4726355010749169814407032521715584614386213151412907723715277872452318066948589094966380334928676*x(6)*y(6)^2-1481380783213143207338673838660243495600980413348392460102657778028717069433554660280540914748688*x(7)*y(6)^2+7493524339785886594537851238132599877084107864776571695895397244610966377686295881348670952273696*x(8)*y(6)^2+6527095499088054807163989935117833740285724399979981491585745229484949178970353890176055602017552*y(1)*y(6)^2-1492746421150665306830322962711597959261825178076842667836413639032759120769382764541082442543620*y(2)*y(6)^2-6550509128659777499421186517914212061466109759731403938718418363037244479644454557106921072941564*y(3)*y(6)^2-10571198997794891856270302202534151046223418016956206705120875694808328212097125497149174870220552*y(4)*y(6)^2-14491561616985441119362593401369489155242870409566239920127966087556037820809885344719777349230220*y(5)*y(6)^2-15627292522778552026702816621598372669156508234372952320032988700753185209260062865757118274657452*y(6)^3-11001983555147655557942241043303596640962580450013093711161914104832835168624941424937300502430188*x(1)*x(2)*y(7)+6900361713321064304080189054120613799339707996664069054269607494430065417975385193634883491013252*x(2)^2*y(7)-6624328239088334374479262528497149916515114821123289766823005558366885408147765133606007652660192*x(2)*x(3)*y(7)-2506573621640116699596890434528564504014596840352674210734468959024797866501603035544689317874162*x(1)*x(4)*y(7)-25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(4)*y(7)+657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(4)*y(7)+1242027309516302782775683314656807818192653696026793302183594158426661606432477011179449733585636*x(1)*x(5)*y(7)-3511257880179139543588139820675737657909226052713589293378481186771640695572052800804138565006632*x(2)*x(5)*y(7)-5345627147338029302463522019818050420935248115430802013918736882349050137302448849452927992384922*x(4)*x(5)*y(7)-4092766965420386681199058255743639150654806287626455681222804510256572145777318572626272357864276*x(5)^2*y(7)+3645484621410186253241948125123756619567965991065884857524353842617537061720222514832652275729176*x(1)*x(6)*y(7)+2435824053108766622719976873238782140347742293376694963717660501645890561783548602524474230125904*x(2)*x(6)*y(7)-3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(3)*x(6)*y(7)-1130506406930110721633080315780810326909841703508353040696976762299915478188680072471137870655058*x(4)*x(6)*y(7)+5128942732722204045273887569095383346494611796461262063113387693851068939208701795129697816147744*x(5)*x(6)*y(7)-3285011205525604333743142044422080884986735982126104392121150751887241990858231389569071269248452*x(6)^2*y(7)+2063442462291528256419236217549355138092204019903124628384024774912702509031922949051844893149458*x(1)*x(7)*y(7)+25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(7)*y(7)-657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(7)*y(7)+6342339536338291334390960640485636463999758895291132113829795261518482629640814213261009148546162*x(4)*x(7)*y(7)-33949310040836509269961278934481418768041901164573284198067403801425765892321436844021441760736674*x(5)*x(7)*y(7)+22179706679753792396478382597809179174626474545229577704125350808504394687560192430000603752312030*x(6)*x(7)*y(7)-6120773956663997112802133531996031781038562485066357322654573169462434950905974170014586936183810*x(7)^2*y(7)-47603149570905947554237880077317986814504475493819574278145031746064577364866115265964336849757312*x(1)*x(8)*y(7)+15511083088159191540483071365246856726478264645734526001770781916500406071870039151728517329773504*x(2)*x(8)*y(7)+10478888985850716682735159275380367682027766222839025700373499566035638281910977695602850708521688*x(3)*x(8)*y(7)-4229366645899750514135228548376041700725694773334330308120171354771098059334893280352552744601934*x(4)*x(8)*y(7)+5016598260210482628748749238762671640060518588404244119411144010802497143340992776158238880499432*x(5)*x(8)*y(7)-1430031773543695868789767315567986867559705024707235764792856673653183899285936238778781067274232*x(6)*x(8)*y(7)-7946715455984865118598798774202248318746325375384270050904420570586642390901374102987594545127210*x(7)*x(8)*y(7)+6187632634095819400408676766024892988771072323771024376179909876864254256123994026781283665324928*x(8)^2*y(7)-30775031551498463299291051077653204314921677443140284487694729907951046363919313898157670844681608*x(1)*y(1)*y(7)+12676447565916445020986009859702136137497343493744078266776654363811615198382938281671096572875940*x(2)*y(1)*y(7)-12952219607904785299522335181704366186826386121763471312141314444168820058622949595166537614792258*x(4)*y(1)*y(7)-55519416591625282220914097370802338063186962266134714719778813901723320979796439319026342032920596*x(5)*y(1)*y(7)+2335234631794750228214982690733780402326346279383567553222810095520064540073546644180212070064456*x(6)*y(1)*y(7)+18728396847213481353804049007666769372750807888306587955146931809932827602105144292834347098390446*x(7)*y(1)*y(7)+12543261740758539472932958288442699812850686248428854636034367007768968094066601687984687602076106*x(1)*y(2)*y(7)-32486696009531320542740128401044979866164276911585650681073757947212956655060162470029817962822126*x(2)*y(2)*y(7)-17167252621141685694508577249470859768171151934626997926163117171797217446520889218872646987400790*x(3)*y(2)*y(7)+19529588946850290785235963242136977224398917273626534192957520037068028975209475477378055091195016*x(4)*y(2)*y(7)+75905528436127781492370528572167122952732911030415468304245581432888921256230365856549413047513050*x(5)*y(2)*y(7)+11236310627904556218453319587301223274254483299973841024119989305525478196749238503370871439857246*x(6)*y(2)*y(7)-13790174033249129039902345529968024257781164790832057770591809197818812113169569173430284637838942*x(7)*y(2)*y(7)+34232989657882481687364960283781956899505401315620809861959779976248223370952098199535408362430*x(8)*y(2)*y(7)-13431599998070408737161401315716788581205226897904789639482235158640331289016633063627720426188410*y(1)*y(2)*y(7)+20488349727181537660514095510161822013156598825909170847639361466011051435996842414300420713987320*y(2)^2*y(7)-2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(1)*y(3)*y(7)+4445415283220122259008771448222634171641828699545244979214863372481333002384797092182083420390412*x(2)*y(3)*y(7)-116276020388299159291263960107439176099138559195917347982473593893274817493313471488574352227312*x(3)*y(3)*y(7)-9554856494634042504689332802427223569580624727629046809385851049821631602065465389833269034098582*x(4)*y(3)*y(7)-49481297339071928841631383847200711402159139191613139068454008655153462393648081553211782038402892*x(5)*y(3)*y(7)+3856263021494445869269332276765712701580304884397398899427219467674403187077740389046391296471676*x(6)*y(3)*y(7)+5103897607418163764678818079908312557801973653905396806927984930487699155298793846942844740033678*x(7)*y(3)*y(7)+6599422318394594740280767976974123495114288857248057834340954356928563392352096026696831469831352*x(8)*y(3)*y(7)-7761318966914151437901866240382138979398259178092191349387806275244523797141929511865169023578900*y(1)*y(3)*y(7)-21559997773089339324415811272126246215775843490775550036543637567364958914212231630708135995494678*y(2)*y(3)*y(7)+762901877877997777519327023813593782688322618259977345992836587690704583331249157538308118159300*y(3)^2*y(7)+24074646855981383650707087091957345521929778155347820458370782545568100050853111526881604491472264*x(1)*y(4)*y(7)+169979867326166337643372896280735873021138847474305264062640484812164152032347281428153197835616856*x(2)*y(4)*y(7)-9850588249097263557159538258682935754690443340004934435146555804358566553686894802866926346315144*x(3)*y(4)*y(7)+9243467132212604449451079313754160810129650019764915153322170431659189692467574401481706450750558*x(4)*y(4)*y(7)-98995999703103078234111329395039805346900336353452998443477294205847192638814256575121728306085592*x(5)*y(4)*y(7)+16835849896311413241533811974252258111844651592900361153769381472397291709592998432382327766398164*x(6)*y(4)*y(7)-6147946730405400614965421810483973993707716647383896286982472094103331680889512573904825792581666*x(7)*y(4)*y(7)+27823225420732037744532751878707213188378499149177881414828985822161830569825430533880548454671524*x(8)*y(4)*y(7)+15444828788281645597955888075808211067877843796052218839825187855598809291055999452270059565529580*y(1)*y(4)*y(7)+35067126476850940376140912934197542256294691217782484678601449053533567703095908062373491652784650*y(2)*y(4)*y(7)-484242395092519462383500779587318118695220227135620370911264766086731413758550112877660575742952*y(3)*y(4)*y(7)+580332686927678713644876891968143039548285713587771269397082639866869537222924802473979186696428*y(4)^2*y(7)+46040047223276459601606031564176098063824273498235323071796332880924782656429732322274439591280234*x(1)*y(5)*y(7)-212690991488936505375642912874021978794729998200565391980945306690620508423104177710568093601655738*x(2)*y(5)*y(7)-2336037171546550921308269996369232322054273495265528010618588888124011747202900653553467921356010*x(3)*y(5)*y(7)-38954311853025050425421627032418186938502029909773173009984867692709355060746429635700855396384220*x(4)*y(5)*y(7)-8401652631328600203529153380214297084081939642275325983201332245395896855343078016107021218804514*x(5)*y(5)*y(7)-16277127771190234799224301119066637760581996387821550622208337053683410864469506534754325845293406*x(6)*y(5)*y(7)+125358050560509155453629439999288840715347280545269699297621170078761217885676921555264321222064598*x(7)*y(5)*y(7)+9141376764903764949252153142271679853367360317019452055774370982864427421889684236059010292043934*x(8)*y(5)*y(7)+2147046097519797376496193870842558128867588623207824121404933539715241032260301802551834447472270*y(1)*y(5)*y(7)+36674677783153542272924205779752046701979075506602815117021917243575436507377519335064205669233120*y(2)*y(5)*y(7)-43151126191435603148150473280015354354782308958051078709234244805201501576287936999654843966965538*y(3)*y(5)*y(7)-16422939955157391169319582764852368348194369716213298540600896897959570280453857846942819789574866*y(4)*y(5)*y(7)+15762645567920770506507834969287025491638744120499327636375730812717184535648461274267705430329296*y(5)^2*y(7)+155689039130390640903961296234763939856014402695865909671965166162667227961677805567299059338563924*x(1)*y(6)*y(7)+12445236317494650664484003578240542133938851288119189046265302849077603837408014203624003538702072*x(2)*y(6)*y(7)+162410625030764799069587957924294085515759015907338592244604528692385877957230555451321559654398320*x(3)*y(6)*y(7)+3471960371411350520268924010256644049713734126559660348221233302825894171169840547544165361510382*x(4)*y(6)*y(7)+6256917919438009793580501305324846972379322141880216374018150643198604691036414628738157921636084*x(5)*y(6)*y(7)+41163878692249432078590962915099106496478449350776563010859840231594004870259862736696554476050488*x(6)*y(6)*y(7)+18696020627973173337715041566845756985293825078396697228680925247230801596819081817726149532701314*x(7)*y(6)*y(7)-25836339637159766755610426193663335177347759194523672215790772708885125133011649829585178399375932*x(8)*y(6)*y(7)+253136569001458419969907211226446203814899537332027127202375228984062216515491884954066859187524972*y(1)*y(6)*y(7)+33827379110218854054873835603991608107656246788878124006023820977476271752721040695679838226629058*y(2)*y(6)*y(7)-10759119339158375886085592212917953835336989917534380878594756005971663501086925298100800256523228*y(3)*y(6)*y(7)+30955918738977691212750513027860196158960658443616322422708348446584909667007879984997662441949584*y(4)*y(6)*y(7)-2162396916697827683174524563139481593194936049890291706961100940944600668105994438390706780559178*y(5)*y(6)*y(7)+225591668080577494976440699107433583890524724950957242595206079992581454300911413482470567203722888*y(6)^2*y(7)+34308868014017589703873416171983754856517720342556129619737584090329484931538551975397119952611120*x(1)*y(7)^2+97291420346387186808021523179013747701365567389397354247065934479795347709764749528478900117431456*x(2)*y(7)^2-25988419572525012923164189532411428929034160333827924173361042624077939253006730843454970508324184*x(3)*y(7)^2+1932912675816023404014042872980124778531242431288827774097082659959565894388574482618961307636038*x(4)*y(7)^2-115937459862550000047542031683374183681710747518475633832085547344304733608199901825617184498217720*x(5)*y(7)^2+33081922155242631254420911333858708978585296764014344776766803338816750895315390956606763081319600*x(6)*y(7)^2+15338010378574129460027929733501483848159804276503091930643572690158643350044512488190921880255022*x(7)*y(7)^2+4458867538507826124035508239442624249152617248746407435349668264998408653858149154164739016991092*x(8)*y(7)^2+30014029849063003489437539733711278906833076086587619336582349643297083412923000651603043099238596*y(1)*y(7)^2+10306938788302581261476472908255927924808595609605745215275623578262804402030618347045677537707902*y(2)*y(7)^2-2520858800335801233921070618766555454493422353942986662132620093779671808030347702978850247960124*y(3)*y(7)^2+2776735187000982703587009953117364444314747422965685521672119081315850171548185853814381511741224*y(4)*y(7)^2+19757583399091389235543590616420822345327802629386188196996110027135742580874583340475048594635266*y(5)*y(7)^2+21371778286716935427847756304218960987659615779608066214776545875110450497313242499383920763350712*y(6)*y(7)^2+1140625522416606818672572815529331235145679183390172374940753291343120478554248465045540219206196*y(7)^3-881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*x(1)^2*y(8)+13330249378292221730136743803231268157389876820245941049609113549691693702285648180981832089984808*x(1)*x(2)*y(8)-5945855925389056927235949658754733158523366410796712573884759965781661720144833497828452395044388*x(2)^2*y(8)+2963065833772540288901669885908221318773184941406933533784344103357485686801307822443966068865644*x(2)*x(3)*y(8)+463556139047680651376230483632244939320633903957660305976122993468402029385009165979276202696506*x(1)*x(4)*y(8)-1811771632467065572118864517352410300170547774486857335297757011594001711758706621816462822320860*x(2)*x(4)*y(8)+4913694052838049988979232757808122641017313804650288268892072159277963397046962937426119779427000*x(3)*x(4)*y(8)-6828734384816010605927842539757088306720865963946786217778222582983209236723284442124311635693316*x(1)*x(5)*y(8)+16674082849571032142967570238602019414668154094652828173459010124454238890728284968526870184616496*x(2)*x(5)*y(8)+4530324410608313582978700390444456615375655624257269885447955483765203870104709824766885620710882*x(4)*x(5)*y(8)+6283473181362067690270975168874662734935663732365761133383858514086465026581029596798858479627680*x(5)^2*y(8)-8631816830452090614354371920453673036490036356177086751993555365483595373510719294151460486573512*x(1)*x(6)*y(8)+3279006439111101204636563513018169429340368492173000847435900476624046442506335427454164127274124*x(2)*x(6)*y(8)+5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*x(6)*y(8)-14312444904966456749908734096220368377853499542429242709409193996882466007171018590799564142421498*x(4)*x(6)*y(8)-17255442040948263645094022126724972123466317959477445639793316811695431656910718022192603449033136*x(5)*x(6)*y(8)+5637982667784321592295094552880915189152225992594208770609017821985171651439279867007093653400240*x(6)^2*y(8)-112474639281460786693648679512806430011839998770007389961573954989529224324792445802464936785546*x(1)*x(7)*y(8)+2296028745890800629979249615414163577141444465286266205426706142585423549864910406888233076145552*x(2)*x(7)*y(8)-5135259632512344210568059866297727323978510214875063060067294251334011075781802980672541991789352*x(3)*x(7)*y(8)-4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(4)*x(7)*y(8)-66814273416390676172904694425294684865349923273157922566759421793498126176575976723160580944779006*x(5)*x(7)*y(8)+114507747255433556344602292841055535366623312429413782295637163195128774446817219167963093213185290*x(6)*x(7)*y(8)+4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(7)^2*y(8)-44821011309254240882483801666703566600000172592092914163069674094328803949429685214212314405340808*x(1)*x(8)*y(8)+84069312558886174811664764134460273632187097934132259354706616766296102595622511336083980700678912*x(2)*x(8)*y(8)-6825648391370656609211354339506758466072516443277027496270650309993178809809812124538883481001884*x(3)*x(8)*y(8)-10246709402090329238821098549061583583776498037853597935967637985325626128958679957825509372633108*x(4)*x(8)*y(8)-32358857232215135466468630425515489224891939830556263160121737546855993449454714139764400376631336*x(5)*x(8)*y(8)+12316540234268993663119704083820641544017858365163397380843133403273963140817009290763355854550016*x(6)*x(8)*y(8)+19523886670390967883709372755840856740216741035137939131937385549406106182608833144704865456528944*x(7)*x(8)*y(8)+13415942006381743138529275657833662230717265052819951983974925462755368132072455442992633445328920*x(8)^2*y(8)-2480779181924753650187139343778372682336825445009694456230533042195007255895376887642360465541264*x(1)*y(1)*y(8)-243500413111398086701075193069901551433874405673227924121315585262138837379585095835139459735227908*x(2)*y(1)*y(8)-7010857513409153312810148156012117126050465967742066063670869625587227563426041384102497937230996*x(3)*y(1)*y(8)+5731510150445027697917904460395436611775714058315982546475611760721619762140862187346445097816674*x(4)*y(1)*y(8)+6331003191804383292016595825499442291319715547922467447398360626908990757790430466609811997465800*x(5)*y(1)*y(8)-11721721619992570843097737266740878648481397030574577320005460486806521574957939733871192650916028*x(6)*y(1)*y(8)+81728200220415208049974083666377558012335826154211656075911860271539271196442133507650083424775838*x(7)*y(1)*y(8)-45794737856501430204723797638412424301925768592326411334602478505329629348241062632996443294053064*x(8)*y(1)*y(8)-9979287595558997933434636768228906540883370468967327740234778147617323430257519381139914031772968*y(1)^2*y(8)+223722688715779916819113676535123208005756447887662036745580664524269623124378395943529608304025446*x(1)*y(2)*y(8)+11514389618814024464868932074313157436132847223690148550894465005262555401492632524009271733858128*x(2)*y(2)*y(8)-5313177711309402853678454536151807969666347784768053541676172754670889422375032494477105455590460*x(3)*y(2)*y(8)+21936063568387774016807921319632118786604790432748992405075545755549969202747840278266355263803782*x(4)*y(2)*y(8)+12403915934008961304722031628983075864061616646117838884604819107244688693006075369454193458746418*x(5)*y(2)*y(8)-3214761562399857338970999205528162384589993028338210069849584261445087000723502180694127964232914*x(6)*y(2)*y(8)+10028489875902348442227048011071207625700803899399307236261501109508439791972706884463491135151446*x(7)*y(2)*y(8)+36389616006296315453128666703779788919049349966029479103549566418738507784844518211281556173770940*x(8)*y(2)*y(8)+104947042858611900135889178166631462803323059068700670734969797590084410339808245126297573186940310*y(1)*y(2)*y(8)-22015960300082044589747765675300855852334597228772545459632365874628554407813454189676552399036474*y(2)^2*y(8)+10130391769804295387611765780130683357782647380000306032480309288314820777317336004759481331206332*x(1)*y(3)*y(8)-5646841894119900867788365310420782184491792369158207250667714410334261229038082523189289259793836*x(2)*y(3)*y(8)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*y(3)*y(8)-6976835305395313450935416432120603431739490715216692978945214028287288128989256319935616382119098*x(4)*y(3)*y(8)+122419833697703582343008481674226854443791675122202812819617855688668512282280092867936138339513492*x(5)*y(3)*y(8)-9936836517053436882658030514306655040075196193261415454889456843694354288683854188782114339193032*x(6)*y(3)*y(8)+8018782194131824030392906892549047425157671156302850368536302791566398839462917745066445079427242*x(7)*y(3)*y(8)-53661620040134772030467505892339356467013259901465349758366744208505362141774036561112000266731892*x(8)*y(3)*y(8)+9202502320566516996976940866304220812375746997662185349465857920517573659407226514164519149768224*y(1)*y(3)*y(8)+17352112985462915003549982714489456743143061366084135803566432400171341385002185517913759527357450*y(2)*y(3)*y(8)+2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2*y(8)-110064373786211866039105391358733778767294847312415753186602610482816700609668603736858031083010896*x(1)*y(4)*y(8)+14684868345341074614157950705054148605341406207702962003977809859791171591495984738461167218747348*x(2)*y(4)*y(8)-3027661662864193410018263517509296732293989003021442553961809298361232658042090232585931403374800*x(3)*y(4)*y(8)-8518964909681928469742464588672902282471807562931213794098682026952495227271235328299847968744214*x(4)*y(4)*y(8)+42594013963931954911774861453357384631338240791479169877218622622399204174309710417034246942959140*x(5)*y(4)*y(8)-56531907253891919950311079882334661720672029504831018455276422361890284746618220954111901642993516*x(6)*y(4)*y(8)+4366531635089613774592462360449853189070310514399247301565080020181734863380566152778763364091454*x(7)*y(4)*y(8)-12820803062810017641508512922972009074448044930177483148778135742314049628301366607462903489784032*x(8)*y(4)*y(8)-18759795877707723455961309003892975388578470252482314953350846632792456617269976335052596148120900*y(1)*y(4)*y(8)-61693037087353447630412950484164805246765435927162413833037213289847996130568912004778263559533702*y(2)*y(4)*y(8)-194187369444596513992091371067242415840157076970122929398102345727049478903165885656012936304796*y(3)*y(4)*y(8)-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)^2*y(8)-43743481549835720752452333064315159439440605467767291732949368626955963843791124461079605442720554*x(1)*y(5)*y(8)-35470918228950867493903459437445536586039825147229944921275149598850118696690855263838798447370876*x(2)*y(5)*y(8)-75218613667019964501945387959698506775758123971846150867659773654844904366571139340726355355952132*x(3)*y(5)*y(8)-19514812849021260917281858904707561684436142306839921534839960163636504360090284141982672341981488*x(4)*y(5)*y(8)-23323843786500221252339302418770364674938565933432437631671974806023690683520480688228035791846538*x(5)*y(5)*y(8)-58650344913763307641266485743154495249018957507503316827691185366136732359282867220604570653312490*x(6)*y(5)*y(8)-30722934012924002395357065564098791108146293190504885830441685716591731119060005452261274574744300*x(7)*y(5)*y(8)-302192858407182527982851504486390495168833250859183861060688727690121106023437412103200425682426692*x(8)*y(5)*y(8)-14728605936053381162992227741348197766113426704454696287045124815438528596914936442151237383253842*y(1)*y(5)*y(8)-2333058648932352690263965048908626863894898809074504835341794924763877018764996218879328787237602*y(2)*y(5)*y(8)+20623982635268613938846688539286361544571044710275027788269904548527123990780537929810714973943914*y(3)*y(5)*y(8)+20981382667236953610666762885767305256768668277736985286525008766589589950620132017864462475996346*y(4)*y(5)*y(8)+11641502827476753914464813685928438678088910102438789574548023885289265107366962651377209786768244*y(5)^2*y(8)+9865599996609126799073096117185167964982871584746118727273039343857165072688531839774781133728584*x(1)*y(6)*y(8)+53154799047543286297714858518244722516502688689701309020412956989737498046032358618665799254290232*x(2)*y(6)*y(8)+16504380805416521339603844654288075176553986312637137562274462511316075314741079394102973862332256*x(3)*y(6)*y(8)-66245588971256054916482167883912896733127710604082259132467075869563292091652462666679810664239832*x(4)*y(6)*y(8)+54695421667179040290490070985399127251555789988586406967981486081258297542326635710212561655673668*x(5)*y(6)*y(8)-30452027852005205005751007017008952201883748664927983384814493008759230218013302871047597517546656*x(6)*y(6)*y(8)+81096887808013739023857906557100174067579346557030011144344896872767861596752427761315233493561124*x(7)*y(6)*y(8)+54820323070706700340775925312348386554328317868013482878766070259543445212862310557522135251660728*x(8)*y(6)*y(8)+32759218579857734093506784389158442307920416408398585373748526722282885891204358984928815557222128*y(1)*y(6)*y(8)+109783459245439512540456611598701476001120060641324166743020005073572281361840397740915614788904492*y(2)*y(6)*y(8)-37764960542296848698932255702302802648581144815977094450884389143944817424458875309246637241078084*y(3)*y(6)*y(8)+16986972219602122974711461415908200507009461876523057398806909642444223411622631340632398607166108*y(4)*y(6)*y(8)+17861232825429352153906154907234647489420082796582885347142174382094486280722857526989844773660440*y(5)*y(6)*y(8)-5453860985223143720791753894348609175630854338445982684823742079782410903273098228980684374636660*y(6)^2*y(8)+54189128843126569297690279148593035479594678919461982336874080397087553185980479322065486316352328*x(1)*y(7)*y(8)-56104420088869330445749817384656143531106790653680281221036895363107611645639784125297854444330184*x(2)*y(7)*y(8)+49285537563515331016656229114538626122182266546863137885737314734327238814591193176964233276248936*x(3)*y(7)*y(8)-10547955620900181393960170415282919839006932100650693556114698205235229968829054962345898203434846*x(4)*y(7)*y(8)-4691205527461083136608528908548498461045767270890673132286591604765628430766678605385223591382468*x(5)*y(7)*y(8)+217053199857242183920182939987545577030104368004289278165652148840650929610375107637995942906572364*x(6)*y(7)*y(8)+24495082891350122143090185338207322513399479772255904934476216971866576001936049524005399061711366*x(7)*y(7)*y(8)+40072383306680119364423288044566083596151635528384460710499927538622368357874378526988290248680084*x(8)*y(7)*y(8)+41241958912763355817744572816653372128696193745878814851432316176385190098072898997040691838116164*y(1)*y(7)*y(8)-19989876135431247940711641311370610925241626946856019604300932862505089099363307054226436861026598*y(2)*y(7)*y(8)+2836519782455119226636805250782799483086180261727379879434791673275714068508811608414043877042844*y(3)*y(7)*y(8)+8104107478424089732073242656057110432749534896573648265354176271594487010054377893965131148286572*y(4)*y(7)*y(8)-11881451595093089974660064776751489895366677451114098935946697521757560263182937345730063423903562*y(5)*y(7)*y(8)+30221986133366255767856010119908031676730749241628435619177976547078511053169497347617736331254404*y(6)*y(7)*y(8)-407313657747861229798428011839745387832114237957389785255270766337846870903973236329029615792536*y(7)^2*y(8)+30663657171855314507750285992606346308340744993711743277101829959913455344892837381821668454642288*x(1)*y(8)^2+170264407987844548402007000361772698604448740355287923673347894933196208985964555821899849292412640*x(2)*y(8)^2-17637031652911713863721281820440376332906294269138177466099356693471866910949879578383199756061256*x(3)*y(8)^2+15813278042310667613590835854066120449041084426513090023379883171121195892674081296437528916277896*x(4)*y(8)^2+324457845519198381831996402202560314434807604981796022688162180024688161603144199690953498776028720*x(5)*y(8)^2-38203041274622152256811793837836362114792999051984256213923944490698186958563897004543791849848432*x(6)*y(8)^2+20432102699869823587717839917304291404593941083307164898428849416826123828861604465041843123269176*x(7)*y(8)^2-56526611566397707320959936376185586735690843465407477061761985771442774426214197037333330396601780*x(8)*y(8)^2-65752916394882348057964376592014545280054182552833080176201354355756545223213678032763888087190108*y(1)*y(8)^2-19228679659861529095607542654628336764469071793432868141069129152839772161779559884438235321298196*y(2)*y(8)^2+5348822157813538011490228120271646255986425160561330485386951782216676543878765662384246199325300*y(3)*y(8)^2-202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)*y(8)^2+35594804636333028201682505665161660860054565847549103685369480219718521809385588006152133292664760*y(5)*y(8)^2-23665152741378323307317170259581658079828751381178055930371233326351294939817727710918426359769284*y(6)*y(8)^2-3879545290634296024451200308216837717787861856281594203259475810331762000188664209005193566878552*y(7)*y(8)^2+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^3+4316611665237446474046496983538750672859532706376014910591685729014579665718225858021455890978636*x(1)^2+60146273764846367400762200282744161415414172309077073349780910252067163340175487144271226919723980*x(1)*x(2)-10204240609832616143228880975443340209044095107827202829809353933594279352416099017109371979593936*x(2)^2-29178721386762546218705139905928865182854440759498549106940406036851419983441816349857858728159432*x(2)*x(3)+1619075723161269328081867580050057628020654121356732004126744220426824752281930602693989649684100*x(2)*x(4)-11015704266778295980215172803937974468651164651868415529522593463711851196870805930449127041205441*x(3)*x(4)+2897601664120619148061405497630851733893377745064573667128761965017910926807572855766059544714696*x(1)*x(5)-29152681142750082018167370995764755467270029168145338455676961687867710451034872774671517548085766*x(2)*x(5)+767233568256338761280109102460743722889376410156008463496118013952050906244343339790649660753854*x(4)*x(5)-22334911782783021678426725713071278635187784598592210320512525464431196545372314855749500348377024*x(5)^2+7967821464015992414589199064727669103814007100948074376105478033390153718337995945880510355051796*x(1)*x(6)+62822800833691295118122927184195758517776144300880993451059757649504691786428812170085377712451664*x(2)*x(6)-45044392056852235756964362931887923021527906719424280651981629895197490454667533021693181186939580*x(3)*x(6)-15797841526967505812648899666281040446023157005702056245764572033012600378466542237179924701921208*x(4)*x(6)+10147023196832821154689720224610672613833022343959515215907541324157211874855271544836647938954068*x(5)*x(6)+23665550850375600197839133486764714942573850228589381292282899219881163903135574118918516244304434*x(6)^2+60558473399365710120091731112412157543588666444685829188274947500899918043869361820301238576876684*x(2)*x(7)-10794138687104001758626345695448369785689968241643640738347371371655803518135965887202704828843089*x(3)*x(7)+22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(4)*x(7)-134095612212700018407313283454981537870148731325972178779680882404200292789887571932335049681799382*x(5)*x(7)+122173172112230983014462406663379760566735799412572182984285429319423835482476987413960651215330438*x(6)*x(7)+22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(7)^2-201756768641730111351787037457003696603927715212761172266623950937054632181139433886614267996658242*x(1)*x(8)+140933534556959088496023302918982614609346653448004360960483940069705414020978172984990142420260670*x(2)*x(8)-63760468645732807572702511115750169403397715702539612129713258145995854644673874631291338583101632*x(3)*x(8)-8438837063414245431578302329201533921323677246792303960999736765106993307758857152435496905619869*x(4)*x(8)-13700185417392988383290739874265247340157832487261422652286100894957963938747600372768414673331224*x(5)*x(8)-12258806398272887774038553748033714406884370886528821408497594466195853465321972565131106232188486*x(6)*x(8)-76381418678297550740451371807834588974562035385836122587085216573837592305522587255243102991914301*x(7)*x(8)-70107243690726293505429580160153361446528257266059577105975204468838809046630182569305609570289112*x(8)^2-36639162955441332392600255964544924259802189798998031100840850374383723347227959051305800080946242*x(1)*y(1)-140602270362604329216716705218430534877186438943696673946086393288776410146894446818412651692296472*x(2)*y(1)-45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)*y(1)-10631637853621040411483939406652024955924362797150139578132360848182331431983568810243769750889171*x(4)*y(1)+6344394118946891262659329535679851584596441600606690698694827140835231176763603065792672434327960*x(5)*y(1)-69059252275343851224675583413939292051271480981106405233987440546077979977892404973490291346815664*x(6)*y(1)-24546936082550381686736826293992040862640485646773673055943229791137248648374847377833320302775245*x(7)*y(1)-109515971220781485120571164748484547084222626823616149560440887595453300750428657948579224554952388*x(8)*y(1)-46955179372346040797167860758732864992854332631481804609738463866650755756976917349201639898596216*y(1)^2+106453906144016896193574777125586047897871663289184975003794298725549026167171950600691165422946106*x(1)*y(2)+51128772759039412466622140880363869760191276325855692022904252593963529004904315644291883388356150*x(2)*y(2)+11495084656943919417854238937950396863030005428009733856863514178183362427264489398910309852601593*x(3)*y(2)+5707945516293890679865376428914005022267236737168624311248839580648808676838989730641038049457556*x(4)*y(2)-107145853230945145577105253217493036001029523885120820922369428007716848149895500453980930276298694*x(5)*y(2)+79362819027028425770785531673013033590020254056796961820047145517066615397973223029638477042246758*x(6)*y(2)-20034377754793627327283215808984686273081610391889062274700575482105375983214079539216172136690610*x(7)*y(2)+20082487098076054546280707681013931731746217550148578963642798106789522349820946198037062085291049*x(8)*y(2)+22275287888282849526186344758464422766346903100506414580775422189864860474045657855845334930560351*y(1)*y(2)-5707945516293890679865376428914005022267236737168624311248839580648808676838989730641038049457556*y(2)^2+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(1)*y(3)+41589817382499408578057899270368080795000923865298734521471244987366620864696696011009752649985704*x(2)*y(3)+44014622551594471709297990417966286901047301309322894358608803076936013698083484682458844448429536*x(3)*y(3)-842915290445559351727538009105445308608587856510372121001155216332276656159205266193275776805318*x(4)*y(3)+320172453889605212325837320701612701718363221852262393858132265840083618321432623968531273779919268*x(5)*y(3)-7413393544047664248511195895644465903090582603236454195419184666245437787034064232231061353002136*x(6)*y(3)+14479734270874862834358784323564942913475849006301785869693855283708845535686819137439693398185802*x(7)*y(3)+98651799972607140593930913254421016966118540110164805558591186926912702303076666879455519053082150*x(8)*y(3)-50131475965811175351331361166165999915053898468374997593494077569168790334013221406486938222231614*y(1)*y(3)-29121697429728357136807097775228761549475210602892642447949553349103414058261014065433842529927620*y(2)*y(3)-2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2+85956858474396071421168731833355614817445157880711796522352248693829287680854768451120748948026280*x(1)*y(4)-31430542869173865313504948029332575156713711512999679060353150693363401828543017188695709758922694*x(2)*y(4)-2674037521585458478359156620375558549194765624012319101297057392996423797535503491229745527025402*x(3)*y(4)+24483679014117336724257305924903358284294628317856335757692890223535177665242651510703714494680012*x(4)*y(4)+152760400495928702346901926698307189980154087223318615543657886738972790788259826788981339947319324*x(5)*y(4)-222303658907336348592167969268675904843080906499039500187546634083601986460979452406157121850141798*x(6)*y(4)-16716368552907439443785150825782907299553665159426701762313947426510258838315142581511304039945744*x(7)*y(4)-104541130167726394184512942827058733998439161803489159176380475354457926652818320527765483148539528*x(8)*y(4)+10491095280181869101888380242550275365059830630093809182212317597417388318574133580179038191695418*y(1)*y(4)+145280140001300414956534253372127584165636611686584032979102216546160531446633341474341355814931030*y(2)*y(4)+33672895904900462492118713915736353172169070361085856586410377588743096233168169972110943905154792*y(3)*y(4)+17156829826544304634512240059310919061201316997178443684655317403169722738216299483997544413226078*y(4)^2+2312059241182339742553498243624718821448809460311618813153854044504183055596649013591206561916534*x(1)*y(5)-123570566394789735878854848606304044384259081620321645282759500769596285298822246283890692179027416*x(2)*y(5)-140645395622491671861085757040030918215136062485433738667604254740688603198930370444566709055276505*x(3)*y(5)-53910256864100430817411605230844360203552327070866466879178469144801880089141931796084659643813122*x(4)*y(5)-38484028027010786084609088443025103665174826852840066250841787132638062069157614409589247756288196*x(5)*y(5)+74252321867606078701415807639856845408917932510463689134580277802587433508611036278826547183337524*x(6)*y(5)+19388369852918674456955211605886732006771685503068271155102463826296593937018600686149149992091228*x(7)*y(5)-117680124658727726072812065689443278586657095780712536213068211809133348096320219296901723164171725*x(8)*y(5)+4568538244703644962777030659448265430007758499960421367588355430270275050741401310771249809567887*y(1)*y(5)+48601795006277893002245450580274040509934124313815607840713730159545997437631011622494607270519026*y(2)*y(5)-32295366230462239113989639147506386373591338836235370354916494064950664579526747826670255975956614*y(3)*y(5)-8870220641003460827736680418633042030073514757653659542364678352746325590452967518310565941995108*y(4)*y(5)+45724550313185014451304449488699266902275595952034871601753838562360413475774607209045397740664378*y(5)^2+163210530507295215513040500421946819892229868873660538637130998555615418827827527766524675147588358*x(1)*y(6)+11346198153532217042777447474984126518801050165903276335739599662949585780555501602821581804835702*x(2)*y(6)-17892420950327346661397450975121686452895540986601753628211754341814749936007045281230970868112516*x(3)*y(6)+2086016675441120614676769686702769398781573506190085475158593550092768486124775786850756283414533*x(4)*y(6)+49759715325692376518859231883384243323800603151219865204119446187429731230324929665413746779302260*x(5)*y(6)-124450946409376883418662170664636803630654111826663872219404338303604815567428357254052887597339876*x(6)*y(6)-35828340181755810011704895703253568485113788667167515407092883832034168343549208545228442291990557*x(7)*y(6)-99832598487441930960869800853759872242697597166622937845748032241707981652452412352171475634191984*x(8)*y(6)-19595898682534421445157606180661033503004301048520093377523958758398637722210362946616467419350512*y(1)*y(6)-1926223212052579468797080975365295267321959914142979366044953311935598075993547964030362012949149*y(2)*y(6)+181331732820933495516040419532548620242532157660148100248645255729424098432527984217185134001106416*y(3)*y(6)-1171256871035209773543602486229374737844430083969405017183580797428157124549990064671140620072342*y(4)*y(6)-3289834514632942045699104597051622342755136299576436868240339086336938213100430712613743604306293*y(5)*y(6)+7397410500102377120335091078092997147110123600924328719648848792679934530381561734716827492305876*y(6)^2-76450874045343472498223940882884417147070812099846586369127301602614888250035345469540587366094704*x(1)*y(7)-20468164899058652319901301763280959752878857905222256028213836829442308804741236282704832953182188*x(2)*y(7)+291408436361096498833410404970069920738696007427502442096811845230171003139722155624285691205975908*x(3)*y(7)-107114588216986698263970355393823932156308820595787550680244740935804284898802468348214312710633216*x(4)*y(7)+90754442092210860933980599249193321308057978404100896241018536850605377713658246782032911336643966*x(5)*y(7)-341667410243710764804748427750284818836682394894213399180106421319917104415097298837754743896286778*x(6)*y(7)-8238026399435231173372954327378072789313373020472982698710080871024079879487427155164670489295082*x(7)*y(7)+61335029008700827393432008960164435039834526037100055329556232047744737803121675637625986323632260*x(8)*y(7)+360878751020044430371227634148911874109099014009654945320604129661108316441936942856193274540252754*y(1)*y(7)+31386758279546341012720299105837510443515836306940395495719034336562999830762214779422645990131140*y(2)*y(7)+126259195714284981694496279781242095492155206317856284943436294110884805326472285452567019070837048*y(3)*y(7)-69705814800645527582021932087629241218332989464112178413512325234643804920068838168686001889823852*y(4)*y(7)+254142995265644777879723738377711095022499402434151935435459553349338178371458642457808667040071704*y(5)*y(7)+208244104138905452838017728862330721028882826804950173533253154304466443614889109651348150783628832*y(6)*y(7)-14679119510660142295002079695079280842165184155923943062915443585218969452458814537113533751717946*y(7)^2-42592826326249419530160126284751187656582604684733308920944576932540028093081624820697516226641020*x(1)*y(8)+240468715654863338239707830738715134754247506465929076194157601441598288150802557530432053534479610*x(2)*y(8)+186634765323899580132062296172048220034808001539413356215112844446457415865988580284538542238130156*x(3)*y(8)-18432831300647625462012695674479928414445793592317693656405945488069356654772859411877452376752038*x(4)*y(8)+511786301448687572687636677533939675449263288498791948926674087275661383393893243541220442837324010*x(5)*y(8)+19762639189915456115663034880210088441837652090678587798891845297728678573276694872542632517753172*x(6)*y(8)+48236795786951136600149627353414935178347410788342983417657380284878593707817670968123032887015316*x(7)*y(8)-6730976339377312148177282738796408504024516749362801124208274157093072930646145198704126892771872*x(8)*y(8)-80903428594126973977195865335021528938282359437353455688441926330137371635080509604797458558460810*y(1)*y(8)+33560532536128382980600350161047091342863645921950859860822286554695140895577446076007528121047738*y(2)*y(8)+31655943284743305790614532730055252334708557396525192220142175605246615767135077242592817456364910*y(3)*y(8)-3218933117672769410916388144246200054103820478690842163116721953066844980599710920769130810193856*y(4)*y(8)+255476233293105848403103104982686289469634582716728362362408235028820613077777361663998260080027442*y(5)*y(8)-187941780941912076157248979559781361018580811158877923310098147683300402528180038252095451368187306*y(6)*y(8)-2985480450549174347815125861263260705564518221380463404243476979066695224390134806835997060397564*y(7)*y(8)+18145440281135486071318092119780195052320647972373389239568690365901999863167555429079954533815566*y(8)^2-51269754833753748445807761265656609094343389215673801004817145054620549354507310353454329516808314*x(1)-56318938377167769173143069251678321159079558273846957760339758864419182662211885773614674421848868*x(2)-107576269581592930890165887320147277415884799726386040375298180086870914899762837497733389612821988*x(3)-16280225351183919735832786522828620911688034531745542321242860798752574763334544514645591833103189*x(4)+92857681931595270543538533684011257500004803335935615475732579731444227835156225539322758282450114*x(5)-91574199785060955994635768906341556394812799079328838389839557113956293096515436688497321769318994*x(6)+15626979397897799939502330211068017848865032881526658797779333173050816963708264452004869708107829*x(7)+152071116252592457458740632631082633646706465239231354081779341097517242699268480184576111516239616*x(8)-52277946676297109633646400105781747526902628280849282464500683068967734284584907447054408060176128*y(1)+11963613685946473261786289539289870238828501825369527410651175069737995097616318656624135942124553*y(2)-53817029305874717119207810152122465146760559740199549976135916516861937596355664697624835466548792*y(3)+20691418641272425300854836298578320235312781577101941162775191205718755015012850818822238544015346*y(4)-18172253002783479824883045817146384137995830986550175771129518535369468923692548023524001131215107*y(5)-14348942161274356545765508155113403104291444458065262730915723760716221961537538787770957872405064*y(6)-30092316209046236947250199907932406890276551297029012938334794473082372042330716979014210805249588*y(7)-19782894620289994493451595332369936366444885010306008542879357069997933188126411783096369245330956*y(8)-41308101888072325997111689435271746903365946867617834709174735218787201259151961188229905467890788
---
24
---
-5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)*x(3)-1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)*x(3)+7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)^2+45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)*x(4)+4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(3)*x(5)-790034195982679315393066678220881381495972813174093163567509641329559116598209875416980680699632*x(4)*x(5)-5741321923504897256666048781350845015698924044650260022526401625556989226497166968630263466381664*x(3)*x(6)+3230611994611408026172057349724525274218656784283323485577753955508018503008563357636362420455540*x(4)*x(6)+70677898413497005635184138375908540632563903217385343055752765528458994479797565480474426406588860*x(3)*x(7)+4043878222383266610367208869829602662052299721042436940145706097263222056487013457403990754999204*x(4)*x(7)+31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(5)*x(7)-1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(6)*x(7)-22040469608672494918056051582715371787443392330580869029023887172216194404094934435229271897664576*x(7)^2+3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(2)*x(8)-46571349823070977007259912692531879525084834580416300799528133758662372560904606666494412390331192*x(3)*x(8)+62560791848435444323403303989751682091368294192134344950702423728802544993451740599377584656356172*x(4)*x(8)+1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(5)*x(8)-31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(6)*x(8)+88355915802603728751868295498587310299626547035651890645742327950300237739158430899396404302106752*x(7)*x(8)-16877674126828490863156604658403067842647354493584607921999473530213986615517714304870993811239738*x(8)^2+6979549293049021472413812343266222423248841329510771295231665807621815632861828955885559400128178*x(3)*y(1)+46955179372346040797167860758732864992854332631481804609738463866650755756976917349201639898596216*x(4)*y(1)+78660465261034499366493419929449939584448720681419461175951795389044153450826807984475272330628736*x(7)*y(1)-21263275707242080822967878813304049911848725594300279156264721696364662863967137620487539501778342*x(8)*y(1)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(1)*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(2)*y(2)+7798909910347793108086376019739244161167354023101306415748221733132458376300259135809974648398272*x(3)*y(2)-11643650034661809114702405351812397810422540303356275002643061341682529042062089045601565179671180*x(4)*y(2)-9834954443850355108103976327129671707823187082714554389829122858645635320922185951689384609661156*x(7)*y(2)+8859195618371123025655733476428423941180656001583550876679435350782890791578334296155767771468968*x(8)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(2)^2+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(2)*y(3)-29730338409815889748565599303009199497781753844199432698789401497402734940857508016695531138590468*x(3)*y(3)+2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(4)*y(3)+17091068354978801099918055366830210854094023812793203836416721342356279099686658724483478641331912*x(7)*y(3)+6649744529000965932204847665216661330128267815668514874726399673568332371470880868660078024854516*x(8)*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(2)*y(3)-1941198794156077114213446925915445269026663027352451256084182456400726725084394154717187541097800*x(1)*y(4)+622873421319180510463828278216415846733060455859008451138198431207553818440386564230044324372840*x(2)*y(4)-777536879538538114988491252215929424339364925249948456988727778541204929557942023470689065962820*x(3)*y(4)+28800696472886836238991920125989038898014176951068536611279248926621094194704225660396933759626732*x(4)*y(4)-1864504107551587946444088867930771135773053264945702835450384858986195234335661618822984209183048*x(7)*y(4)-7792946004480535152011353929238386410465259495479003328783573580622734386008989032111845501366844*x(8)*y(4)-1062430442519933578253078948957856314519716760939607105168614344098262930879065935144474796673584*y(2)*y(4)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)*y(4)-2374083143239657750499347748926850086208214386272290771374120465398116666468040308551323944073572*y(4)^2-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(2)*y(5)-26719889097034393026415694049334049691929992254440049855990087584997396203374000711224875439456684*x(3)*y(5)-1685089726260863532055346697648209531512144478626138479852241005680539798407093272568057736396848*x(4)*y(5)-44046011795181467595657865898994244763518561371113379275949732070823197247673852649273409324164524*x(7)*y(5)+55155418474139752073495614300676060289379391088425563303422404657572344219537944087978848735704408*x(8)*y(5)-241352879454980427265972171307185160905355284808225379328936857032093526020976726032817571962372*y(2)*y(5)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(3)*y(5)-10628803499958861557579640753965256617880924408482709211465978213414714840477491115789898254632432*y(4)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*y(5)^2-438101131925887778096000581663638188815395348516967116934459119687650073056560923831596075043684*x(1)*y(6)-3203561348916443297513278722206017216740793492424441896324191818666922789400730075136684174146088*x(2)*y(6)-20662397979497260560703171599296522396844808150108241981143325693890544015674463704572896407154226*x(3)*y(6)+97346494292971862352472907941835110993001625781112552783706455344057575269588227651456086641366604*x(4)*y(6)+45336830184655720530103752574717729746715730896090854751214930546605424777721413906214364382055972*x(7)*y(6)-10204632720443812884151170566302523415721122924029460465928708808191826798644537080422029238686434*x(8)*y(6)+1133022003636006704412956953177632163869870271099855585403325089560196007880252903313355478383360*y(2)*y(6)+23901393476911775184753462327028242690244843799785054241160852118218284585528570031144265705703808*y(4)*y(6)+1133022003636006704412956953177632163869870271099855585403325089560196007880252903313355478383360*y(5)*y(6)+454191897056326023240045022060571027642925119322997586435794821364854707724509819580602522101656*y(6)^2+1792828144602424742062654881498853368175347013614118373602270389029807958888492800203001009242200*x(1)*y(7)-1289654830342315078334201108323792451460504018990510683464109932313194843746192521306028372018240*x(2)*y(7)-12320094276211100053245598960644402150990037390565591433380733767594286274096132230773383095357600*x(3)*y(7)-13282024283831815210291296021376109084061217938987385242813340247406587201822664586105250142630144*x(4)*y(7)+28893675352691231575053011777282490186113946457292131824830586429426097886599575852326242108125684*x(7)*y(7)+15335269683588571349267259448801212253220213371316966807038492065716322346376658876675509561670168*x(8)*y(7)-6267529365790089973348521121693630054500879119794577430736729995942839461189607938191480800557620*y(2)*y(7)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)*y(7)+3447016318969247159480731310644893492469097149515440048590124290712531240166378274840455126534720*y(4)*y(7)-7523317485458456222224508521694417765489527248986287966041494778967693537031267456578104033240768*y(5)*y(7)-16535059998725197940996495677692811620710567666743768589173871600974515869306992209883985538327732*y(6)*y(7)-12178007157549870097746724049576256506259669281211180291201731338566209962045765700340554629817640*y(7)^2+4192136803729201471971294006828175594950808424694192577407060061446327513605434726872916702688196*x(1)*y(8)-9637228153693229322898258020059706089351722716032004661561900473523688501017038398905883935991220*x(2)*y(8)+19271403111956560005322463830324384489413192307357716398888189037634228805285417847146438510455344*x(3)*y(8)+6676047278502584052827478755173702070169828705736138861836709829605410727449423045881948582294184*x(4)*y(8)+344204311591966906410952702196926076778580029697630585590764862713166601855527396873987457552956*x(5)*y(8)+10259901632405914807006002833760997385157208618703733812255767713247254318189904474463972720761956*x(6)*y(8)-5192535530786611955502131476472441469036327906412916945492122409071859735084230058813731866393588*x(7)*y(8)-58634082935682768973501586081486913465926801314742139433310404497655152381467297358495343117465440*x(8)*y(8)-25827824379937131205663864117608374042130750815210854628318004609210349710184086853626424876427460*y(1)*y(8)-16422147510350011589845058072939468641942401846456875582238281699594870492134023430960536271081656*y(2)*y(8)+1646942324880349027892757833138807459749113265269246369943097238955575749325545846825099227835892*y(3)*y(8)-33035947359519581900295420460487391162786192539046769788814957398021597857333177400655924079178300*y(4)*y(8)+31082873376640538060879787269589710426136710573339580289180767013874453114270037732810865292246952*y(5)*y(8)-382090427644326515370882977409984469880143186523771798347641487123276776404113516514224154707848*y(6)*y(8)-18024923863733526661554898474590185851600482982604170206095994127384727049288790480464209755476684*y(7)*y(8)-8870607572016444915445949583282607883369912162663818556860569905794731503383591011937988022875196*y(8)^2+473794394500494096944597852844058249652639968285315028839530172504842121820073570566430063586932*x(1)-25679202223020035379960917519106491067725312559670801060674287560794084374582121552400256563494180*x(2)+20374443619513864787486476749632977500660131819160712291706971009192110196473985215498999938037294*x(3)+125935728250310630208082501946112554247651662208634901483979724416626237743573668871382038562527560*x(4)+5218157979135156642160133465118375686512391359390974765690578503985030322265489607907132393743742*x(5)+36763520127603864447712548453807543319386227258808048921477938430319994030086887578454883501114548*x(6)-30326452951609620949922814334588067824469037540164660063402397743866155489012553232443687139286984*x(7)+9730794217930232134678582309806886275756867639329471020665327758927957530321803572440746559554966*x(8)+26121331732219638119845438774702891994601836604698560057925555502447054448529816809433783576062212*y(1)-6914024738436431052457242736028439072615263443376627067147188438844830337494103013071785088058176*y(2)-33077777542198779456240125114329559318922777829977946342901226784350867186904042962809272079067192*y(3)+22852863128024037002440116032020139969702932042880957257754671506321328270072621555436567829572664*y(4)+14033744528850056449888106350753211371730265898893937382493725907421582886951839819043867875400748*y(5)+2987449270667050935003315707049030868940942940307897020566153353096450271350783434739036437466026*y(6)-134372462998136967645216466806341304463486312420922443890963127298982588088847835689653118900503998*y(7)-57544545312922142838469917127303403654190709446878628140373206400688640640266091609030906284634372*y(8)+24327061550702911399731160941631342891659874636225480030317017464861223331032115642667189798304610
---
25
---
-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(8)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(1)*y(2)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*y(2)^2+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(8)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(1)*y(3)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*y(2)*y(3)-2597698146071611391001896010200115787501302282604565937221140429546526214724386866331623697619176*x(2)*y(4)-221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)*y(4)-5284208589466304408857455675425809562061929870728011274991346036561372475765864337438839727832168*x(8)*y(4)-7535853504786526766178518963258826989469240152088316415817641782552923424717207893830179507163388*y(1)*y(4)+498151174723354138487642494047056579454976485791633236220708119407759040256091881890062055432548*y(2)*y(4)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(3)*y(4)-407030686035397709425378621247754007418661984525763931083783041892638971314369694369910609351492*y(4)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(8)*y(5)-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(1)*y(5)+9618859668295780553685036831279438593265448757042851612471963226466986572075970017016131838544312*y(2)*y(5)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(3)*y(5)+2195525233281493763935878308804701044982990986279367497582032298910289182207125642936267494186088*y(4)*y(5)-2423704025692081725105759848703610404174422578571030319828762786636627941979340587404853812627160*x(2)*y(6)+6186636163040655426610272303892440682501537652337795998325494511028786313290740454350978466697172*x(8)*y(6)+7939103794213059021648737632704009104299505897603720509837462616272618297566246823788725010283824*y(1)*y(6)-6339848409639927011204161557155783216252977700314804649444857150996634689008662861931763207938336*y(2)*y(6)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)*y(6)+8352238614155119295184631135643194876848555929405964698349910286952599753654810623683077686492524*y(4)*y(6)+2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*y(5)*y(6)-5783653464745864983989256441616324449074470373055559575707106633534519622109030143010392680671076*y(6)^2+10012931239667883914211546134368592312001525210708564008940607221970222666909441032526150303012056*x(2)*y(7)+35277382732856317323250879413609456086258446282755613185851215391508734566108648781679341191427700*x(8)*y(7)+30775031551498463299291051077653204314921677443140284487694729907951046363919313898157670844681608*y(1)*y(7)-14890041899010115026650160011633790185405669496734422737655195728636595550436976900708982649484884*y(2)*y(7)+2344380499657148803779353535963998985190905992443854126579949717377999098565738206544364568943324*y(3)*y(7)+12338632107603590874296064060912433308766177273140734693234344535369633519216240119724146910430960*y(4)*y(7)-3615880601813016306229650778182677701849867856591486677369598545479567781619837591868428795864568*y(5)*y(7)-71451092256713888232275361262504627728539362388281710266017265348921699140410410924781674998623708*y(6)*y(7)+10903160400234645035098971910443305960116958548383746239997624591833143042643718996952123734982924*y(7)^2-7035234049851087975299014549917078527894150994494884310796270993542474996263710222407036244950364*x(1)*y(8)+11054201534269238231063806316043766752609697399383488150344400430073183667890495636933335484884552*x(2)*y(8)-45445848550810060364958041001015894868654098351817515482367157971521794050039247025519274771642972*x(3)*y(8)+20612818330782106091801045375588406238998309733261333867920988273371438471602640471870636072573096*x(5)*y(8)+17729290681415298454781248143491077943718817982948930328142789084628585272372413268661874899668824*x(6)*y(8)+71498785253212004874669479031446065123145981985304399268190853945208786979493906313097173455371372*x(7)*y(8)+33133654050193353575754996539489625249149831824120356663699895964892045636976725227855150032426308*x(8)*y(8)-58953429759499439695418060535154110501843037169532615976742488325455255528482014331328325536457868*y(1)*y(8)-112328016038711953245267121798977431441561135618442043301295191662883808727150864974791227140733488*y(2)*y(8)+3680318223437091699598605646784863606667932944375360799511910489656236961241224460933709125190332*y(3)*y(8)-72630063103704027710100056984760407171857349153521032014471302045148534418153496499824325760431976*y(4)*y(8)-4504492898581367006758953509224750319116300910928602871541956049908258694459440404852467537108272*y(5)*y(8)+26418958269818346682771555589888544501863819746710848681878008113815955888912753607766815771218292*y(6)*y(8)-259642826150853041633678762525338588823747387439356064067277074286545596619249113466017166223536848*y(7)*y(8)+25311049943733676817033203225242505178903494891600922077748253964407664049962722923003819696324544*y(8)^2-35095416312950381447367693312351752586747973127406120302837039679291892377332727182444674015744764*x(2)+134208511744577555096654888501278699691263974888306921898745671755188421141613675607787438049734300*x(8)+36639162955441332392600255964544924259802189798998031100840850374383723347227959051305800080946242*y(1)-106773493070793978485334154548260996160790890473279187222021579201863366987434406246331953963876874*y(2)-206913193338969545368533580717451567672615363461786302252286294062795516829323774561225425872552050*y(4)-3756833066046931183346510551708205213413339412809020559855110236193381454780510433166685829192694*y(5)-155718697843563923392002129808424861814324388477675705305032614847873944650420902135329839466452534*y(6)+61440912644297097019343004585719769848720035561110942916709684233885838936414091263524905147651372*y(7)+233041402076533140683101679048791155113067906319806133368757335049218273081157825707240746636862300*y(8)+7857044893619253519566623216974053713021672906811624502012172257838252849456627628144983371630090
---
26
---
-1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(8)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(1)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(2)^2+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(8)*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(1)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(2)*y(3)+33625930596353766324620806068254671741578799393106229998759541938245671199606147384391832148536*x(2)*y(4)+1457937021180986633980542433873194681743449012808544150268584047446771528074015512093753995395996*x(8)*y(4)-822740247437121859433545881951645117330296372868947941498153986862507315682224200913883390975508*y(1)*y(4)-1547202017299302260955328191573656087258163972904787254622229082267577647116575877562832791837584*y(2)*y(4)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)*y(4)-754756661794255756068273805989060795198933042342981107987675838885448515416180207498460055527552*y(4)^2+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(2)*y(5)+8662592914522786741076563219706054750081669549866564281277836547218470977524805567797105465148452*x(8)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*y(1)*y(5)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(2)*y(5)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*y(3)*y(5)-11236886448022921415492181242506567667647531380690937935724561451845083971372143949900907598331736*y(4)*y(5)-8185706550915416366107155742145093301276731118831595277424630582441466613367324587039261903148744*y(5)^2+4384831035597928967853614111802564268690113827273589045553499495679749654504156546334322010574948*x(2)*y(6)-6591752094708307774270541945434941496184546365801769633458776872261798743357380883245395004344580*x(8)*y(6)+1682255313137106629279185080698854010949993632011298982167159126786247178337458415265408781637496*y(1)*y(6)-3144080707751897676215534003033153904758073524291238374815902368521558426585425270972632801167200*y(2)*y(6)+2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*y(3)*y(6)-4139900143326666843795547508905128657952182507607360995566942826619900519827724346647581923062032*y(4)*y(6)+19854026909193901605176471795224124793038730483657807001953157344365992150700945369044336571772480*y(5)*y(6)-5886188795840909255779409525261705937402783057618202663774849750229499381390748878371755002909072*y(6)^2-7823013430669664343088228961221816422649570436588408056065424915871068119685614178744650711167520*x(2)*y(7)-3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(6)*y(7)-17893534167029792446577321330552329231231657525083970619962781521481411906901921320719151023186200*x(8)*y(7)-5776085852595380716905820805581522338157635497080009212507046869381549780407553088036213081862688*y(1)*y(7)+6340125132988081193710951391452668516005556512921121294954317177220905277178889900598653378839248*y(2)*y(7)+3907300832761914672965589226606664975318176654073090210966582862296665164276230344240607614905540*y(3)*y(7)-68202857453893821885252959701245878043634718547142403120693326708861907250994426922060335996405416*y(4)*y(7)+125542643536915993661313523867338437666419397760726727069157456058668919106563929443971369552928704*y(5)*y(7)-28336655376877438895339789381721233148956415265834187907710107579503607362320168258553174006370560*y(6)*y(7)+96751067358248957512827675551600909148509397584337592830757950765650468183492260205516925943901700*y(7)^2+1120584410793699858832445588888015831320670886343457296920783218778265002565338240947660608463340*x(1)*y(8)+5404021320976632101097242264406442804021476415669009586453235205355685425000211767981568346659588*x(2)*y(8)-2963065833772540288901669885908221318773184941406933533784344103357485686801307822443966068865644*x(3)*y(8)-9663455423097060395880600366032209819511137489461397786665590037350095511675460406523719341239040*x(5)*y(8)-11806660241332251143192239529336981239681182285609434821226891774729231084595746818066880422196964*x(6)*y(8)+7712746741092448639042661328238139919511776496315535530406180022063477457278126171066179654373348*x(7)*y(8)-137638753127056045241380416194701750018402166708439342568412281348878281670812428720136619436790232*x(8)*y(8)+101151606162337259289902387704435467856079134259074571018510811665377912957519738822522704340046088*y(1)*y(8)+931007415831549437885568710097769261216306293952065680674331417383112093110643557445318371702788*y(2)*y(8)+5386355171935773222923992695313671186137247258886667903269942219514483551419667166906582085466800*y(3)*y(8)-31981748186786917240119101340855130152443105111823525428378853002336542054549966580483413267712964*y(4)*y(8)+32464617960434582896062262715589506320749020964094506813404280250605623616620134683201878321224068*y(5)*y(8)-127601659824307168889253434006877366074790148988490016783525639162330091227649047281566456737118568*y(6)*y(8)+7888223176931032457288167178731890898494971006858367494198772180711014521395924499875954297993336*y(7)*y(8)-131861240816798714472289574453845273213870151260523799817779957244043058528520494962406927005797460*y(8)^2+7555724742248235462587410897458958277762557570100305026749328547528304755707591398739321390703356*x(1)-5895639520987952720535726296342871481709784468703763219536976877526863255398512560384059995781760*x(2)+22031408533556591960430345607875948937302329303736831059045186927423702393741611860898254082410882*x(3)+17043611580223412972519996956441585975995692365471172833665179200333713278103117743001515197676622*x(5)-53506106766401456130596183001607908298109322503089954695411583242415138471516185667678725516222624*x(6)-44293940689690684449711192465611046675015082615995598261785019408435700864200886512796678201354052*x(7)-57733418450665378735061160768636059103742985949631823559922151465616406915766843847975051993870504*x(8)+117773781685020166001570430799460355896935285191351576427212643325238377219302456438268368750586394*y(1)-40073706497064891430862981737771503803230812289859862275765834893722175701916115003002088709888714*y(2)-7170717973369221221933592895430883326837358036211593569521944055207887726707711581225492373508588*y(3)-79930126554656734919588992950067387240933254225375965741957908397549573857506554257859415993107754*y(4)+115443825462149645593809020272340741690064383388669855995901659020689327424069329493799379507399600*y(5)-33377781107283729519158347827428516676408283060137972114513165498389739112826832170501538743952444*y(6)+48728740003524253145005195033812445226383444491767896246003372677558200765783991540202510093347048*y(7)-328771965146255025812674139485760442741512908513028525967404502332759010361530643319764268000127600*y(8)+36682539988301641276346445586462250569721417567562443227780674330161106215433691586565184364613942
---
27
---
79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(1)*x(2)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)^2*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*x(5)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)*x(5)*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)^2*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(1)*x(6)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*x(6)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(5)*x(6)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(6)^2*y(2)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)*x(7)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(6)*x(7)*y(2)-1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(1)*x(8)*y(2)-1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(2)*x(8)*y(2)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(3)*x(8)*y(2)+1757728097273952604676575824712215446055749512518167200250042619728874511443506051024336975119224*x(5)*x(8)*y(2)+1278347707108329167037509690699793051676908736376848872909121905257363281049822582563154163723072*x(6)*x(8)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(7)*x(8)*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(8)^2*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*y(1)*y(2)-639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*x(2)*y(1)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(5)*y(1)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(6)*y(1)*y(2)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(1)*y(2)^2+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(2)^2+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(5)*y(2)^2+319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(6)*y(2)^2-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(1)*x(2)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)^2*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*x(5)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)*x(5)*y(3)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(5)^2*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(1)*x(6)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*x(6)*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(5)*x(6)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)^2*y(3)+1341354753430471647597408582153061307166074251404461293211411052862618386975652094449820833599864*x(5)*x(7)*y(3)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(6)*x(7)*y(3)+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(1)*x(8)*y(3)+3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(2)*x(8)*y(3)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*x(8)*y(3)-3479062972730585829695134244523424536392682144613560501924692452043557958653794281828218055863572*x(5)*x(8)*y(3)-4167787554946042317829961841713775973672721764344629558364355053116442841894645700523314789232576*x(6)*x(8)*y(3)+3347406245883825959961298489774936663215737733483246959948488381893379810155824318638908304286784*x(7)*x(8)*y(3)-428237860031328843270454982083240438925494509459529709041890410253107205622436062412389559041968*x(8)^2*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(1)*y(3)+2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(2)*y(1)*y(3)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(5)*y(1)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(1)*y(3)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(2)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*y(2)*y(3)-1222536879226367651382018719866817926042918755334143682432040835020303183026462870003338736402488*x(5)*y(2)*y(3)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(6)*y(2)*y(3)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(8)*y(2)*y(3)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(1)*y(2)*y(3)+1597934633885411458796887113374741314596135920471061091136402381571704101312278228203942704653840*y(2)^2*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(5)*y(3)^2-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)^2+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(1)*y(3)^2-5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*y(2)*y(3)^2-2852018247208920180559531761839412288147104339826984434517650795450497936114396783916486586093168*x(1)*x(2)*y(4)+287946031733662555882256557707551172387380856615524727295269907842217392589616064969254720622528*x(2)^2*y(4)+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(1)*x(5)*y(4)+1084832616122601488455280237895545479954787855090397084587268927599973738202563806418912317973756*x(2)*x(5)*y(4)-1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*x(5)^2*y(4)+856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*x(1)*x(6)*y(4)+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(2)*x(6)*y(4)+910819453052843066346084835923967019120441312474533178433468339049771211030002629199299044995368*x(5)*x(6)*y(4)-1118458546718955254779901043963800151696366654483503314586028469538219409402169953803304150122292*x(6)^2*y(4)+221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(1)*x(7)*y(4)-110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(4)*x(7)*y(4)-5942380686389307698607967222084688508222848182553082336637352123145006243734624252241541412241648*x(5)*x(7)*y(4)+118784303921076355967626444338352701142859100495728568384804753942826068481441788089978788948248*x(6)*x(7)*y(4)+110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(7)^2*y(4)-13093703594570919442586467368305782476266692747507963978818054245553897528414795788406707827664436*x(1)*x(8)*y(4)-4500719924754821314271652460646776529084983751482353851466936289465791575788099814634759165045048*x(2)*x(8)*y(4)+3059657340875032368993347969879245420723029681835954570670210925938946134486564108520491691220092*x(3)*x(8)*y(4)+1125822457660111178660531643916508713703655140680152570413147872995775474475671778195669889665610*x(4)*x(8)*y(4)+3145290947948410786614508798676651845878809257431722604484988782194289256068035016144012210397904*x(5)*x(8)*y(4)+2865117183762919070196350845273704535470117825815228522982323449185566564608748639094923528299632*x(6)*x(8)*y(4)-5008220045972265407087425495747399251756981195385055082581512785797228924644460087630044971861210*x(7)*x(8)*y(4)-822740247437121859433545881951645117330296372868947941498153986862507315682224200913883390975508*x(8)^2*y(4)-7535853504786526766178518963258826989469240152088316415817641782552923424717207893830179507163388*x(1)*y(1)*y(4)-534794215703459303551289324244093944942915516253423214202884079020289923092608135944628670352980*x(2)*y(1)*y(4)+3051885073326861529529249365574641558744340256836923924877606351105451433356234420600325652695836*x(5)*y(1)*y(4)+1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*x(6)*y(1)*y(4)+864138445581646465222265292324503651050564597261084817289518103634247688012160036218441261648300*x(7)*y(1)*y(4)+338357711334812992607953782709582447995362893744527127107067881250588630124864059069667784967164*x(1)*y(2)*y(4)+610009738446003208420469411482244687446619519731145218411914132854222889654999730512489859445100*x(2)*y(2)*y(4)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(4)*y(2)*y(4)-3973363780236413590626864230901938666065131191914897558578932671961566011471329586577289814370176*x(5)*y(2)*y(4)-3332204891129314976660609444451184559016944351812054383057622745866762127419651728582854720668344*x(6)*y(2)*y(4)+412245101205711905323085018403144090171601411360715241319653257162656723167873976279830453776220*x(7)*y(2)*y(4)-1459945812317839785425330395699836563595602317475184401875760761101281501852281460742278423412222*x(8)*y(2)*y(4)+798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(1)*y(2)*y(4)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)^2*y(4)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(3)*y(4)-7293628221155574056202433222999107953927263087603101727137621342953774973315629975915800881157008*x(2)*y(3)*y(4)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(4)*y(3)*y(4)-7289103357789130888861230407044889382141275029379159120640344255656217290984885427646125487364500*x(5)*y(3)*y(4)+4949247721498425252423079687035108968736357095159247600557671625575775874749891769371436312213684*x(6)*y(3)*y(4)-482052301858421866453199723596715681315741520496314138572994282875825356353255399529129386689388*x(7)*y(3)*y(4)-1226694855371956498963251708867646301453585419357615140054937901225852377238544679392563889616836*x(8)*y(3)*y(4)-4325371845456398539624158131415513423667890872238532462764153540632777451078143947343788228042704*y(1)*y(3)*y(4)-602434012914351550977238798888684308875237439528147487417102444295109098448903689973376438284444*y(2)*y(3)*y(4)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2*y(4)+10822686704045201187948983521009800211998855998828245214319296881468939007213694944341311140316288*x(1)*y(4)^2+1779085689124302547532069098304077916962575554471480963213947291218032579274572418562142237392800*x(2)*y(4)^2-128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(4)*y(4)^2-3254672731735801495768500285012094701730440812349826313786831046943088428664014844863993416518652*x(5)*y(4)^2+8391744449071346563958530460751418382786616049857224891885822667102913687299402975210521167909332*x(6)*y(4)^2+128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(7)*y(4)^2+3364054515523192204922491771347537557582072367267930023088673311691887601259994673583974622639400*x(8)*y(4)^2+457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(1)*y(4)^2+6278104858512188889315829763592158557385680504570751707385245985427124634164794319770802553238012*y(2)*y(4)^2+1812517005913641564027902980652624190374249036711047753496626798995294192044478988625426887468932*y(3)*y(4)^2-202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)^3+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(2)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(2)^2*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*x(5)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(6)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*x(6)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(6)^2*y(5)-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(5)*x(7)*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(6)*x(7)*y(5)-8344668672117873157763624901332080450878377262509918278709032570700468068086484913958543090481980*x(1)*x(8)*y(5)+9616365641737527491015378174827977647691546411936502288984248476772479705839767529312792589147868*x(2)*x(8)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(3)*x(8)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(5)*x(8)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(6)*x(8)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(8)^2*y(5)-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(1)*y(1)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(2)*y(1)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(6)*y(1)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(7)*y(1)*y(5)+9618859668295780553685036831279438593265448757042851612471963226466986572075970017016131838544312*x(1)*y(2)*y(5)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(2)*y(2)*y(5)-560939806232062719025349593982133423824582468902437597556217333346434346283432371673606112893140*x(5)*y(2)*y(5)+1112734848417197541595284114308910047211523005748261008990813917813010183034122288434968311332652*x(6)*y(2)*y(5)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(7)*y(2)*y(5)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)*y(5)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(2)*y(3)*y(5)-23674273625557539228704017928570158538678392466409950460702440335464172250246595605483933591542824*x(5)*y(3)*y(5)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(7)*y(3)*y(5)+7926753511630697007078584415632490063086844391625019899137624935072157735537167621460921656107712*x(8)*y(3)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(1)*y(3)*y(5)-17606846868834727429968989424779433091835402534164655899989193637010442951457275173384069191056584*y(2)*y(3)*y(5)+27999313399972347352150016199479515878566554507434706397519755121245702644268652221193796194285568*x(1)*y(4)*y(5)-26282619398709937354620049979987063898474206027961698078682050162434193809290304369923696884834484*x(2)*y(4)*y(5)-363701884924699498711627237974739356497433612140522206598352630652770893985989746304844094594740*x(3)*y(4)*y(5)-4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*x(4)*y(4)*y(5)+3136808908424987782390273578502141372158590151713371829447016669369600303373222255241251067479380*x(5)*y(4)*y(5)+15319787848015671179041880345451018935508437673723480078114914983845433110184281404568426791702808*x(6)*y(4)*y(5)+7117159482099519278785835518082933035566684230679305488494438359022643847013634113873502287000072*x(7)*y(4)*y(5)-17063834316139660189537433001310625375816577764352081612863538775321980920131135574833624977335070*x(8)*y(4)*y(5)-8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(1)*y(4)*y(5)+21946664429093292385805178091176739487463808196346722146639850755605647793636269042948133897943716*y(2)*y(4)*y(5)-9664965892737660307888990776328333937438437144810321512284028334664812203846455849079873139384428*y(3)*y(4)*y(5)+10040266767620902951957364897865629593836705608368286034554695646890215722153077059577285197463560*y(4)^2*y(5)-8185706550915416366107155742145093301276731118831595277424630582441466613367324587039261903148744*x(2)*y(5)^2+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(3)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(4)*y(5)^2+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*y(5)^2+9139479278130157116045970697267016198886607980901533285131042511995475341682286548554949027148160*x(7)*y(5)^2-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(8)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(2)*y(5)^2+4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*y(4)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(5)^3-2636276812372247685330927658280468900808309153477945054004762759740114375054915386667558074938008*x(1)*x(2)*y(6)+4597403822278094928078781921379422765324000402180503779729499468783236087579731345597026272885796*x(2)^2*y(6)+158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*x(1)*x(5)*y(6)-350337355332316451046226062797099035828967866009081910497576953996152335470585118585745814094440*x(2)*x(5)*y(6)-2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*x(5)^2*y(6)+2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*x(1)*x(6)*y(6)+1095284381549145686567232955237603305306681796891445814223213612465741028666033646634671309315168*x(2)*x(6)*y(6)+1662790423554346601483456135855464384360366908357564487406404553318615521954710090250446334298556*x(5)*x(6)*y(6)-1290837776253489528560682344002107341382302257306881909575047075224097134255317134983002485731756*x(6)^2*y(6)+5162977762066471046281925605206614945780096214319656762652249428787504503056893910386534570716156*x(5)*x(7)*y(6)-1515909027533011231822300409729207021111901027695795402939282995676183641863067490343259334317620*x(6)*x(7)*y(6)+2741940134065180465128480137581884986605196686183925376311390739969297428741556040867877715098880*x(1)*x(8)*y(6)-848962353345093149461681166591979273154047070787043977704016982328701792990905571414769934844696*x(2)*x(8)*y(6)+3093842833880895491222657184787496716213331225648646665699976452895396104494224635514116597320632*x(3)*x(8)*y(6)+4588588334677695655980019706356956852644775866006333585828568740017882042100105383330011637347468*x(5)*x(8)*y(6)+2033478645887123662132991003753614129222796176965672465578048404915286231448476700473688242331108*x(6)*x(8)*y(6)-2227258136944207121643218235689172044198847852550701925959453546866746652881907284996172548974192*x(7)*x(8)*y(6)+1133022003636006704412956953177632163869870271099855585403325089560196007880252903313355478383360*x(8)^2*y(6)+7939103794213059021648737632704009104299505897603720509837462616272618297566246823788725010283824*x(1)*y(1)*y(6)+6279659135415201557357967002078276776273994034191802761896658595569483265917189760862435054523292*x(2)*y(1)*y(6)+3353249641066876076895597422344206943189402118686171914496799461684638982298833854163213566291984*x(5)*y(1)*y(6)-1303943760282589334276621889524988748024404800328080028435982216265030756915343236126392963676304*x(6)*y(1)*y(6)+1078264989573323568335514534425248844748415682399967175399047102120610701179742335720298223420908*x(7)*y(1)*y(6)-6339848409639927011204161557155783216252977700314804649444857150996634689008662861931763207938336*x(1)*y(2)*y(6)-3223977439446168249155378358701890970487880320314791429372722487600143631651039182382829936399892*x(2)*y(2)*y(6)-439300268386137095264312739490862333261947497161325948993262435506249478768856788446757296760416*x(5)*y(2)*y(6)+3308526526305835894538575551341654770347878219579824193088782135903635905093970020949310328784632*x(6)*y(2)*y(6)+399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(1)*y(2)*y(6)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(3)*y(6)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(2)*y(3)*y(6)+37577010159522867418014003895219448029586623823457587581863681415597542541110421723066859058212256*x(5)*y(3)*y(6)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(3)*y(6)-14961639099357665035707978160564394849437847838300820785133882037044566241632868133824118301905040*x(8)*y(3)*y(6)-5523897483946394870704138785618824835534971007129804314492170955945504016565341612911886772086456*y(1)*y(3)*y(6)+19653326816536476514057918491647336273857748322012780931445389019760291263531238245105044483489068*y(2)*y(3)*y(6)-35766367452959034559143610395936041276853412777924800306356720171247650235247084550717155331416440*x(1)*y(4)*y(6)+10884554319177419943495472763674750001707113255942234151556120527534838634783083637524454983623380*x(2)*y(4)*y(6)+10417690247474620212051753166619387132441770059485931085830602000190213183173481106385559054096042*x(4)*y(4)*y(6)-26957448632104094920774446777178215635172997470845639510842390295184564643694984293084913587320732*x(5)*y(4)*y(6)-25725678027385202416842179763733157169830718346738117899860956834016728531204619823253629479242056*x(6)*y(4)*y(6)-11281828693056266677274018458943890783492334656747015903120120103824460871185641142604000315744342*x(7)*y(4)*y(6)+8502474849815391236624845202853174711710579525321029325260874647890808016272231342118482271618004*x(8)*y(4)*y(6)+12477952472834524129323903089026721846367045943343392373340776678769809849118967218870249844848228*y(1)*y(4)*y(6)-29606737505849119413067439134848382098618101923304637242376008309300238130748515769847237080317638*y(2)*y(4)*y(6)+8845564025542446193463703030638325099271585823460382433644269151747816143872338314972350626205436*y(3)*y(4)*y(6)-20441958810280156766903642794856373844929197132397794747719601022304075757510117968666764247804512*y(4)^2*y(6)+9539476748229322673278859369177718670889121591292494564385345900363874317390038063937625143908492*x(1)*y(5)*y(6)+22118768813683526538625762484740748047611506918550514320497518142743618637961125629529909197066404*x(2)*y(5)*y(6)-12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(3)*y(5)*y(6)+14139219202229703601599851037527748341008225144754396917043285040195674725353016208032916591673402*x(4)*y(5)*y(6)-6163303922964398528812449698583035185847383205580553258800210639467818109881641736403221077101124*x(5)*y(5)*y(6)+9053165200667417659895223148426197310813517645044128728965321526878533907998376956118739246886828*x(6)*y(5)*y(6)-10655678035019490115767162381202888401585348977042774515455991646048633533403955202758699508006038*x(7)*y(5)*y(6)+12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(8)*y(5)*y(6)+11250310628775128808058785141962351947480828517910965107216558304183523231709628222952370602203568*y(1)*y(5)*y(6)-6464806844800120731534096768860130198500505643629304583000025862181087360155555107728969091325122*y(2)*y(5)*y(6)-2141291239988672736244166754919533132565285908687715666979175004039714671435027936491156164547796*y(3)*y(5)*y(6)+305681261177206188063982499357917808200102318023565291954616936333071632296318031107833946203314*y(4)*y(5)*y(6)-32908571061800755100635246921411772022546845350770746244907296605767808188021501001989794389421186*y(5)^2*y(6)-6757549882641732598652924264859485872247296468747694917173868393391123541234723438267793866788208*x(1)*y(6)^2-5673616009160743295554241715684847440768896482711287929598849777126012948315174079109050740598224*x(2)*y(6)^2-5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*y(6)^2-5194916435545940616573347927627680288503437335552541356971154141780543995082420334097908146839384*x(5)*y(6)^2+4726355010749169814407032521715584614386213151412907723715277872452318066948589094966380334928676*x(6)*y(6)^2+1481380783213143207338673838660243495600980413348392460102657778028717069433554660280540914748688*x(7)*y(6)^2-7493524339785886594537851238132599877084107864776571695895397244610966377686295881348670952273696*x(8)*y(6)^2-6527095499088054807163989935117833740285724399979981491585745229484949178970353890176055602017552*y(1)*y(6)^2+1492746421150665306830322962711597959261825178076842667836413639032759120769382764541082442543620*y(2)*y(6)^2+6550509128659777499421186517914212061466109759731403938718418363037244479644454557106921072941564*y(3)*y(6)^2+10571198997794891856270302202534151046223418016956206705120875694808328212097125497149174870220552*y(4)*y(6)^2+14491561616985441119362593401369489155242870409566239920127966087556037820809885344719777349230220*y(5)*y(6)^2+15627292522778552026702816621598372669156508234372952320032988700753185209260062865757118274657452*y(6)^3+11001983555147655557942241043303596640962580450013093711161914104832835168624941424937300502430188*x(1)*x(2)*y(7)-6900361713321064304080189054120613799339707996664069054269607494430065417975385193634883491013252*x(2)^2*y(7)+6624328239088334374479262528497149916515114821123289766823005558366885408147765133606007652660192*x(2)*x(3)*y(7)+2506573621640116699596890434528564504014596840352674210734468959024797866501603035544689317874162*x(1)*x(4)*y(7)+25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(4)*y(7)-657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(4)*y(7)-1242027309516302782775683314656807818192653696026793302183594158426661606432477011179449733585636*x(1)*x(5)*y(7)+3511257880179139543588139820675737657909226052713589293378481186771640695572052800804138565006632*x(2)*x(5)*y(7)+5345627147338029302463522019818050420935248115430802013918736882349050137302448849452927992384922*x(4)*x(5)*y(7)+4092766965420386681199058255743639150654806287626455681222804510256572145777318572626272357864276*x(5)^2*y(7)-3645484621410186253241948125123756619567965991065884857524353842617537061720222514832652275729176*x(1)*x(6)*y(7)-2435824053108766622719976873238782140347742293376694963717660501645890561783548602524474230125904*x(2)*x(6)*y(7)+3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(3)*x(6)*y(7)+1130506406930110721633080315780810326909841703508353040696976762299915478188680072471137870655058*x(4)*x(6)*y(7)-5128942732722204045273887569095383346494611796461262063113387693851068939208701795129697816147744*x(5)*x(6)*y(7)+3285011205525604333743142044422080884986735982126104392121150751887241990858231389569071269248452*x(6)^2*y(7)-2063442462291528256419236217549355138092204019903124628384024774912702509031922949051844893149458*x(1)*x(7)*y(7)-25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(7)*y(7)+657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(7)*y(7)-6342339536338291334390960640485636463999758895291132113829795261518482629640814213261009148546162*x(4)*x(7)*y(7)+33949310040836509269961278934481418768041901164573284198067403801425765892321436844021441760736674*x(5)*x(7)*y(7)-22179706679753792396478382597809179174626474545229577704125350808504394687560192430000603752312030*x(6)*x(7)*y(7)+6120773956663997112802133531996031781038562485066357322654573169462434950905974170014586936183810*x(7)^2*y(7)+47603149570905947554237880077317986814504475493819574278145031746064577364866115265964336849757312*x(1)*x(8)*y(7)-15511083088159191540483071365246856726478264645734526001770781916500406071870039151728517329773504*x(2)*x(8)*y(7)-10478888985850716682735159275380367682027766222839025700373499566035638281910977695602850708521688*x(3)*x(8)*y(7)+4229366645899750514135228548376041700725694773334330308120171354771098059334893280352552744601934*x(4)*x(8)*y(7)-5016598260210482628748749238762671640060518588404244119411144010802497143340992776158238880499432*x(5)*x(8)*y(7)+1430031773543695868789767315567986867559705024707235764792856673653183899285936238778781067274232*x(6)*x(8)*y(7)+7946715455984865118598798774202248318746325375384270050904420570586642390901374102987594545127210*x(7)*x(8)*y(7)-6187632634095819400408676766024892988771072323771024376179909876864254256123994026781283665324928*x(8)^2*y(7)+30775031551498463299291051077653204314921677443140284487694729907951046363919313898157670844681608*x(1)*y(1)*y(7)-12676447565916445020986009859702136137497343493744078266776654363811615198382938281671096572875940*x(2)*y(1)*y(7)+12952219607904785299522335181704366186826386121763471312141314444168820058622949595166537614792258*x(4)*y(1)*y(7)+55519416591625282220914097370802338063186962266134714719778813901723320979796439319026342032920596*x(5)*y(1)*y(7)-2335234631794750228214982690733780402326346279383567553222810095520064540073546644180212070064456*x(6)*y(1)*y(7)-18728396847213481353804049007666769372750807888306587955146931809932827602105144292834347098390446*x(7)*y(1)*y(7)-12543261740758539472932958288442699812850686248428854636034367007768968094066601687984687602076106*x(1)*y(2)*y(7)+32486696009531320542740128401044979866164276911585650681073757947212956655060162470029817962822126*x(2)*y(2)*y(7)+17167252621141685694508577249470859768171151934626997926163117171797217446520889218872646987400790*x(3)*y(2)*y(7)-19529588946850290785235963242136977224398917273626534192957520037068028975209475477378055091195016*x(4)*y(2)*y(7)-75905528436127781492370528572167122952732911030415468304245581432888921256230365856549413047513050*x(5)*y(2)*y(7)-11236310627904556218453319587301223274254483299973841024119989305525478196749238503370871439857246*x(6)*y(2)*y(7)+13790174033249129039902345529968024257781164790832057770591809197818812113169569173430284637838942*x(7)*y(2)*y(7)-34232989657882481687364960283781956899505401315620809861959779976248223370952098199535408362430*x(8)*y(2)*y(7)+13431599998070408737161401315716788581205226897904789639482235158640331289016633063627720426188410*y(1)*y(2)*y(7)-20488349727181537660514095510161822013156598825909170847639361466011051435996842414300420713987320*y(2)^2*y(7)+2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(1)*y(3)*y(7)-4445415283220122259008771448222634171641828699545244979214863372481333002384797092182083420390412*x(2)*y(3)*y(7)+116276020388299159291263960107439176099138559195917347982473593893274817493313471488574352227312*x(3)*y(3)*y(7)+9554856494634042504689332802427223569580624727629046809385851049821631602065465389833269034098582*x(4)*y(3)*y(7)+49481297339071928841631383847200711402159139191613139068454008655153462393648081553211782038402892*x(5)*y(3)*y(7)-3856263021494445869269332276765712701580304884397398899427219467674403187077740389046391296471676*x(6)*y(3)*y(7)-5103897607418163764678818079908312557801973653905396806927984930487699155298793846942844740033678*x(7)*y(3)*y(7)-6599422318394594740280767976974123495114288857248057834340954356928563392352096026696831469831352*x(8)*y(3)*y(7)+7761318966914151437901866240382138979398259178092191349387806275244523797141929511865169023578900*y(1)*y(3)*y(7)+21559997773089339324415811272126246215775843490775550036543637567364958914212231630708135995494678*y(2)*y(3)*y(7)-762901877877997777519327023813593782688322618259977345992836587690704583331249157538308118159300*y(3)^2*y(7)-24074646855981383650707087091957345521929778155347820458370782545568100050853111526881604491472264*x(1)*y(4)*y(7)-169979867326166337643372896280735873021138847474305264062640484812164152032347281428153197835616856*x(2)*y(4)*y(7)+9850588249097263557159538258682935754690443340004934435146555804358566553686894802866926346315144*x(3)*y(4)*y(7)-9243467132212604449451079313754160810129650019764915153322170431659189692467574401481706450750558*x(4)*y(4)*y(7)+98995999703103078234111329395039805346900336353452998443477294205847192638814256575121728306085592*x(5)*y(4)*y(7)-16835849896311413241533811974252258111844651592900361153769381472397291709592998432382327766398164*x(6)*y(4)*y(7)+6147946730405400614965421810483973993707716647383896286982472094103331680889512573904825792581666*x(7)*y(4)*y(7)-27823225420732037744532751878707213188378499149177881414828985822161830569825430533880548454671524*x(8)*y(4)*y(7)-15444828788281645597955888075808211067877843796052218839825187855598809291055999452270059565529580*y(1)*y(4)*y(7)-35067126476850940376140912934197542256294691217782484678601449053533567703095908062373491652784650*y(2)*y(4)*y(7)+484242395092519462383500779587318118695220227135620370911264766086731413758550112877660575742952*y(3)*y(4)*y(7)-580332686927678713644876891968143039548285713587771269397082639866869537222924802473979186696428*y(4)^2*y(7)-46040047223276459601606031564176098063824273498235323071796332880924782656429732322274439591280234*x(1)*y(5)*y(7)+212690991488936505375642912874021978794729998200565391980945306690620508423104177710568093601655738*x(2)*y(5)*y(7)+2336037171546550921308269996369232322054273495265528010618588888124011747202900653553467921356010*x(3)*y(5)*y(7)+38954311853025050425421627032418186938502029909773173009984867692709355060746429635700855396384220*x(4)*y(5)*y(7)+8401652631328600203529153380214297084081939642275325983201332245395896855343078016107021218804514*x(5)*y(5)*y(7)+16277127771190234799224301119066637760581996387821550622208337053683410864469506534754325845293406*x(6)*y(5)*y(7)-125358050560509155453629439999288840715347280545269699297621170078761217885676921555264321222064598*x(7)*y(5)*y(7)-9141376764903764949252153142271679853367360317019452055774370982864427421889684236059010292043934*x(8)*y(5)*y(7)-2147046097519797376496193870842558128867588623207824121404933539715241032260301802551834447472270*y(1)*y(5)*y(7)-36674677783153542272924205779752046701979075506602815117021917243575436507377519335064205669233120*y(2)*y(5)*y(7)+43151126191435603148150473280015354354782308958051078709234244805201501576287936999654843966965538*y(3)*y(5)*y(7)+16422939955157391169319582764852368348194369716213298540600896897959570280453857846942819789574866*y(4)*y(5)*y(7)-15762645567920770506507834969287025491638744120499327636375730812717184535648461274267705430329296*y(5)^2*y(7)-155689039130390640903961296234763939856014402695865909671965166162667227961677805567299059338563924*x(1)*y(6)*y(7)-12445236317494650664484003578240542133938851288119189046265302849077603837408014203624003538702072*x(2)*y(6)*y(7)-162410625030764799069587957924294085515759015907338592244604528692385877957230555451321559654398320*x(3)*y(6)*y(7)-3471960371411350520268924010256644049713734126559660348221233302825894171169840547544165361510382*x(4)*y(6)*y(7)-6256917919438009793580501305324846972379322141880216374018150643198604691036414628738157921636084*x(5)*y(6)*y(7)-41163878692249432078590962915099106496478449350776563010859840231594004870259862736696554476050488*x(6)*y(6)*y(7)-18696020627973173337715041566845756985293825078396697228680925247230801596819081817726149532701314*x(7)*y(6)*y(7)+25836339637159766755610426193663335177347759194523672215790772708885125133011649829585178399375932*x(8)*y(6)*y(7)-253136569001458419969907211226446203814899537332027127202375228984062216515491884954066859187524972*y(1)*y(6)*y(7)-33827379110218854054873835603991608107656246788878124006023820977476271752721040695679838226629058*y(2)*y(6)*y(7)+10759119339158375886085592212917953835336989917534380878594756005971663501086925298100800256523228*y(3)*y(6)*y(7)-30955918738977691212750513027860196158960658443616322422708348446584909667007879984997662441949584*y(4)*y(6)*y(7)+2162396916697827683174524563139481593194936049890291706961100940944600668105994438390706780559178*y(5)*y(6)*y(7)-225591668080577494976440699107433583890524724950957242595206079992581454300911413482470567203722888*y(6)^2*y(7)-34308868014017589703873416171983754856517720342556129619737584090329484931538551975397119952611120*x(1)*y(7)^2-97291420346387186808021523179013747701365567389397354247065934479795347709764749528478900117431456*x(2)*y(7)^2+25988419572525012923164189532411428929034160333827924173361042624077939253006730843454970508324184*x(3)*y(7)^2-1932912675816023404014042872980124778531242431288827774097082659959565894388574482618961307636038*x(4)*y(7)^2+115937459862550000047542031683374183681710747518475633832085547344304733608199901825617184498217720*x(5)*y(7)^2-33081922155242631254420911333858708978585296764014344776766803338816750895315390956606763081319600*x(6)*y(7)^2-15338010378574129460027929733501483848159804276503091930643572690158643350044512488190921880255022*x(7)*y(7)^2-4458867538507826124035508239442624249152617248746407435349668264998408653858149154164739016991092*x(8)*y(7)^2-30014029849063003489437539733711278906833076086587619336582349643297083412923000651603043099238596*y(1)*y(7)^2-10306938788302581261476472908255927924808595609605745215275623578262804402030618347045677537707902*y(2)*y(7)^2+2520858800335801233921070618766555454493422353942986662132620093779671808030347702978850247960124*y(3)*y(7)^2-2776735187000982703587009953117364444314747422965685521672119081315850171548185853814381511741224*y(4)*y(7)^2-19757583399091389235543590616420822345327802629386188196996110027135742580874583340475048594635266*y(5)*y(7)^2-21371778286716935427847756304218960987659615779608066214776545875110450497313242499383920763350712*y(6)*y(7)^2-1140625522416606818672572815529331235145679183390172374940753291343120478554248465045540219206196*y(7)^3+881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*x(1)^2*y(8)-13330249378292221730136743803231268157389876820245941049609113549691693702285648180981832089984808*x(1)*x(2)*y(8)+5945855925389056927235949658754733158523366410796712573884759965781661720144833497828452395044388*x(2)^2*y(8)-2963065833772540288901669885908221318773184941406933533784344103357485686801307822443966068865644*x(2)*x(3)*y(8)-463556139047680651376230483632244939320633903957660305976122993468402029385009165979276202696506*x(1)*x(4)*y(8)+1811771632467065572118864517352410300170547774486857335297757011594001711758706621816462822320860*x(2)*x(4)*y(8)-4913694052838049988979232757808122641017313804650288268892072159277963397046962937426119779427000*x(3)*x(4)*y(8)+6828734384816010605927842539757088306720865963946786217778222582983209236723284442124311635693316*x(1)*x(5)*y(8)-16674082849571032142967570238602019414668154094652828173459010124454238890728284968526870184616496*x(2)*x(5)*y(8)-4530324410608313582978700390444456615375655624257269885447955483765203870104709824766885620710882*x(4)*x(5)*y(8)-6283473181362067690270975168874662734935663732365761133383858514086465026581029596798858479627680*x(5)^2*y(8)+8631816830452090614354371920453673036490036356177086751993555365483595373510719294151460486573512*x(1)*x(6)*y(8)-3279006439111101204636563513018169429340368492173000847435900476624046442506335427454164127274124*x(2)*x(6)*y(8)-5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*x(6)*y(8)+14312444904966456749908734096220368377853499542429242709409193996882466007171018590799564142421498*x(4)*x(6)*y(8)+17255442040948263645094022126724972123466317959477445639793316811695431656910718022192603449033136*x(5)*x(6)*y(8)-5637982667784321592295094552880915189152225992594208770609017821985171651439279867007093653400240*x(6)^2*y(8)+112474639281460786693648679512806430011839998770007389961573954989529224324792445802464936785546*x(1)*x(7)*y(8)-2296028745890800629979249615414163577141444465286266205426706142585423549864910406888233076145552*x(2)*x(7)*y(8)+5135259632512344210568059866297727323978510214875063060067294251334011075781802980672541991789352*x(3)*x(7)*y(8)+4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(4)*x(7)*y(8)+66814273416390676172904694425294684865349923273157922566759421793498126176575976723160580944779006*x(5)*x(7)*y(8)-114507747255433556344602292841055535366623312429413782295637163195128774446817219167963093213185290*x(6)*x(7)*y(8)-4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(7)^2*y(8)+44821011309254240882483801666703566600000172592092914163069674094328803949429685214212314405340808*x(1)*x(8)*y(8)-84069312558886174811664764134460273632187097934132259354706616766296102595622511336083980700678912*x(2)*x(8)*y(8)+6825648391370656609211354339506758466072516443277027496270650309993178809809812124538883481001884*x(3)*x(8)*y(8)+10246709402090329238821098549061583583776498037853597935967637985325626128958679957825509372633108*x(4)*x(8)*y(8)+32358857232215135466468630425515489224891939830556263160121737546855993449454714139764400376631336*x(5)*x(8)*y(8)-12316540234268993663119704083820641544017858365163397380843133403273963140817009290763355854550016*x(6)*x(8)*y(8)-19523886670390967883709372755840856740216741035137939131937385549406106182608833144704865456528944*x(7)*x(8)*y(8)-13415942006381743138529275657833662230717265052819951983974925462755368132072455442992633445328920*x(8)^2*y(8)+2480779181924753650187139343778372682336825445009694456230533042195007255895376887642360465541264*x(1)*y(1)*y(8)+243500413111398086701075193069901551433874405673227924121315585262138837379585095835139459735227908*x(2)*y(1)*y(8)+7010857513409153312810148156012117126050465967742066063670869625587227563426041384102497937230996*x(3)*y(1)*y(8)-5731510150445027697917904460395436611775714058315982546475611760721619762140862187346445097816674*x(4)*y(1)*y(8)-6331003191804383292016595825499442291319715547922467447398360626908990757790430466609811997465800*x(5)*y(1)*y(8)+11721721619992570843097737266740878648481397030574577320005460486806521574957939733871192650916028*x(6)*y(1)*y(8)-81728200220415208049974083666377558012335826154211656075911860271539271196442133507650083424775838*x(7)*y(1)*y(8)+45794737856501430204723797638412424301925768592326411334602478505329629348241062632996443294053064*x(8)*y(1)*y(8)+9979287595558997933434636768228906540883370468967327740234778147617323430257519381139914031772968*y(1)^2*y(8)-223722688715779916819113676535123208005756447887662036745580664524269623124378395943529608304025446*x(1)*y(2)*y(8)-11514389618814024464868932074313157436132847223690148550894465005262555401492632524009271733858128*x(2)*y(2)*y(8)+5313177711309402853678454536151807969666347784768053541676172754670889422375032494477105455590460*x(3)*y(2)*y(8)-21936063568387774016807921319632118786604790432748992405075545755549969202747840278266355263803782*x(4)*y(2)*y(8)-12403915934008961304722031628983075864061616646117838884604819107244688693006075369454193458746418*x(5)*y(2)*y(8)+3214761562399857338970999205528162384589993028338210069849584261445087000723502180694127964232914*x(6)*y(2)*y(8)-10028489875902348442227048011071207625700803899399307236261501109508439791972706884463491135151446*x(7)*y(2)*y(8)-36389616006296315453128666703779788919049349966029479103549566418738507784844518211281556173770940*x(8)*y(2)*y(8)-104947042858611900135889178166631462803323059068700670734969797590084410339808245126297573186940310*y(1)*y(2)*y(8)+22015960300082044589747765675300855852334597228772545459632365874628554407813454189676552399036474*y(2)^2*y(8)-10130391769804295387611765780130683357782647380000306032480309288314820777317336004759481331206332*x(1)*y(3)*y(8)+5646841894119900867788365310420782184491792369158207250667714410334261229038082523189289259793836*x(2)*y(3)*y(8)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*y(3)*y(8)+6976835305395313450935416432120603431739490715216692978945214028287288128989256319935616382119098*x(4)*y(3)*y(8)-122419833697703582343008481674226854443791675122202812819617855688668512282280092867936138339513492*x(5)*y(3)*y(8)+9936836517053436882658030514306655040075196193261415454889456843694354288683854188782114339193032*x(6)*y(3)*y(8)-8018782194131824030392906892549047425157671156302850368536302791566398839462917745066445079427242*x(7)*y(3)*y(8)+53661620040134772030467505892339356467013259901465349758366744208505362141774036561112000266731892*x(8)*y(3)*y(8)-9202502320566516996976940866304220812375746997662185349465857920517573659407226514164519149768224*y(1)*y(3)*y(8)-17352112985462915003549982714489456743143061366084135803566432400171341385002185517913759527357450*y(2)*y(3)*y(8)-2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2*y(8)+110064373786211866039105391358733778767294847312415753186602610482816700609668603736858031083010896*x(1)*y(4)*y(8)-14684868345341074614157950705054148605341406207702962003977809859791171591495984738461167218747348*x(2)*y(4)*y(8)+3027661662864193410018263517509296732293989003021442553961809298361232658042090232585931403374800*x(3)*y(4)*y(8)+8518964909681928469742464588672902282471807562931213794098682026952495227271235328299847968744214*x(4)*y(4)*y(8)-42594013963931954911774861453357384631338240791479169877218622622399204174309710417034246942959140*x(5)*y(4)*y(8)+56531907253891919950311079882334661720672029504831018455276422361890284746618220954111901642993516*x(6)*y(4)*y(8)-4366531635089613774592462360449853189070310514399247301565080020181734863380566152778763364091454*x(7)*y(4)*y(8)+12820803062810017641508512922972009074448044930177483148778135742314049628301366607462903489784032*x(8)*y(4)*y(8)+18759795877707723455961309003892975388578470252482314953350846632792456617269976335052596148120900*y(1)*y(4)*y(8)+61693037087353447630412950484164805246765435927162413833037213289847996130568912004778263559533702*y(2)*y(4)*y(8)+194187369444596513992091371067242415840157076970122929398102345727049478903165885656012936304796*y(3)*y(4)*y(8)+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)^2*y(8)+43743481549835720752452333064315159439440605467767291732949368626955963843791124461079605442720554*x(1)*y(5)*y(8)+35470918228950867493903459437445536586039825147229944921275149598850118696690855263838798447370876*x(2)*y(5)*y(8)+75218613667019964501945387959698506775758123971846150867659773654844904366571139340726355355952132*x(3)*y(5)*y(8)+19514812849021260917281858904707561684436142306839921534839960163636504360090284141982672341981488*x(4)*y(5)*y(8)+23323843786500221252339302418770364674938565933432437631671974806023690683520480688228035791846538*x(5)*y(5)*y(8)+58650344913763307641266485743154495249018957507503316827691185366136732359282867220604570653312490*x(6)*y(5)*y(8)+30722934012924002395357065564098791108146293190504885830441685716591731119060005452261274574744300*x(7)*y(5)*y(8)+302192858407182527982851504486390495168833250859183861060688727690121106023437412103200425682426692*x(8)*y(5)*y(8)+14728605936053381162992227741348197766113426704454696287045124815438528596914936442151237383253842*y(1)*y(5)*y(8)+2333058648932352690263965048908626863894898809074504835341794924763877018764996218879328787237602*y(2)*y(5)*y(8)-20623982635268613938846688539286361544571044710275027788269904548527123990780537929810714973943914*y(3)*y(5)*y(8)-20981382667236953610666762885767305256768668277736985286525008766589589950620132017864462475996346*y(4)*y(5)*y(8)-11641502827476753914464813685928438678088910102438789574548023885289265107366962651377209786768244*y(5)^2*y(8)-9865599996609126799073096117185167964982871584746118727273039343857165072688531839774781133728584*x(1)*y(6)*y(8)-53154799047543286297714858518244722516502688689701309020412956989737498046032358618665799254290232*x(2)*y(6)*y(8)-16504380805416521339603844654288075176553986312637137562274462511316075314741079394102973862332256*x(3)*y(6)*y(8)+66245588971256054916482167883912896733127710604082259132467075869563292091652462666679810664239832*x(4)*y(6)*y(8)-54695421667179040290490070985399127251555789988586406967981486081258297542326635710212561655673668*x(5)*y(6)*y(8)+30452027852005205005751007017008952201883748664927983384814493008759230218013302871047597517546656*x(6)*y(6)*y(8)-81096887808013739023857906557100174067579346557030011144344896872767861596752427761315233493561124*x(7)*y(6)*y(8)-54820323070706700340775925312348386554328317868013482878766070259543445212862310557522135251660728*x(8)*y(6)*y(8)-32759218579857734093506784389158442307920416408398585373748526722282885891204358984928815557222128*y(1)*y(6)*y(8)-109783459245439512540456611598701476001120060641324166743020005073572281361840397740915614788904492*y(2)*y(6)*y(8)+37764960542296848698932255702302802648581144815977094450884389143944817424458875309246637241078084*y(3)*y(6)*y(8)-16986972219602122974711461415908200507009461876523057398806909642444223411622631340632398607166108*y(4)*y(6)*y(8)-17861232825429352153906154907234647489420082796582885347142174382094486280722857526989844773660440*y(5)*y(6)*y(8)+5453860985223143720791753894348609175630854338445982684823742079782410903273098228980684374636660*y(6)^2*y(8)-54189128843126569297690279148593035479594678919461982336874080397087553185980479322065486316352328*x(1)*y(7)*y(8)+56104420088869330445749817384656143531106790653680281221036895363107611645639784125297854444330184*x(2)*y(7)*y(8)-49285537563515331016656229114538626122182266546863137885737314734327238814591193176964233276248936*x(3)*y(7)*y(8)+10547955620900181393960170415282919839006932100650693556114698205235229968829054962345898203434846*x(4)*y(7)*y(8)+4691205527461083136608528908548498461045767270890673132286591604765628430766678605385223591382468*x(5)*y(7)*y(8)-217053199857242183920182939987545577030104368004289278165652148840650929610375107637995942906572364*x(6)*y(7)*y(8)-24495082891350122143090185338207322513399479772255904934476216971866576001936049524005399061711366*x(7)*y(7)*y(8)-40072383306680119364423288044566083596151635528384460710499927538622368357874378526988290248680084*x(8)*y(7)*y(8)-41241958912763355817744572816653372128696193745878814851432316176385190098072898997040691838116164*y(1)*y(7)*y(8)+19989876135431247940711641311370610925241626946856019604300932862505089099363307054226436861026598*y(2)*y(7)*y(8)-2836519782455119226636805250782799483086180261727379879434791673275714068508811608414043877042844*y(3)*y(7)*y(8)-8104107478424089732073242656057110432749534896573648265354176271594487010054377893965131148286572*y(4)*y(7)*y(8)+11881451595093089974660064776751489895366677451114098935946697521757560263182937345730063423903562*y(5)*y(7)*y(8)-30221986133366255767856010119908031676730749241628435619177976547078511053169497347617736331254404*y(6)*y(7)*y(8)+407313657747861229798428011839745387832114237957389785255270766337846870903973236329029615792536*y(7)^2*y(8)-30663657171855314507750285992606346308340744993711743277101829959913455344892837381821668454642288*x(1)*y(8)^2-170264407987844548402007000361772698604448740355287923673347894933196208985964555821899849292412640*x(2)*y(8)^2+17637031652911713863721281820440376332906294269138177466099356693471866910949879578383199756061256*x(3)*y(8)^2-15813278042310667613590835854066120449041084426513090023379883171121195892674081296437528916277896*x(4)*y(8)^2-324457845519198381831996402202560314434807604981796022688162180024688161603144199690953498776028720*x(5)*y(8)^2+38203041274622152256811793837836362114792999051984256213923944490698186958563897004543791849848432*x(6)*y(8)^2-20432102699869823587717839917304291404593941083307164898428849416826123828861604465041843123269176*x(7)*y(8)^2+56526611566397707320959936376185586735690843465407477061761985771442774426214197037333330396601780*x(8)*y(8)^2+65752916394882348057964376592014545280054182552833080176201354355756545223213678032763888087190108*y(1)*y(8)^2+19228679659861529095607542654628336764469071793432868141069129152839772161779559884438235321298196*y(2)*y(8)^2-5348822157813538011490228120271646255986425160561330485386951782216676543878765662384246199325300*y(3)*y(8)^2+202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)*y(8)^2-35594804636333028201682505665161660860054565847549103685369480219718521809385588006152133292664760*y(5)*y(8)^2+23665152741378323307317170259581658079828751381178055930371233326351294939817727710918426359769284*y(6)*y(8)^2+3879545290634296024451200308216837717787861856281594203259475810331762000188664209005193566878552*y(7)*y(8)^2-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^3-4316611665237446474046496983538750672859532706376014910591685729014579665718225858021455890978636*x(1)^2-60146273764846367400762200282744161415414172309077073349780910252067163340175487144271226919723980*x(1)*x(2)+10204240609832616143228880975443340209044095107827202829809353933594279352416099017109371979593936*x(2)^2+29178721386762546218705139905928865182854440759498549106940406036851419983441816349857858728159432*x(2)*x(3)-1619075723161269328081867580050057628020654121356732004126744220426824752281930602693989649684100*x(2)*x(4)+11015704266778295980215172803937974468651164651868415529522593463711851196870805930449127041205441*x(3)*x(4)-2897601664120619148061405497630851733893377745064573667128761965017910926807572855766059544714696*x(1)*x(5)+29152681142750082018167370995764755467270029168145338455676961687867710451034872774671517548085766*x(2)*x(5)-767233568256338761280109102460743722889376410156008463496118013952050906244343339790649660753854*x(4)*x(5)+22334911782783021678426725713071278635187784598592210320512525464431196545372314855749500348377024*x(5)^2-7967821464015992414589199064727669103814007100948074376105478033390153718337995945880510355051796*x(1)*x(6)-62822800833691295118122927184195758517776144300880993451059757649504691786428812170085377712451664*x(2)*x(6)+45044392056852235756964362931887923021527906719424280651981629895197490454667533021693181186939580*x(3)*x(6)+15797841526967505812648899666281040446023157005702056245764572033012600378466542237179924701921208*x(4)*x(6)-10147023196832821154689720224610672613833022343959515215907541324157211874855271544836647938954068*x(5)*x(6)-23665550850375600197839133486764714942573850228589381292282899219881163903135574118918516244304434*x(6)^2-60558473399365710120091731112412157543588666444685829188274947500899918043869361820301238576876684*x(2)*x(7)+10794138687104001758626345695448369785689968241643640738347371371655803518135965887202704828843089*x(3)*x(7)-22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(4)*x(7)+134095612212700018407313283454981537870148731325972178779680882404200292789887571932335049681799382*x(5)*x(7)-122173172112230983014462406663379760566735799412572182984285429319423835482476987413960651215330438*x(6)*x(7)-22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(7)^2+201756768641730111351787037457003696603927715212761172266623950937054632181139433886614267996658242*x(1)*x(8)-140933534556959088496023302918982614609346653448004360960483940069705414020978172984990142420260670*x(2)*x(8)+63760468645732807572702511115750169403397715702539612129713258145995854644673874631291338583101632*x(3)*x(8)+8438837063414245431578302329201533921323677246792303960999736765106993307758857152435496905619869*x(4)*x(8)+13700185417392988383290739874265247340157832487261422652286100894957963938747600372768414673331224*x(5)*x(8)+12258806398272887774038553748033714406884370886528821408497594466195853465321972565131106232188486*x(6)*x(8)+76381418678297550740451371807834588974562035385836122587085216573837592305522587255243102991914301*x(7)*x(8)+70107243690726293505429580160153361446528257266059577105975204468838809046630182569305609570289112*x(8)^2+36639162955441332392600255964544924259802189798998031100840850374383723347227959051305800080946242*x(1)*y(1)+140602270362604329216716705218430534877186438943696673946086393288776410146894446818412651692296472*x(2)*y(1)+45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)*y(1)+10631637853621040411483939406652024955924362797150139578132360848182331431983568810243769750889171*x(4)*y(1)-6344394118946891262659329535679851584596441600606690698694827140835231176763603065792672434327960*x(5)*y(1)+44357049980916207283608430675731453114879182209683619167968319717118185363244168058779980247212096*x(6)*y(1)+24874043915199842705309613610421086957155159175927432562895833513040996331174677842510021161128273*x(7)*y(1)+169279835427335108643752296541806183047513388680210698777646658767990362271018964093068211421399496*x(8)*y(1)+41373174230759881629046722329765794207216363433562766878569899462169965437084970992321037358832576*y(1)^2-106134319217239813901815399702911099634952436105090762785567018249234685346909494955050376882015338*x(1)*y(2)-50409702173790977310163541679345236168623015161643714531892871522256262159313790441600109171261922*x(2)*y(2)-11495084656943919417854238937950396863030005428009733856863514178183362427264489398910309852601593*x(3)*y(2)-5707945516293890679865376428914005022267236737168624311248839580648808676838989730641038049457556*x(4)*y(2)+106171956813049277962441585394249874577856697789428685580902666247860244230769807158723529090181562*x(5)*y(2)-86730791316855285909256610429121475783918628580466920845418231363831472554905431847792880910724046*x(6)*y(2)-4869644572484480205467411203674688072797193161050361994370498000754871441323633617992985151907626*x(7)*y(2)-8857899872537335348516528100580311518213189202381204991949548777166267813142245725666305091693861*x(8)*y(2)-24725734956976987743958612629628342751033549334891291596364057106691805562232586022224607757295543*y(1)*y(2)+5040681794415488883998217783074318923115165580736875135677115067315392951099649997320417889333124*y(2)^2-2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(1)*y(3)-43934197882156557381837252806332079780191829857742588648051194704744619963262434217554117218929028*x(2)*y(3)-44014622551594471709297990417966286901047301309322894358608803076936013698083484682458844448429536*x(3)*y(3)+842915290445559351727538009105445308608587856510372121001155216332276656159205266193275776805318*x(4)*y(3)-320172453889605212325837320701612701718363221852262393858132265840083618321432623968531273779919268*x(5)*y(3)+7413393544047664248511195895644465903090582603236454195419184666245437787034064232231061353002136*x(6)*y(3)-14479734270874862834358784323564942913475849006301785869693855283708845535686819137439693398185802*x(7)*y(3)-96307419472949991790151559718457017980927634117720951432011237209534703204510928672911154484138826*x(8)*y(3)+54474442276940309414241786708691769432324420128138503919743586758774771161439724046019427285405962*y(1)*y(3)+32656793820673199636270795764970048712497575626596886868272481433648003458812475423573200415183248*y(2)*y(3)+2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2-87804651393930599278296919326169049799337351907469449098829048719141176583227362010294249931422012*x(1)*y(4)+31778268844932723360147843214073881944493982570816896237257043490356211372644827701824259205098754*x(2)*y(4)+48251580406284696056843382728984511440369337594964449544292493614851103561329480311384833021417154*x(3)*y(4)-24483679014117336724257305924903358284294628317856335757692890223535177665242651510703714494680012*x(4)*y(4)-153550434691911381662294993376528071361650060036492708707225396380302349904858036664398320628018956*x(5)*y(4)+250236473196375400559407179356608269053691862054745609739143508868069799578636252678503795370200906*x(6)*y(4)+20433138942641245035579572379183463867091291351315379195507049801869733212002325574238593936591920*x(7)*y(4)+106159819318864064239194575352491224359427437283343759145682476552034598564765390580691482062772768*x(8)*y(4)+32382860731648899830393187104062965408058467816527626193660404265514900902393323153266954752045514*y(1)*y(4)-146328681544448990121013586870445269739240832443274816767100503382968851606265165992529447056091366*y(2)*y(4)-40099755993502617713944120379119010676275952903021677691842064304907298481541995461905090362945428*y(3)*y(4)+23341699817221589008785818266782270398347995364616749827349802819140192860185527899296512939819446*y(4)^2+10982269616587661651253621956013584066888508440139782469413287244167863505056120265519179132989466*x(1)*y(5)+151534824685860591443808589671130029651477336784667988273232663287387951644415674349713943771621480*x(2)*y(5)+124394225616519258152707022326772656469315808633058973079957912010672904902894440652515223190767545*x(3)*y(5)+53910256864100430817411605230844360203552327070866466879178469144801880089141931796084659643813122*x(4)*y(5)+30945677203553201115807296979770711850452191705509383942233099839546841850062605730220178916842396*x(5)*y(5)-73998311752125427421243170268512716176176695873728679563015627109949444651670377895727431138453364*x(6)*y(5)+42743757550538692529414014460659380485472037586647479802295600498237054860867327644876499101450324*x(7)*y(5)+114031259793914203365848598226194010368094998237744462973308711054906098830008703194018365927694189*x(8)*y(5)-2739416466213943553449123945973426227437227366545422877417727707253038401751894438090362654612375*y(1)*y(5)-54568562319311126794124643779447408975839002779085723388998013667519176201318972741767902628621114*y(2)*y(5)+28610721195758063371031061597146159559837601887723635154196432871573716832220716720833643486001462*y(3)*y(5)-1118294645239689360280210126197106702837092260805517901554738266165611544685993015516147818096012*y(4)*y(5)+23213636953566217061872329973016297236024954189490963911595690354994205792745935327152404746243566*y(5)^2-160646977261828793497898856204026284230344345765283389624121785341233791466393749652385188970331538*x(1)*y(6)-11812423908443849612900059768037491145807546824412440966186134706722556355318207363043650811268698*x(2)*y(6)+53510881395461307048397026460521336039515011729118692572794767994780617191952366431898006080901488*x(3)*y(6)-2086016675441120614676769686702769398781573506190085475158593550092768486124775786850756283414533*x(4)*y(6)-43482369321685451226972753795156646159346942930130521589590185613181171744170211204465618677105124*x(5)*y(6)+121212794963054344762498435504536688374612803583950408211150849862751166062864496048664908297971676*x(6)*y(6)+46408701337125106376687194213210733127243620348422568813570274786978875744490611645643005626814469*x(7)*y(6)+107520860452175124602109093625474975426508691060290465797635164986534102389324608006786796667777608*x(8)*y(6)+79142911437791265018709446537242248212871129110960558917354498773250711332672628799405461376076548*y(1)*y(6)+30526519445484122648364146372371433182964467454642799107449041107539898858036659812326588962117449*y(2)*y(6)-201591939533365852202805876453238912566567756588453440300906523698905391437995448395667018002519984*y(3)*y(6)+62943997560890102900760766547020843940192166091915842766807149462350195776543587682389431024957658*y(4)*y(6)+12650824967626032594811815113708515962341819482140903476225243523403042079903519751871546947886065*y(5)*y(6)-2466102624985663741479077533603320959284942823866544505362238124816761278011543500354859450169424*y(6)^2+68920020724147168868820885915173156601976395502287314347057197709653731086046274066635038657072848*x(1)*y(7)+26848794804213629973365289600581103440972292828655481366376572190598231620703836838941792351733092*x(2)*y(7)-206306646540760031077516422635899931548540370913008374909871117921730663911272885482247116285910868*x(3)*y(7)+107114588216986698263970355393823932156308820595787550680244740935804284898802468348214312710633216*x(4)*y(7)-59158759038275849308682799916631240416011664392696783749489392784580176956725162307673061932801550*x(5)*y(7)+318884070629590944806471187253668367970039227420432237485482836162239095291110182681778573038402054*x(6)*y(7)-13475335376587802726110309938908252903615345780954126823361202579288366841807676815387900550016466*x(7)*y(7)+44442070872734645683102073506095103399181752769410865156452421386430203019458553624902816745341476*x(8)*y(7)-190153643814142323251866869784048172210221161723921995356635303070199196110032261963609470405801290*y(1)*y(7)-6430769929625665137927064981057366860640481605527096007987608612063523156676215472800527201663780*y(2)*y(7)-115737012984533724853872682497338131473636943556114498855443689439696699209531706162158654220518228*y(3)*y(7)+43673216871633498591789788589432436099032663350159557550850601695537453452865735862891966145873688*y(4)*y(7)-300753882818883582081981362583654123166637927549397907529298544004307527285704043941698644415543204*y(5)*y(7)-138329106622455732087964233732909298544858692542645577161528783724548102827068985979534922627085516*y(6)*y(7)+69277089493772727212092950147650048170944955865627746908518990985313762511898348991005014635982994*y(7)^2+27743897275072103715916884055017344918409205406413657324830494406600519919403705115480111025254216*x(1)*y(8)-237445400396788099891812258860851663169828886416751125717504942798381427790291240742583254776222674*x(2)*y(8)-219954788536385277218853161980590735499410297223432568044211903019368324565014503046815680701282826*x(3)*y(8)+18432831300647625462012695674479928414445793592317693656405945488069356654772859411877452376752038*x(4)*y(8)-510251834312174895165076459329018188003484535678479931999681851247757281581404556861639143515816302*x(5)*y(8)-49064979555460787740877737626649122622430931879314537475380403040998142208842531095552333671086128*x(6)*y(8)-8471656269495997737000040623557812145897676646164564270775327193304285288150606624289348903655536*x(7)*y(8)-37986516742647877193540564299773850277348348016002390581494429390157398232323730361732375036461098*x(8)*y(8)+77246776144520880444599111311331079168064297726545581466334944115596411379714230480248329783040160*y(1)*y(8)+1694195702460253129478910081754047908626725394382538253649815176709739336607520961362912173499298*y(2)*y(8)-25806217210969107950076593731667663212019237624225936083809572488906244878043439354090674359313310*y(3)*y(8)+7831594707598600858584534039413640162394670652541267886755483664521185768024970154438531116225020*y(4)*y(8)-74128770190187725471220325800472271828693340812935170687858385981536792038609629639351214831202678*y(5)*y(8)+155369490684206175263147800109866900383297218066841728643466387344604441612949997083583503281227792*y(6)*y(8)+2293008373648087652670693462388019638719743326846204124392953204286510583161493900310020958775920*y(7)*y(8)-57731166259377854374062060023321990995498902517356827888187401117350100171185007729219820033131598*y(8)^2+37067539742366818809804567192406135012159412792914745979376941344033105417976361759341330155455704*x(1)+38908765601543899093878497090160731244450447830927549177419327731912680088800152665436806686987268*x(2)+22474479761256463134271904985977288225729163211891973188357452778430575671313567355694814692756948*x(3)+16280225351183919735832786522828620911688034531745542321242860798752574763334544514645591833103189*x(4)-124453364985530282168836333016573338392051117347339727967261723797469428592089310013682607686292530*x(5)+93108666921573633517195987111263043840591551899640855316831793141860394909004123368078621090826702*x(6)+6191924631100400756964894263157749255617163038829435440069331907109329761651829939977979977194395*x(7)-89280077769325339754045607032152538122557825640164783518663853809410733672250484632510471599161356*x(8)-25443030595624669857430558456451187562605501638674780756929309490256347993944992880379802985749208*y(1)+19620874469841338478683107342766520796808961091410049548063542811063540382028849983932022780747215*y(2)+38288881284000681888475990475934920282793806589035582224105828319424324562379498110837599871179096*y(3)+67120387918476811757144825010832330049988873455730912898391573898996885163940125095538956698678820*y(4)+189460406207328830360981369851469350855096682865560513846641136813304261162850708635759416803337565*y(5)-57761538984459152903540395729304639568237120180920853231622626332439175618016799165794029337731584*y(6)-19642461984272138922155217845214395995443930971629714150914633205463217171474247632352538675241942*y(7)-120162017239563573248204624891832234842230960262715006487957713771923924552797540987540640724187572*y(8)+139686577485637647659790634864446055844738719590626598403930021962938612183272058596523494794326472
---
28
---
12658480372960174227181243562890354289930733325738109277429533335636040741776127971433260945573056*x(1)*x(5)+26513475509567617575320665764021862395240490637619238645153194793158058062310253789808006844477224*x(2)*x(5)-16251170005972413708378734713258261745820253852374765587646342730015698296035929792051485864508960*x(3)*x(5)-7538350823457584968801791463254391814722635147330682308608687293091220219095008679369068839445800*x(5)^2-24702202294427643941067152738207838936392298771422786066019120828959794614648236914710311099603568*x(1)*x(6)-7367972289826860138471078756108442193898374523669959025371085846764857156932208818154403868477288*x(2)*x(6)+35618460445133960386999575485399649586619470742516938944583013652965867255945321150667035212788972*x(3)*x(6)+6531356119487576572059115459571726397194896857824353186093911266886548343095376844047244147081296*x(5)*x(6)-3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(6)^2+327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(1)*x(7)-24904022327278107532750627012659374345878803552939424269071073482860247424537713157209157288598236*x(2)*x(7)+62132127403457366986369226066546112492243723089715750957398064324533648797885928331025649093541552*x(5)*x(7)+10580361155369296364982298509957164642129831681255053406477390954944707400941403100414563334823912*x(6)*x(7)+59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(1)*x(8)+11943657810787154354222778781452253805101289511979351462704630401330521382269225675062531210691416*x(2)*x(8)-4145874919102019946657727808931468192929985207625239577373056549306848821279728417382914860594960*x(5)*x(8)+936343062992141659888457300140253027761965252707146083349142319196052080494964427251865186510532*x(6)*x(8)-24904022327278107532750627012659374345878803552939424269071073482860247424537713157209157288598236*x(7)*x(8)+11943657810787154354222778781452253805101289511979351462704630401330521382269225675062531210691416*x(8)^2-5582005141586159168121138428967070785637969197919037731168564404480790319891946356880602539763640*x(1)*y(1)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(1)+3367529498989698460620954644574362670496031993002231676987667484371038894693831304285180548471736*x(5)*y(1)+50542157477209055988058065138967050058280402836287202996703428047259029168585121367560760471969616*x(6)*y(1)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(8)*y(1)-2370550336999867644832423515495182918956839438361323961031814797748359883121314254969075691502500*x(1)*y(2)+371393790147115652350817977853895755335417191874440533666937034688191940113641115011942597900564*x(2)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(3)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(4)*y(2)+32525848561485827673621116680043739305449182593137084929719408168239900970121290061135700888008576*x(5)*y(2)+38614468435281485181949729325983609096105777877995473467969735125911979607085953245696599507064956*x(6)*y(2)+291497058452845079410973622185158689605610395850887479110116915609606735048027203601745462667872*x(8)*y(2)+4863939755497389352639170772739991513979611880306585021045053571245536182663333352097903411828420*x(1)*y(3)+148769002551183116226853993348844184413278590174232904151889603887479591512061726464164619004160*x(2)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(3)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(4)*y(3)-6549998978729579836466676316538447795653733161498668022095555292394502201108600024946391407552548*x(5)*y(3)-20520693434616484331629829535797403322390144038576879399659040160301070683085879534764591175740604*x(6)*y(3)+409255724735310761091226608455955182767823700445772251549661794707257269130477082746871793331196*x(8)*y(3)-8324075784841520754994515851551853024773413470466591383150527114695311396308833248632474288171176*x(1)*y(4)+9903568882983131024204440972572555455742723163588929917398574025227135840356580015717101117972500*x(2)*y(4)-254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*x(3)*y(4)+254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*x(4)*y(4)-7484547334526874570575631586548005251091893624463653511737856724966848574509068656656539437608436*x(5)*y(4)-32945359654312017928439683650582598433377384131376847813344249148323206330530193686499639851208636*x(6)*y(4)-110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(7)*y(4)+11283711441780550992422608368128360670092180361491500985108232264126883036222261711497633896112102*x(8)*y(4)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)*y(4)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)*y(4)-128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*y(4)^2-1856331962904910634605986249473497767128793146943879189385843737871805155142645085442855768182696*x(1)*y(5)-37454789704679628371505552807674012898724540158469793876594268378089641023368337827977546571217816*x(2)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(3)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(4)*y(5)+60275594352228444772100216242009509388218880591659271232071692370136148290995736968400697021759492*x(5)*y(5)+16744192262252268350649257440221160603260500921379060924556957346287217921715045934064222057677140*x(6)*y(5)-37613751825882085163162021966861000048326186302148116877878670366348642478087498154896827758551052*x(8)*y(5)-4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*y(4)*y(5)-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(5)^2+6952953474193018985240514577750951079295586954314854330851230691490678471842582077253620593173500*x(1)*y(6)-4613024073867024868506669569819105143226804118954691610070921243906694446846480789642683348846580*x(2)*y(6)-212572786680165960225167809576858496633886574906914734175999973103486433075574799262704262310848*x(3)*y(6)+212572786680165960225167809576858496633886574906914734175999973103486433075574799262704262310848*x(4)*y(6)+9334243013609810521546505793194044663227870684575806334019005455139673258848830853576179900494612*x(5)*y(6)+2390597618493091901468301215147142478194161970124781590330918357645421530343294860477789006396500*x(6)*y(6)-4400451287186858908281501760242246646592917544047776875894921270803208013770905990379979086535732*x(8)*y(6)+12180182891441063169941081744836630097536608371925332440702292123520222987680778565222116846467706*y(4)*y(6)+14139219202229703601599851037527748341008225144754396917043285040195674725353016208032916591673402*y(5)*y(6)+13615972627265062051475450813808298646237185665306593375304681296049118953522658729154988661077798*x(1)*y(7)+35366978067713768908829971881387210472704403545122677761494613814394648154323092148410641669492786*x(2)*y(7)+1737493272691016907314396085802171093195202211104716698013494297555058510918424065218570114784182*x(3)*y(7)-483134905736350986900012349139078182162442267442538580295698951522689835021175535113862882534356*x(4)*y(7)-9180572021128940817378231271138217708697808124234976194626927207356045212014696107502593413943606*x(5)*y(7)+4144856414538777751582276893459518208334540926771932372723555757247654308720425216618030030436882*x(6)*y(7)-6342339536338291334390960640485636463999758895291132113829795261518482629640814213261009148546162*x(7)*y(7)+15331186334750126988222195595296988235338921911999454339973003249557719998274308781364162673058414*x(8)*y(7)+12952219607904785299522335181704366186826386121763471312141314444168820058622949595166537614792258*y(1)*y(7)-19849175873627373076995340664811925487318144457720746411184800513382369795471931123018843632125784*y(2)*y(7)+10596803383370553084146823262855667562998805168715204198976939813100742312539126814964097731406726*y(3)*y(7)-8757980836394330345795084207180461239224715931783523706567312582354695077416596459751379514315754*y(4)*y(7)+26295811627309230076730604905273527525549245835075476336256488699961826531038212106143349319969832*y(5)*y(7)+8642149568728270718793453003130179388328929803112041553258494812848335310336325126441501770795578*y(6)*y(7)+5162886805545962229197868603577319893439560845138399228381842403262907068148440619993513509856598*y(7)^2-813026793638194820558293198368978153937816519954108147530469784756078083288280751247231009405914*x(1)*y(8)+22684267668442068500012071572563036631807587327156718866623831330174576964221378173880665270012144*x(2)*y(8)-8598223973120859101322845820872686602977931173104017193196695608542993589136816352335716571024416*x(3)*y(8)-144070791747502027205334460912382778024292549117650902928852854732025555319479174259253716973424*x(4)*y(8)+3919027658445916504470806200524837532438358586211388302578190506163567460589857271009419971956054*x(5)*y(8)+7622389341388928280687094923895517125764274100622868723123227185162015494889970759585486132608214*x(6)*y(8)+4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(7)*y(8)+21304243144562391523253093375307193817118705689361327020132956632631570378746494815690824618670416*x(8)*y(8)-5731510150445027697917904460395436611775714058315982546475611760721619762140862187346445097816674*y(1)*y(8)-21936063568387774016807921319632118786604790432748992405075545755549969202747840278266355263803782*y(2)*y(8)+6976835305395313450935416432120603431739490715216692978945214028287288128989256319935616382119098*y(3)*y(8)+8518964909681928469742464588672902282471807562931213794098682026952495227271235328299847968744214*y(4)*y(8)+19514812849021260917281858904707561684436142306839921534839960163636504360090284141982672341981488*y(5)*y(8)+66245588971256054916482167883912896733127710604082259132467075869563292091652462666679810664239832*y(6)*y(8)+4006128222852037541042428102158236275528301031504920097797536951255889050883620512784258787243394*y(7)*y(8)-15813278042310667613590835854066120449041084426513090023379883171121195892674081296437528916277896*y(8)^2+15455979089331837111956759064248523602478444019540109304890944526293969993931646673818110251952028*x(1)-25188514556932048073564379551083844358543406174918576532737078617839582173443858891500758610433912*x(2)+21746313219701002402122294120613970511431736055644029328832951012111213577564018782267629925838517*x(3)-10649543368508673387125920854408223126510297933322381479083532028690640888481204628037463144609956*x(4)-66389186687515005809429909544813033179500744982998409458078405024085569825289155047450168830662782*x(5)+30107281887430411369901775634583273176659939870323687683420890292634719796085469212978503040483312*x(6)-22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(7)-9515331043639062311839527314148616128416344131603468057438490649001119592951410716263968201290119*x(8)+10631637853621040411483939406652024955924362797150139578132360848182331431983568810243769750889171*y(1)-5707945516293890679865376428914005022267236737168624311248839580648808676838989730641038049457556*y(2)+842915290445559351727538009105445308608587856510372121001155216332276656159205266193275776805318*y(3)-5286399389373319088605340030452816318037552071487920384676208776904098037758714890116114763015464*y(4)+53910256864100430817411605230844360203552327070866466879178469144801880089141931796084659643813122*y(5)-3580901345754638462825441057240160448032416477801902841489377269532562062049106212551147641706821*y(6)+130606974513373725199605439494896622123135090294605883049719947241727514285784070431208223729401308*y(7)+18432831300647625462012695674479928414445793592317693656405945488069356654772859411877452376752038*y(8)-5602930344320574461304500274269605439460991947346486856690152514914774377262943458501445692606299
---
29
---
-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(7)*y(2)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(8)*y(2)+1341354753430471647597408582153061307166074251404461293211411052862618386975652094449820833599864*x(7)*y(3)+3554078526240860581642926363368572419180035832718001877815156700090439337043420337804875650966400*x(8)*y(3)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2-5942380686389307698607967222084688508222848182553082336637352123145006243734624252241541412241648*x(7)*y(4)-2195518895293385903771082677554741769672465084574869753380692822304698446474404072302050429571792*x(8)*y(4)-1958524292517446807483141164850219261662847914416141500766579476917844574199475575050046615757640*y(2)*y(4)-15364191745497087879656781475365330331132173447796878889971282171069325297155761472410047891502616*y(3)*y(4)+568420146299813069875910130312348616684494315646529444201643620958535594292214283329020502501516*y(4)^2-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(7)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(8)*y(5)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*y(2)*y(5)-26018654125214688032483371464534157523869298458853804587282390052842171348812333812028298160486148*y(3)*y(5)-1383881619417804138320828373784006284760779714576967126623003582363336538651367321862737846356128*y(4)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)^2+5162977762066471046281925605206614945780096214319656762652249428787504503056893910386534570716156*x(7)*y(6)-650673918606053738321168391240496685449281923423881851110459092791136506132135723094300337354532*x(8)*y(6)-2982981147551975735684670338384769864283070150735901701726503620186724377438637967276233759256004*y(2)*y(6)+38358470326075250352607121740540781024650259154272205624056997988056875573965667791914980581193364*y(3)*y(6)-4008867951857768397834054190706075336417705003885358639263770376058913352878419584140541926283544*y(4)*y(6)+1956157195705386810822111681556850001288489981247851249332854449238486663733423373559747558202280*y(5)*y(6)-7087406758058751306428043142906274526430234022535879108939839864573252130670854677403235239512400*y(6)^2+541769971469571215773584778315121797874214942743958878522856215223577417658404334617530117283032*x(2)*y(7)-85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(3)*y(7)-31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(5)*y(7)+4497532970285217811461888090829708764551937761718950460776580131261587499289994502025265390373352*x(6)*y(7)+61335406796847033490480852537014840976420541610584955241010027855991010433718820128703641650786172*x(7)*y(7)-39874308029745896890455700986302125122002757459370766726042214897008423877622146673761944789403744*x(8)*y(7)-16906454008167786107695512356333168934161116515490821954699509795975201134416909861902711357054352*y(1)*y(7)-74676201699660210406930097483288064055317571375329204604547029271567679579341189304188867469246312*y(2)*y(7)+33432175872829638321170818940798944541483295819906092621628376076076294004435084253859132094379124*y(3)*y(7)+94184890180535573094535838547560726161468219247994418207498368313755663651804644002909060446747720*y(4)*y(7)+57565706099106647148524764323252623437972236686727083050408504757599677661106140954242893637910080*y(5)*y(7)-57376991419621869713998855821612709040034817119276089829084437482397319235794446506022825812391916*y(6)*y(7)-31019943378023991257172140366005951709405493029834447765736488555714952654673185669078584667302364*y(7)^2-11351023632370442668719200645360568501143350647824292660874739721876653059776852927659311285028064*x(2)*y(8)-881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*x(5)*y(8)+541769971469571215773584778315121797874214942743958878522856215223577417658404334617530117283032*x(6)*y(8)+66420605680920398498110390965706617143999436848084332482788817270085495196913372981477165003640176*x(7)*y(8)+1117151904907684951834250576312905836338147337266305722347644757272104052767811187443384206015348*x(8)*y(8)+9249145447821073908667101491022061875235228223780605355044464226649815875063687275341202435020500*y(1)*y(8)-6207908733753632898140880401233885474743229322971521557812542709261574876204049603992260168619652*y(2)*y(8)-120018055735530781961899942304200210312871844103243557805240908493809019933226649575162275000638660*y(3)*y(8)-17281095236172651105884298885999877269088353866720469137879435674908343041930722932354952455135524*y(4)*y(8)+48552754922732549470678363539309319740909345982523310497647714192308888295631921981598458958511092*y(5)*y(8)-63258372173804507480761796576888821342320044207738844212664425080601616284222300179150008576509580*y(6)*y(8)+24513949240858068949243868951477688191014105297437322118950591879938691381317717738122032258327908*y(7)*y(8)-125718616055664822689760983303489231091214545178366750242924782277363267261618548260764196945482480*y(8)^2+4556301860320258192866030050544961870048953094446674074262146086250335280915067592252047296676712*x(2)-43174185187382195849586986382858607864382028312617243971332342200494172011652912549406356603492328*x(6)+97517545693121147569009585883393651453260744427198313252215449759087149264839743716269063465775318*x(7)+115150273446618396726896067287111349678282133125942956909536918198874384671680726561255700825546332*x(8)+9607119748370760562756661790320662768891891508444165162650133217885763250562145011300312968074404*y(1)+5139811625245508681814927434296340715978050033697631572660292495317752681766145015060402344581424*y(2)-322596762331745308931043469510228137641886866189453161487200498221552731272092276485107638777149208*y(3)+9493250393653286052089448888575721000204870854947995607066111537315180398572958433766653117547310*y(4)-31857178598879792642167202157140838381554809122041895770472866769705589745143704759989699037109434*y(5)-10214192011896824150237723993463547995389225751245294465586863381495090838165104004064021671029760*y(6)-165975169007335763626318951081206460152920729179824165916888378127332956886582092357177394547853780*y(7)-467481068025704845026160316661409657020579390072181148316375161828720816012893104535327141240852530*y(8)-107649518086731744547925025038659359599261471871104941614865367948467690110560248184691146350390866
---
30
---
-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(7)*y(2)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(8)*y(2)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*y(1)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)^2+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(7)*y(3)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(8)*y(3)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*y(1)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(2)*y(3)+2597698146071611391001896010200115787501302282604565937221140429546526214724386866331623697619176*x(5)*y(4)-33625930596353766324620806068254671741578799393106229998759541938245671199606147384391832148536*x(6)*y(4)+340349883595370577556453552827957384104055510720503359560026845998873747216281831336401001310600*x(7)*y(4)-4447163810613608261092145965387759197079775365935174894206988568296249395425747628693390208903012*x(8)*y(4)+3106338348346228970117167513478708788792906397049402931814161161354469657504406701501349474567160*y(1)*y(4)+258686219624668414406051188441380565474617518312006060043169890505785180203279698260711755070696*y(2)*y(4)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(3)*y(4)+7968737853870107402464419786270231806650791511008155931107579791550313366100854047664315910139160*y(4)^2-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(6)*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(7)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(8)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*y(1)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(2)*y(5)+8894441519755801282455374052709237161652581012223851366083468285064032767544086628307687543491796*y(4)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*y(5)^2+2423704025692081725105759848703610404174422578571030319828762786636627941979340587404853812627160*x(5)*y(6)-4384831035597928967853614111802564268690113827273589045553499495679749654504156546334322010574948*x(6)*y(6)-1515909027533011231822300409729207021111901027695795402939282995676183641863067490343259334317620*x(7)*y(6)-3380481770009090107453116909483999057480549163073477129491399608758434300496828876493336410444916*x(8)*y(6)+2848849599052413645556095467857327397442195728384859788180762732843600808130490185930262337248856*y(1)*y(6)+3852671322140680715869068879550757509137000068272462093150219046261922401166126101430829207333332*y(2)*y(6)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(3)*y(6)-7317080155035622762925816869236029278925806576999788619886817880613741523295928361555927566164932*y(4)*y(6)+6028498024347295840067684545014219861551792681345104815139192307938060208151943674424793671362948*y(5)*y(6)+567096012927234384100026879799704172328801260894363898314787387417769427263188444775485579505708*y(6)^2-13200250344429745442954828341205476087804948268482068155952389550859618159434532306050791062856088*x(1)*y(7)-27487371927463485189984333587265023818413316733311373986619956553014661981435947085065408030594356*x(2)*y(7)+16251170005972413708378734713258261745820253852374765587646342730015698296035929792051485864508960*x(3)*y(7)-2474580416210298945409754671114200497278890063377881700331919928879002447814432353157081463566256*x(5)*y(7)+2184394044040019941035474781405222483393689535563950843874286538283867094417978199200829785339116*x(6)*y(7)-83181327676281048661214528348574481339960355931436975620826438370738128007257440688555114975198524*x(7)*y(7)+9427246970975549620260057831124324583046951304704647676365650233336146706399740656302338215394892*x(8)*y(7)-15358565369617125662293890596812963640419667682319855090370888472066486565034273121633631250320056*y(1)*y(7)-40073062734090033461619720213335702365461513529296536169228348719373193715532924553837161790839984*y(2)*y(7)+2642698145967665163501087089931782820335556507425577811128972430097837036832369680705783792647008*y(3)*y(7)-29087088224068866557048637376340860724685707982018382837985301160045438844918886289451772412155768*y(4)*y(7)-96367147301437107142894138714865144268968696090333207980706055294078000781495614498977339094970092*y(5)*y(7)+8295389187668001253891408852175668526915496740598380885427147478485202612682638304384163757654824*y(6)*y(7)+41282358795697726929785356606571019124007614676387999409866049456606281218972933455690199634682816*y(7)^2+18386257682221530644018215195277647029037501642319176971671010715419128056040563150066347529978428*x(1)*y(8)-17681539807394783778257626102697137232503472204243215168255570427330163030656263955512930875854568*x(2)*y(8)+9827388105676099977958465515616245282034627609300576537784144318555926794093925874852239558854000*x(3)*y(8)+7444206736277493913199962145080067101318261674357911551471819861051000841729101756050252274797024*x(5)*y(8)-17415727157144758049028292624527691399343928133642969949421525909801337808784649688197425569850792*x(6)*y(8)-208512029098130746761767950259528844213721328382134218108477431963640798387612479536728738830308412*x(7)*y(8)+31536105650520219492589620154214739801233027922881665010636958151242614054048878738244477867436864*x(8)*y(8)+66852548431816377431130665229946327090367816935405519202266729360918900554680697515387525132845800*y(1)*y(8)-139827740034354320072507276228691264774572074698231566195615442852924442732511017296846306253989468*y(2)*y(8)+8012417052295735468741321184417411349712289265558909304655681336428901332619395850484936590979120*y(3)*y(8)+98662982647045148718848310346979034202072740685960925805348809654607005543755961478484335556758372*y(4)*y(8)-7602008203214184712542808176100429023059746299893533809968466709476705403052955151818969422747280*y(5)*y(8)-25378469170468040853625793843836164791277937209917752562897077368825732458516302905812941079937252*y(6)*y(8)-32995878787201219465153114650955395701905393395769817819427239388332206651456118213321747166352136*y(7)*y(8)-36981600731273828892715633660670684177723698200835568763024186051940097042496160106145055771342212*y(8)^2-4556301860320258192866030050544961870048953094446674074262146086250335280915067592252047296676712*x(1)-45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)-15076701646915169937603582926508783629445270294661364617217374586182440438190017358738137678891600*x(5)+11493799066593005777205544087631797770491146779726956799241202205110661640963121122895565563584074*x(6)-110208250636927338341862150096807401805352152392396236279306142925722827252167615433648068073173858*x(7)-158560969722550299888853284449823147098524915180316843425078767906533198588704241296165612573020930*x(8)+8952308182822678310794616524747783619072958954104266418820298019757951922866931185098222581926864*y(1)-12934581119231900414973032358553294924938170897548127081892069372515347768073567768844309549494730*y(2)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*y(3)+55704290159507278188019125483500130634335270415625896423344858063289469176492325738227379889667554*y(4)-13409181238952235284652863189660600087169734556088040411939795387608443081005186738375517438217512*y(5)+13745919409257456709241212971570606069763401436753639960612870656751202119496634051736811655199764*y(6)-123696142053356144684833504547014372101335670838071572956766778333194452928630240107730916543396084*y(7)+3441033670202713390350372313892279067905550560173690910095493135105931226242033223303958159382648*y(8)+63863899001663097937595703521520837157451563739022494870844069649753773008006213716461517253489310
---
31
---
-5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)*y(1)-1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)*y(1)+7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)*y(1)+4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(5)*y(1)-5741321923504897256666048781350845015698924044650260022526401625556989226497166968630263466381664*x(6)*y(1)-14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(7)*y(1)-24539941289514385046829567084655930587782505276679469740482946831238670167162994805596158307920310*x(8)*y(1)+6979549293049021472413812343266222423248841329510771295231665807621815632861828955885559400128178*y(1)^2+45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)*y(2)-790034195982679315393066678220881381495972813174093163567509641329559116598209875416980680699632*x(5)*y(2)+3230611994611408026172057349724525274218656784283323485577753955508018503008563357636362420455540*x(6)*y(2)+4043878222383266610367208869829602662052299721042436940145706097263222056487013457403990754999204*x(7)*y(2)+62960275506906797188102525768095367420017328172252110223486524324195471018779810156428570332519632*x(8)*y(2)+55313366404553727915833147268153268614130334226747982407384426433333310568736473864882994493623332*y(1)*y(2)-11004476181107644531183650506462501284584085935167850566188500389053847401537177754319988097809644*y(2)^2-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(8)*y(3)-31553745465104783262616207608758976486263569616100208130573806833141178684186415510674481358879720*y(1)*y(3)+5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)*y(4)+1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)*y(4)-7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)*y(4)-4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(5)*y(4)+5741321923504897256666048781350845015698924044650260022526401625556989226497166968630263466381664*x(6)*y(4)+14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(7)*y(4)+25904947669822478251703005275954423378145984563386360906572881091847366596824844989064159307992338*x(8)*y(4)-6900719994554083961644136907462252058516331082498665580723480057362267575537940631057973242966954*y(1)*y(4)+20211962270036256460804100190193613236124601711213357712266728790111222926580744313942628314774212*y(2)*y(4)+34158612686946059711259933759830086469809020718815601604551528741338955460370569073501553102150080*y(3)*y(4)-3672980504692770385738817110725459596510033417686972863977572375111188604659748727982029418953580*y(4)^2+85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(3)*y(5)+31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(5)*y(5)-1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(6)*y(5)-22040469608672494918056051582715371787443392330580869029023887172216194404094934435229271897664576*x(7)*y(5)+43903012991710587510500633873789276475009818275977969382672906553605535420238384059680444913419464*x(8)*y(5)+52099538285202563131734195039302877042120374570657734321246109792305758702171967600169678078505288*y(1)*y(5)-11679006291313675431815792183964868388936977705019015870965765852585176574048439551176723533391240*y(2)*y(5)+17091068354978801099918055366830210854094023812793203836416721342356279099686658724483478641331912*y(3)*y(5)+24537460747077891496658666863029304256953646702137701017970898749493198059600018438563328855607164*y(4)*y(5)-44046011795181467595657865898994244763518561371113379275949732070823197247673852649273409324164524*y(5)^2+3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(2)*y(6)-22031408533556591960430345607875948937302329303736831059045186927423702393741611860898254082410882*x(3)*y(6)+1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(5)*y(6)-31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(6)*y(6)+44293940689690684449711192465611046675015082615995598261785019408435700864200886512796678201354052*x(7)*y(6)-13749952831007336604131840008145640591639461148508488390261133215113511273199866575276672057680590*x(8)*y(6)-39223097964278519045096621381496862050953413549146231074021707021361704403474903193991522679995116*y(1)*y(6)+105126532427726131048324034659588351765533911834691244186469367815708330176478669797831206102178284*y(2)*y(6)+6649744529000965932204847665216661330128267815668514874726399673568332371470880868660078024854516*y(3)*y(6)+2409653386750235257982411656244129472098371067663507871526088439251000530798003074973894132755342*y(4)*y(6)+100015362295188102228629959397832828587290183553481449050784129239400764633101877013435369555760672*y(5)*y(6)-14245963543789676741388354986635993579242723547836361175112100013669923186625587238586293530972986*y(6)^2+221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)*y(7)-9088250370523951322780965773823881780765965114211518553010320304133679365123214472369338012849564*x(8)*y(7)-14367021854285383679428007116284696235481972330073990276939111814083804613374193321481820724662432*y(1)*y(7)-9855628655067372789607974433350088331534046629512382315077983614861141071886198559522913452345900*y(2)*y(7)+2344380499657148803779353535963998985190905992443854126579949717377999098565738206544364568943324*y(3)*y(7)+29757996726076951979153504309357055909347031357642465522634834039122069289296530916731415490740084*y(4)*y(7)+28377174474872785529475306023721429863490126054039690158174062416926721218165329994420239200320568*y(5)*y(7)+5940696925078545364077952888525595657282175359323082327084443292295205336905282769909668425141748*y(6)*y(7)-526825795518256543465458014619701034458612616216215505944023927706651677510447644990091116545304*y(7)^2-348999551218619614622097065071940068270488598553350446648396792059251231947647430716945573547312*x(4)*y(8)-24702202294427643941067152738207838936392298771422786066019120828959794614648236914710311099603568*x(6)*y(8)+327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(7)*y(8)+55271006401323811677332454191310394219133592191259509857483885477464455811347546425584347789786964*x(8)*y(8)+5097472005764687500450216503186596677614529620552892302168800732359126056585264551765015627744676*y(1)*y(8)-6293236462556332916998787731576367306413202395806184830769911558377392622798173715398463309884428*y(2)*y(8)+4342966311129134062910425542525769517270521659763506326249509189605980827426502639532489063174348*y(3)*y(8)-24865311213224643494612158533615355164075916741961486181769430677523145730821494797781510864173860*y(4)*y(8)+3155507846681103666676152097081869831150592136982976551928474522586865842955724753950490623588000*y(5)*y(8)+125413558266972616832341477780720850750160974857497456258848516988872020323165279148568835992844848*y(6)*y(8)+2655538005726261514284999800166117934957036772399170060449395290589053775196305057172327252461364*y(7)*y(8)+17606579336027111565659472998469688920264225060810114459670529354510076173847054522789517168291656*y(8)^2+5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)+1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)-7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)+336752624149645596891539621455502019186958813279495323450014939193285516147963427892295097424412*x(4)-4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(5)+5741321923504897256666048781350845015698924044650260022526401625556989226497166968630263466381664*x(6)+14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(7)-15238865343621849463946503953487870659432908911970737813539051380903445311027088782826984180143706*x(8)-32905123629680480931682814286127574942422611552249633404234193845649831280446508907918914335102090*y(1)+46141693837147505549305873091945121670955728098206832725241076578720269096508274321108220204623248*y(2)+29730338409815889748565599303009199497781753844199432698789401497402734940857508016695531138590468*y(3)+78271786642250565405567822031266452446311525625947790172434672945597970117436213004823243950897818*y(4)+47029660068634936523595500099336980481211215665521444297533816082720858662304092334598062150832308*y(5)+27051078220606103979010781498315114503613878457330993837135925567312051579793259519386634815773348*y(6)+97423597757291692705956284525553833773658130643522793108071402736837480732238705080683735651548252*y(7)+229358996548821611363279186446871751315980230903666933330006198114450025111152689855718834073543768*y(8)-20374443619513864787486476749632977500660131819160712291706971009192110196473985215498999938037294
---
32
---
-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(1)*x(2)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)^2*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*x(5)*y(2)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(2)*x(5)*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)^2*y(2)-559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(1)*x(6)*y(2)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*x(6)*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(5)*x(6)*y(2)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(6)^2*y(2)+479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(5)*x(7)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(6)*x(7)*y(2)+1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(1)*x(8)*y(2)+1118554243719788021157820979362318920217295144329742763795481667100192870918594759742759893257688*x(2)*x(8)*y(2)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(3)*x(8)*y(2)-1757728097273952604676575824712215446055749512518167200250042619728874511443506051024336975119224*x(5)*x(8)*y(2)-1278347707108329167037509690699793051676908736376848872909121905257363281049822582563154163723072*x(6)*x(8)*y(2)+958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(7)*x(8)*y(2)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*x(8)^2*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(1)*y(1)*y(2)+639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*x(2)*y(1)*y(2)-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*x(5)*y(1)*y(2)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(6)*y(1)*y(2)+159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(1)*y(2)^2-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*x(2)*y(2)^2-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(5)*y(2)^2-319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*x(6)*y(2)^2+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(1)*x(2)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)^2*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*x(5)*y(3)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(2)*x(5)*y(3)-1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(5)^2*y(3)+1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(1)*x(6)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*x(6)*y(3)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*x(5)*x(6)*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(6)^2*y(3)-1341354753430471647597408582153061307166074251404461293211411052862618386975652094449820833599864*x(5)*x(7)*y(3)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(6)*x(7)*y(3)-3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(1)*x(8)*y(3)-3646814110577787028101216611499553976963631543801550863568810671476887486657814987957900440578504*x(2)*x(8)*y(3)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*x(8)*y(3)+3479062972730585829695134244523424536392682144613560501924692452043557958653794281828218055863572*x(5)*x(8)*y(3)+4167787554946042317829961841713775973672721764344629558364355053116442841894645700523314789232576*x(6)*x(8)*y(3)-3347406245883825959961298489774936663215737733483246959948488381893379810155824318638908304286784*x(7)*x(8)*y(3)+428237860031328843270454982083240438925494509459529709041890410253107205622436062412389559041968*x(8)^2*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(1)*y(3)-2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*x(2)*y(1)*y(3)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(5)*y(1)*y(3)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(1)*y(3)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(2)*y(3)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(2)*y(2)*y(3)+1222536879226367651382018719866817926042918755334143682432040835020303183026462870003338736402488*x(5)*y(2)*y(3)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*x(6)*y(2)*y(3)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*x(8)*y(2)*y(3)+559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(1)*y(2)*y(3)-1597934633885411458796887113374741314596135920471061091136402381571704101312278228203942704653840*y(2)^2*y(3)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(5)*y(3)^2+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(8)*y(3)^2-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(1)*y(3)^2+5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*y(2)*y(3)^2+2852018247208920180559531761839412288147104339826984434517650795450497936114396783916486586093168*x(1)*x(2)*y(4)-287946031733662555882256557707551172387380856615524727295269907842217392589616064969254720622528*x(2)^2*y(4)-970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(1)*x(5)*y(4)-1084832616122601488455280237895545479954787855090397084587268927599973738202563806418912317973756*x(2)*x(5)*y(4)+1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*x(5)^2*y(4)-856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*x(1)*x(6)*y(4)-970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*x(2)*x(6)*y(4)-910819453052843066346084835923967019120441312474533178433468339049771211030002629199299044995368*x(5)*x(6)*y(4)+1118458546718955254779901043963800151696366654483503314586028469538219409402169953803304150122292*x(6)^2*y(4)-221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(1)*x(7)*y(4)+110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(4)*x(7)*y(4)+5942380686389307698607967222084688508222848182553082336637352123145006243734624252241541412241648*x(5)*x(7)*y(4)-118784303921076355967626444338352701142859100495728568384804753942826068481441788089978788948248*x(6)*x(7)*y(4)-110782789837147110794413554244802341480598205112387395587611046028023839367420021623211106181176*x(7)^2*y(4)+13093703594570919442586467368305782476266692747507963978818054245553897528414795788406707827664436*x(1)*x(8)*y(4)+4500719924754821314271652460646776529084983751482353851466936289465791575788099814634759165045048*x(2)*x(8)*y(4)-3059657340875032368993347969879245420723029681835954570670210925938946134486564108520491691220092*x(3)*x(8)*y(4)-1125822457660111178660531643916508713703655140680152570413147872995775474475671778195669889665610*x(4)*x(8)*y(4)-3145290947948410786614508798676651845878809257431722604484988782194289256068035016144012210397904*x(5)*x(8)*y(4)-2865117183762919070196350845273704535470117825815228522982323449185566564608748639094923528299632*x(6)*x(8)*y(4)+5008220045972265407087425495747399251756981195385055082581512785797228924644460087630044971861210*x(7)*x(8)*y(4)+822740247437121859433545881951645117330296372868947941498153986862507315682224200913883390975508*x(8)^2*y(4)+7535853504786526766178518963258826989469240152088316415817641782552923424717207893830179507163388*x(1)*y(1)*y(4)+534794215703459303551289324244093944942915516253423214202884079020289923092608135944628670352980*x(2)*y(1)*y(4)-3051885073326861529529249365574641558744340256836923924877606351105451433356234420600325652695836*x(5)*y(1)*y(4)-1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*x(6)*y(1)*y(4)-864138445581646465222265292324503651050564597261084817289518103634247688012160036218441261648300*x(7)*y(1)*y(4)-338357711334812992607953782709582447995362893744527127107067881250588630124864059069667784967164*x(1)*y(2)*y(4)-610009738446003208420469411482244687446619519731145218411914132854222889654999730512489859445100*x(2)*y(2)*y(4)+79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*x(4)*y(2)*y(4)+3973363780236413590626864230901938666065131191914897558578932671961566011471329586577289814370176*x(5)*y(2)*y(4)+3332204891129314976660609444451184559016944351812054383057622745866762127419651728582854720668344*x(6)*y(2)*y(4)-412245101205711905323085018403144090171601411360715241319653257162656723167873976279830453776220*x(7)*y(2)*y(4)+1459945812317839785425330395699836563595602317475184401875760761101281501852281460742278423412222*x(8)*y(2)*y(4)-798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(1)*y(2)*y(4)-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)^2*y(4)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(1)*y(3)*y(4)+7293628221155574056202433222999107953927263087603101727137621342953774973315629975915800881157008*x(2)*y(3)*y(4)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*x(4)*y(3)*y(4)+7289103357789130888861230407044889382141275029379159120640344255656217290984885427646125487364500*x(5)*y(3)*y(4)-4949247721498425252423079687035108968736357095159247600557671625575775874749891769371436312213684*x(6)*y(3)*y(4)+482052301858421866453199723596715681315741520496314138572994282875825356353255399529129386689388*x(7)*y(3)*y(4)+1226694855371956498963251708867646301453585419357615140054937901225852377238544679392563889616836*x(8)*y(3)*y(4)+4325371845456398539624158131415513423667890872238532462764153540632777451078143947343788228042704*y(1)*y(3)*y(4)+602434012914351550977238798888684308875237439528147487417102444295109098448903689973376438284444*y(2)*y(3)*y(4)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)^2*y(4)-10822686704045201187948983521009800211998855998828245214319296881468939007213694944341311140316288*x(1)*y(4)^2-1779085689124302547532069098304077916962575554471480963213947291218032579274572418562142237392800*x(2)*y(4)^2+128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(4)*y(4)^2+3254672731735801495768500285012094701730440812349826313786831046943088428664014844863993416518652*x(5)*y(4)^2-8391744449071346563958530460751418382786616049857224891885822667102913687299402975210521167909332*x(6)*y(4)^2-128125352051741197241333862269726308923381102607761672995288330186049713194227015172685766278976*x(7)*y(4)^2-3364054515523192204922491771347537557582072367267930023088673311691887601259994673583974622639400*x(8)*y(4)^2-457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(1)*y(4)^2-6278104858512188889315829763592158557385680504570751707385245985427124634164794319770802553238012*y(2)*y(4)^2-1812517005913641564027902980652624190374249036711047753496626798995294192044478988625426887468932*y(3)*y(4)^2+202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)^3-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(2)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(2)^2*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(2)*x(5)*y(5)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(1)*x(6)*y(5)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*x(6)*y(5)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(6)^2*y(5)+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(5)*x(7)*y(5)-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(6)*x(7)*y(5)+8344668672117873157763624901332080450878377262509918278709032570700468068086484913958543090481980*x(1)*x(8)*y(5)-9616365641737527491015378174827977647691546411936502288984248476772479705839767529312792589147868*x(2)*x(8)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(3)*x(8)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(5)*x(8)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(6)*x(8)*y(5)-317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*x(8)^2*y(5)+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(1)*y(1)*y(5)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*x(2)*y(1)*y(5)+476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(6)*y(1)*y(5)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*x(7)*y(1)*y(5)-9618859668295780553685036831279438593265448757042851612471963226466986572075970017016131838544312*x(1)*y(2)*y(5)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*x(2)*y(2)*y(5)+560939806232062719025349593982133423824582468902437597556217333346434346283432371673606112893140*x(5)*y(2)*y(5)-1112734848417197541595284114308910047211523005748261008990813917813010183034122288434968311332652*x(6)*y(2)*y(5)+159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*x(7)*y(2)*y(5)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*x(1)*y(3)*y(5)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(2)*y(3)*y(5)+23674273625557539228704017928570158538678392466409950460702440335464172250246595605483933591542824*x(5)*y(3)*y(5)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*x(7)*y(3)*y(5)-7926753511630697007078584415632490063086844391625019899137624935072157735537167621460921656107712*x(8)*y(3)*y(5)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(1)*y(3)*y(5)+17606846868834727429968989424779433091835402534164655899989193637010442951457275173384069191056584*y(2)*y(3)*y(5)-27999313399972347352150016199479515878566554507434706397519755121245702644268652221193796194285568*x(1)*y(4)*y(5)+26282619398709937354620049979987063898474206027961698078682050162434193809290304369923696884834484*x(2)*y(4)*y(5)+363701884924699498711627237974739356497433612140522206598352630652770893985989746304844094594740*x(3)*y(4)*y(5)+4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*x(4)*y(4)*y(5)-3136808908424987782390273578502141372158590151713371829447016669369600303373222255241251067479380*x(5)*y(4)*y(5)-15319787848015671179041880345451018935508437673723480078114914983845433110184281404568426791702808*x(6)*y(4)*y(5)-7117159482099519278785835518082933035566684230679305488494438359022643847013634113873502287000072*x(7)*y(4)*y(5)+17063834316139660189537433001310625375816577764352081612863538775321980920131135574833624977335070*x(8)*y(4)*y(5)+8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(1)*y(4)*y(5)-21946664429093292385805178091176739487463808196346722146639850755605647793636269042948133897943716*y(2)*y(4)*y(5)+9664965892737660307888990776328333937438437144810321512284028334664812203846455849079873139384428*y(3)*y(4)*y(5)-10040266767620902951957364897865629593836705608368286034554695646890215722153077059577285197463560*y(4)^2*y(5)+8185706550915416366107155742145093301276731118831595277424630582441466613367324587039261903148744*x(2)*y(5)^2-8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(3)*y(5)^2+8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*x(4)*y(5)^2-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*x(5)*y(5)^2-9139479278130157116045970697267016198886607980901533285131042511995475341682286548554949027148160*x(7)*y(5)^2+8980517156927700324389501538080029049284961837223210283846640523736473886963126221635667839814924*x(8)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(2)*y(5)^2-4769459598824461658431619875910530390693352716599911463734770373918181188841874184643682880574312*y(4)*y(5)^2-8503630793320329949420094060519067600480023406188241279993434558959469522805645240877824277815216*y(5)^3+2636276812372247685330927658280468900808309153477945054004762759740114375054915386667558074938008*x(1)*x(2)*y(6)-4597403822278094928078781921379422765324000402180503779729499468783236087579731345597026272885796*x(2)^2*y(6)-158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*x(1)*x(5)*y(6)+350337355332316451046226062797099035828967866009081910497576953996152335470585118585745814094440*x(2)*x(5)*y(6)+2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*x(5)^2*y(6)-2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*x(1)*x(6)*y(6)-1095284381549145686567232955237603305306681796891445814223213612465741028666033646634671309315168*x(2)*x(6)*y(6)-1662790423554346601483456135855464384360366908357564487406404553318615521954710090250446334298556*x(5)*x(6)*y(6)+1290837776253489528560682344002107341382302257306881909575047075224097134255317134983002485731756*x(6)^2*y(6)-5162977762066471046281925605206614945780096214319656762652249428787504503056893910386534570716156*x(5)*x(7)*y(6)+1515909027533011231822300409729207021111901027695795402939282995676183641863067490343259334317620*x(6)*x(7)*y(6)-2741940134065180465128480137581884986605196686183925376311390739969297428741556040867877715098880*x(1)*x(8)*y(6)+848962353345093149461681166591979273154047070787043977704016982328701792990905571414769934844696*x(2)*x(8)*y(6)-3093842833880895491222657184787496716213331225648646665699976452895396104494224635514116597320632*x(3)*x(8)*y(6)-4588588334677695655980019706356956852644775866006333585828568740017882042100105383330011637347468*x(5)*x(8)*y(6)-2033478645887123662132991003753614129222796176965672465578048404915286231448476700473688242331108*x(6)*x(8)*y(6)+2227258136944207121643218235689172044198847852550701925959453546866746652881907284996172548974192*x(7)*x(8)*y(6)-1133022003636006704412956953177632163869870271099855585403325089560196007880252903313355478383360*x(8)^2*y(6)-7939103794213059021648737632704009104299505897603720509837462616272618297566246823788725010283824*x(1)*y(1)*y(6)-6279659135415201557357967002078276776273994034191802761896658595569483265917189760862435054523292*x(2)*y(1)*y(6)-3353249641066876076895597422344206943189402118686171914496799461684638982298833854163213566291984*x(5)*y(1)*y(6)+1303943760282589334276621889524988748024404800328080028435982216265030756915343236126392963676304*x(6)*y(1)*y(6)-1078264989573323568335514534425248844748415682399967175399047102120610701179742335720298223420908*x(7)*y(1)*y(6)+6339848409639927011204161557155783216252977700314804649444857150996634689008662861931763207938336*x(1)*y(2)*y(6)+3223977439446168249155378358701890970487880320314791429372722487600143631651039182382829936399892*x(2)*y(2)*y(6)+439300268386137095264312739490862333261947497161325948993262435506249478768856788446757296760416*x(5)*y(2)*y(6)-3308526526305835894538575551341654770347878219579824193088782135903635905093970020949310328784632*x(6)*y(2)*y(6)-399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(1)*y(2)*y(6)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(1)*y(3)*y(6)-3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*x(2)*y(3)*y(6)-37577010159522867418014003895219448029586623823457587581863681415597542541110421723066859058212256*x(5)*y(3)*y(6)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*x(6)*y(3)*y(6)+14961639099357665035707978160564394849437847838300820785133882037044566241632868133824118301905040*x(8)*y(3)*y(6)+5523897483946394870704138785618824835534971007129804314492170955945504016565341612911886772086456*y(1)*y(3)*y(6)-19653326816536476514057918491647336273857748322012780931445389019760291263531238245105044483489068*y(2)*y(3)*y(6)+35766367452959034559143610395936041276853412777924800306356720171247650235247084550717155331416440*x(1)*y(4)*y(6)-10884554319177419943495472763674750001707113255942234151556120527534838634783083637524454983623380*x(2)*y(4)*y(6)-10417690247474620212051753166619387132441770059485931085830602000190213183173481106385559054096042*x(4)*y(4)*y(6)+26957448632104094920774446777178215635172997470845639510842390295184564643694984293084913587320732*x(5)*y(4)*y(6)+25725678027385202416842179763733157169830718346738117899860956834016728531204619823253629479242056*x(6)*y(4)*y(6)+11281828693056266677274018458943890783492334656747015903120120103824460871185641142604000315744342*x(7)*y(4)*y(6)-8502474849815391236624845202853174711710579525321029325260874647890808016272231342118482271618004*x(8)*y(4)*y(6)-12477952472834524129323903089026721846367045943343392373340776678769809849118967218870249844848228*y(1)*y(4)*y(6)+29606737505849119413067439134848382098618101923304637242376008309300238130748515769847237080317638*y(2)*y(4)*y(6)-8845564025542446193463703030638325099271585823460382433644269151747816143872338314972350626205436*y(3)*y(4)*y(6)+20441958810280156766903642794856373844929197132397794747719601022304075757510117968666764247804512*y(4)^2*y(6)-9539476748229322673278859369177718670889121591292494564385345900363874317390038063937625143908492*x(1)*y(5)*y(6)-22118768813683526538625762484740748047611506918550514320497518142743618637961125629529909197066404*x(2)*y(5)*y(6)+12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(3)*y(5)*y(6)-14139219202229703601599851037527748341008225144754396917043285040195674725353016208032916591673402*x(4)*y(5)*y(6)+6163303922964398528812449698583035185847383205580553258800210639467818109881641736403221077101124*x(5)*y(5)*y(6)-9053165200667417659895223148426197310813517645044128728965321526878533907998376956118739246886828*x(6)*y(5)*y(6)+10655678035019490115767162381202888401585348977042774515455991646048633533403955202758699508006038*x(7)*y(5)*y(6)-12157524768136311206810343249206340091951616603551902263446466147088431060559329378274972418025916*x(8)*y(5)*y(6)-11250310628775128808058785141962351947480828517910965107216558304183523231709628222952370602203568*y(1)*y(5)*y(6)+6464806844800120731534096768860130198500505643629304583000025862181087360155555107728969091325122*y(2)*y(5)*y(6)+2141291239988672736244166754919533132565285908687715666979175004039714671435027936491156164547796*y(3)*y(5)*y(6)-305681261177206188063982499357917808200102318023565291954616936333071632296318031107833946203314*y(4)*y(5)*y(6)+32908571061800755100635246921411772022546845350770746244907296605767808188021501001989794389421186*y(5)^2*y(6)+6757549882641732598652924264859485872247296468747694917173868393391123541234723438267793866788208*x(1)*y(6)^2+5673616009160743295554241715684847440768896482711287929598849777126012948315174079109050740598224*x(2)*y(6)^2+5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*y(6)^2+5194916435545940616573347927627680288503437335552541356971154141780543995082420334097908146839384*x(5)*y(6)^2-4726355010749169814407032521715584614386213151412907723715277872452318066948589094966380334928676*x(6)*y(6)^2-1481380783213143207338673838660243495600980413348392460102657778028717069433554660280540914748688*x(7)*y(6)^2+7493524339785886594537851238132599877084107864776571695895397244610966377686295881348670952273696*x(8)*y(6)^2+6527095499088054807163989935117833740285724399979981491585745229484949178970353890176055602017552*y(1)*y(6)^2-1492746421150665306830322962711597959261825178076842667836413639032759120769382764541082442543620*y(2)*y(6)^2-6550509128659777499421186517914212061466109759731403938718418363037244479644454557106921072941564*y(3)*y(6)^2-10571198997794891856270302202534151046223418016956206705120875694808328212097125497149174870220552*y(4)*y(6)^2-14491561616985441119362593401369489155242870409566239920127966087556037820809885344719777349230220*y(5)*y(6)^2-15627292522778552026702816621598372669156508234372952320032988700753185209260062865757118274657452*y(6)^3-11001983555147655557942241043303596640962580450013093711161914104832835168624941424937300502430188*x(1)*x(2)*y(7)+6900361713321064304080189054120613799339707996664069054269607494430065417975385193634883491013252*x(2)^2*y(7)-6624328239088334374479262528497149916515114821123289766823005558366885408147765133606007652660192*x(2)*x(3)*y(7)-2506573621640116699596890434528564504014596840352674210734468959024797866501603035544689317874162*x(1)*x(4)*y(7)-25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(4)*y(7)+657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(4)*y(7)+1242027309516302782775683314656807818192653696026793302183594158426661606432477011179449733585636*x(1)*x(5)*y(7)-3511257880179139543588139820675737657909226052713589293378481186771640695572052800804138565006632*x(2)*x(5)*y(7)-5345627147338029302463522019818050420935248115430802013918736882349050137302448849452927992384922*x(4)*x(5)*y(7)-4092766965420386681199058255743639150654806287626455681222804510256572145777318572626272357864276*x(5)^2*y(7)+3645484621410186253241948125123756619567965991065884857524353842617537061720222514832652275729176*x(1)*x(6)*y(7)+2435824053108766622719976873238782140347742293376694963717660501645890561783548602524474230125904*x(2)*x(6)*y(7)-3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(3)*x(6)*y(7)-1130506406930110721633080315780810326909841703508353040696976762299915478188680072471137870655058*x(4)*x(6)*y(7)+5128942732722204045273887569095383346494611796461262063113387693851068939208701795129697816147744*x(5)*x(6)*y(7)-3285011205525604333743142044422080884986735982126104392121150751887241990858231389569071269248452*x(6)^2*y(7)+2063442462291528256419236217549355138092204019903124628384024774912702509031922949051844893149458*x(1)*x(7)*y(7)+25187810096211992473751044741567466561401038846381892731437599341049028917093905632508798961190574*x(2)*x(7)*y(7)-657345665873705762324351079373114041238157735566690586299328958271246527528480847416210187322574*x(3)*x(7)*y(7)+6342339536338291334390960640485636463999758895291132113829795261518482629640814213261009148546162*x(4)*x(7)*y(7)-33949310040836509269961278934481418768041901164573284198067403801425765892321436844021441760736674*x(5)*x(7)*y(7)+22179706679753792396478382597809179174626474545229577704125350808504394687560192430000603752312030*x(6)*x(7)*y(7)-6120773956663997112802133531996031781038562485066357322654573169462434950905974170014586936183810*x(7)^2*y(7)-47603149570905947554237880077317986814504475493819574278145031746064577364866115265964336849757312*x(1)*x(8)*y(7)+15511083088159191540483071365246856726478264645734526001770781916500406071870039151728517329773504*x(2)*x(8)*y(7)+10478888985850716682735159275380367682027766222839025700373499566035638281910977695602850708521688*x(3)*x(8)*y(7)-4229366645899750514135228548376041700725694773334330308120171354771098059334893280352552744601934*x(4)*x(8)*y(7)+5016598260210482628748749238762671640060518588404244119411144010802497143340992776158238880499432*x(5)*x(8)*y(7)-1430031773543695868789767315567986867559705024707235764792856673653183899285936238778781067274232*x(6)*x(8)*y(7)-7946715455984865118598798774202248318746325375384270050904420570586642390901374102987594545127210*x(7)*x(8)*y(7)+6187632634095819400408676766024892988771072323771024376179909876864254256123994026781283665324928*x(8)^2*y(7)-30775031551498463299291051077653204314921677443140284487694729907951046363919313898157670844681608*x(1)*y(1)*y(7)+12676447565916445020986009859702136137497343493744078266776654363811615198382938281671096572875940*x(2)*y(1)*y(7)-12952219607904785299522335181704366186826386121763471312141314444168820058622949595166537614792258*x(4)*y(1)*y(7)-55519416591625282220914097370802338063186962266134714719778813901723320979796439319026342032920596*x(5)*y(1)*y(7)+2335234631794750228214982690733780402326346279383567553222810095520064540073546644180212070064456*x(6)*y(1)*y(7)+18728396847213481353804049007666769372750807888306587955146931809932827602105144292834347098390446*x(7)*y(1)*y(7)+12543261740758539472932958288442699812850686248428854636034367007768968094066601687984687602076106*x(1)*y(2)*y(7)-32486696009531320542740128401044979866164276911585650681073757947212956655060162470029817962822126*x(2)*y(2)*y(7)-17167252621141685694508577249470859768171151934626997926163117171797217446520889218872646987400790*x(3)*y(2)*y(7)+19529588946850290785235963242136977224398917273626534192957520037068028975209475477378055091195016*x(4)*y(2)*y(7)+75905528436127781492370528572167122952732911030415468304245581432888921256230365856549413047513050*x(5)*y(2)*y(7)+11236310627904556218453319587301223274254483299973841024119989305525478196749238503370871439857246*x(6)*y(2)*y(7)-13790174033249129039902345529968024257781164790832057770591809197818812113169569173430284637838942*x(7)*y(2)*y(7)+34232989657882481687364960283781956899505401315620809861959779976248223370952098199535408362430*x(8)*y(2)*y(7)-13431599998070408737161401315716788581205226897904789639482235158640331289016633063627720426188410*y(1)*y(2)*y(7)+20488349727181537660514095510161822013156598825909170847639361466011051435996842414300420713987320*y(2)^2*y(7)-2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*x(1)*y(3)*y(7)+4445415283220122259008771448222634171641828699545244979214863372481333002384797092182083420390412*x(2)*y(3)*y(7)-116276020388299159291263960107439176099138559195917347982473593893274817493313471488574352227312*x(3)*y(3)*y(7)-9554856494634042504689332802427223569580624727629046809385851049821631602065465389833269034098582*x(4)*y(3)*y(7)-49481297339071928841631383847200711402159139191613139068454008655153462393648081553211782038402892*x(5)*y(3)*y(7)+3856263021494445869269332276765712701580304884397398899427219467674403187077740389046391296471676*x(6)*y(3)*y(7)+5103897607418163764678818079908312557801973653905396806927984930487699155298793846942844740033678*x(7)*y(3)*y(7)+6599422318394594740280767976974123495114288857248057834340954356928563392352096026696831469831352*x(8)*y(3)*y(7)-7761318966914151437901866240382138979398259178092191349387806275244523797141929511865169023578900*y(1)*y(3)*y(7)-21559997773089339324415811272126246215775843490775550036543637567364958914212231630708135995494678*y(2)*y(3)*y(7)+762901877877997777519327023813593782688322618259977345992836587690704583331249157538308118159300*y(3)^2*y(7)+24074646855981383650707087091957345521929778155347820458370782545568100050853111526881604491472264*x(1)*y(4)*y(7)+169979867326166337643372896280735873021138847474305264062640484812164152032347281428153197835616856*x(2)*y(4)*y(7)-9850588249097263557159538258682935754690443340004934435146555804358566553686894802866926346315144*x(3)*y(4)*y(7)+9243467132212604449451079313754160810129650019764915153322170431659189692467574401481706450750558*x(4)*y(4)*y(7)-98995999703103078234111329395039805346900336353452998443477294205847192638814256575121728306085592*x(5)*y(4)*y(7)+16835849896311413241533811974252258111844651592900361153769381472397291709592998432382327766398164*x(6)*y(4)*y(7)-6147946730405400614965421810483973993707716647383896286982472094103331680889512573904825792581666*x(7)*y(4)*y(7)+27823225420732037744532751878707213188378499149177881414828985822161830569825430533880548454671524*x(8)*y(4)*y(7)+15444828788281645597955888075808211067877843796052218839825187855598809291055999452270059565529580*y(1)*y(4)*y(7)+35067126476850940376140912934197542256294691217782484678601449053533567703095908062373491652784650*y(2)*y(4)*y(7)-484242395092519462383500779587318118695220227135620370911264766086731413758550112877660575742952*y(3)*y(4)*y(7)+580332686927678713644876891968143039548285713587771269397082639866869537222924802473979186696428*y(4)^2*y(7)+46040047223276459601606031564176098063824273498235323071796332880924782656429732322274439591280234*x(1)*y(5)*y(7)-212690991488936505375642912874021978794729998200565391980945306690620508423104177710568093601655738*x(2)*y(5)*y(7)-2336037171546550921308269996369232322054273495265528010618588888124011747202900653553467921356010*x(3)*y(5)*y(7)-38954311853025050425421627032418186938502029909773173009984867692709355060746429635700855396384220*x(4)*y(5)*y(7)-8401652631328600203529153380214297084081939642275325983201332245395896855343078016107021218804514*x(5)*y(5)*y(7)-16277127771190234799224301119066637760581996387821550622208337053683410864469506534754325845293406*x(6)*y(5)*y(7)+125358050560509155453629439999288840715347280545269699297621170078761217885676921555264321222064598*x(7)*y(5)*y(7)+9141376764903764949252153142271679853367360317019452055774370982864427421889684236059010292043934*x(8)*y(5)*y(7)+2147046097519797376496193870842558128867588623207824121404933539715241032260301802551834447472270*y(1)*y(5)*y(7)+36674677783153542272924205779752046701979075506602815117021917243575436507377519335064205669233120*y(2)*y(5)*y(7)-43151126191435603148150473280015354354782308958051078709234244805201501576287936999654843966965538*y(3)*y(5)*y(7)-16422939955157391169319582764852368348194369716213298540600896897959570280453857846942819789574866*y(4)*y(5)*y(7)+15762645567920770506507834969287025491638744120499327636375730812717184535648461274267705430329296*y(5)^2*y(7)+155689039130390640903961296234763939856014402695865909671965166162667227961677805567299059338563924*x(1)*y(6)*y(7)+12445236317494650664484003578240542133938851288119189046265302849077603837408014203624003538702072*x(2)*y(6)*y(7)+162410625030764799069587957924294085515759015907338592244604528692385877957230555451321559654398320*x(3)*y(6)*y(7)+3471960371411350520268924010256644049713734126559660348221233302825894171169840547544165361510382*x(4)*y(6)*y(7)+6256917919438009793580501305324846972379322141880216374018150643198604691036414628738157921636084*x(5)*y(6)*y(7)+41163878692249432078590962915099106496478449350776563010859840231594004870259862736696554476050488*x(6)*y(6)*y(7)+18696020627973173337715041566845756985293825078396697228680925247230801596819081817726149532701314*x(7)*y(6)*y(7)-25836339637159766755610426193663335177347759194523672215790772708885125133011649829585178399375932*x(8)*y(6)*y(7)+253136569001458419969907211226446203814899537332027127202375228984062216515491884954066859187524972*y(1)*y(6)*y(7)+33827379110218854054873835603991608107656246788878124006023820977476271752721040695679838226629058*y(2)*y(6)*y(7)-10759119339158375886085592212917953835336989917534380878594756005971663501086925298100800256523228*y(3)*y(6)*y(7)+30955918738977691212750513027860196158960658443616322422708348446584909667007879984997662441949584*y(4)*y(6)*y(7)-2162396916697827683174524563139481593194936049890291706961100940944600668105994438390706780559178*y(5)*y(6)*y(7)+225591668080577494976440699107433583890524724950957242595206079992581454300911413482470567203722888*y(6)^2*y(7)+34308868014017589703873416171983754856517720342556129619737584090329484931538551975397119952611120*x(1)*y(7)^2+97291420346387186808021523179013747701365567389397354247065934479795347709764749528478900117431456*x(2)*y(7)^2-25988419572525012923164189532411428929034160333827924173361042624077939253006730843454970508324184*x(3)*y(7)^2+1932912675816023404014042872980124778531242431288827774097082659959565894388574482618961307636038*x(4)*y(7)^2-115937459862550000047542031683374183681710747518475633832085547344304733608199901825617184498217720*x(5)*y(7)^2+33081922155242631254420911333858708978585296764014344776766803338816750895315390956606763081319600*x(6)*y(7)^2+15338010378574129460027929733501483848159804276503091930643572690158643350044512488190921880255022*x(7)*y(7)^2+4458867538507826124035508239442624249152617248746407435349668264998408653858149154164739016991092*x(8)*y(7)^2+30014029849063003489437539733711278906833076086587619336582349643297083412923000651603043099238596*y(1)*y(7)^2+10306938788302581261476472908255927924808595609605745215275623578262804402030618347045677537707902*y(2)*y(7)^2-2520858800335801233921070618766555454493422353942986662132620093779671808030347702978850247960124*y(3)*y(7)^2+2776735187000982703587009953117364444314747422965685521672119081315850171548185853814381511741224*y(4)*y(7)^2+19757583399091389235543590616420822345327802629386188196996110027135742580874583340475048594635266*y(5)*y(7)^2+21371778286716935427847756304218960987659615779608066214776545875110450497313242499383920763350712*y(6)*y(7)^2+1140625522416606818672572815529331235145679183390172374940753291343120478554248465045540219206196*y(7)^3-881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*x(1)^2*y(8)+13330249378292221730136743803231268157389876820245941049609113549691693702285648180981832089984808*x(1)*x(2)*y(8)-5945855925389056927235949658754733158523366410796712573884759965781661720144833497828452395044388*x(2)^2*y(8)+2963065833772540288901669885908221318773184941406933533784344103357485686801307822443966068865644*x(2)*x(3)*y(8)+463556139047680651376230483632244939320633903957660305976122993468402029385009165979276202696506*x(1)*x(4)*y(8)-1811771632467065572118864517352410300170547774486857335297757011594001711758706621816462822320860*x(2)*x(4)*y(8)+4913694052838049988979232757808122641017313804650288268892072159277963397046962937426119779427000*x(3)*x(4)*y(8)-6828734384816010605927842539757088306720865963946786217778222582983209236723284442124311635693316*x(1)*x(5)*y(8)+16674082849571032142967570238602019414668154094652828173459010124454238890728284968526870184616496*x(2)*x(5)*y(8)+4530324410608313582978700390444456615375655624257269885447955483765203870104709824766885620710882*x(4)*x(5)*y(8)+6283473181362067690270975168874662734935663732365761133383858514086465026581029596798858479627680*x(5)^2*y(8)-8631816830452090614354371920453673036490036356177086751993555365483595373510719294151460486573512*x(1)*x(6)*y(8)+3279006439111101204636563513018169429340368492173000847435900476624046442506335427454164127274124*x(2)*x(6)*y(8)+5384609271148993121880116808472464706514644264289447640626487684949212168326977596444704880944244*x(3)*x(6)*y(8)-14312444904966456749908734096220368377853499542429242709409193996882466007171018590799564142421498*x(4)*x(6)*y(8)-17255442040948263645094022126724972123466317959477445639793316811695431656910718022192603449033136*x(5)*x(6)*y(8)+5637982667784321592295094552880915189152225992594208770609017821985171651439279867007093653400240*x(6)^2*y(8)-112474639281460786693648679512806430011839998770007389961573954989529224324792445802464936785546*x(1)*x(7)*y(8)+2296028745890800629979249615414163577141444465286266205426706142585423549864910406888233076145552*x(2)*x(7)*y(8)-5135259632512344210568059866297727323978510214875063060067294251334011075781802980672541991789352*x(3)*x(7)*y(8)-4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(4)*x(7)*y(8)-66814273416390676172904694425294684865349923273157922566759421793498126176575976723160580944779006*x(5)*x(7)*y(8)+114507747255433556344602292841055535366623312429413782295637163195128774446817219167963093213185290*x(6)*x(7)*y(8)+4040804086659991061659208019640748309428277480929133944013427473413713832454973159271976432083812*x(7)^2*y(8)-44821011309254240882483801666703566600000172592092914163069674094328803949429685214212314405340808*x(1)*x(8)*y(8)+84069312558886174811664764134460273632187097934132259354706616766296102595622511336083980700678912*x(2)*x(8)*y(8)-6825648391370656609211354339506758466072516443277027496270650309993178809809812124538883481001884*x(3)*x(8)*y(8)-10246709402090329238821098549061583583776498037853597935967637985325626128958679957825509372633108*x(4)*x(8)*y(8)-32358857232215135466468630425515489224891939830556263160121737546855993449454714139764400376631336*x(5)*x(8)*y(8)+12316540234268993663119704083820641544017858365163397380843133403273963140817009290763355854550016*x(6)*x(8)*y(8)+19523886670390967883709372755840856740216741035137939131937385549406106182608833144704865456528944*x(7)*x(8)*y(8)+13415942006381743138529275657833662230717265052819951983974925462755368132072455442992633445328920*x(8)^2*y(8)-2480779181924753650187139343778372682336825445009694456230533042195007255895376887642360465541264*x(1)*y(1)*y(8)-243500413111398086701075193069901551433874405673227924121315585262138837379585095835139459735227908*x(2)*y(1)*y(8)-7010857513409153312810148156012117126050465967742066063670869625587227563426041384102497937230996*x(3)*y(1)*y(8)+5731510150445027697917904460395436611775714058315982546475611760721619762140862187346445097816674*x(4)*y(1)*y(8)+6331003191804383292016595825499442291319715547922467447398360626908990757790430466609811997465800*x(5)*y(1)*y(8)-11721721619992570843097737266740878648481397030574577320005460486806521574957939733871192650916028*x(6)*y(1)*y(8)+81728200220415208049974083666377558012335826154211656075911860271539271196442133507650083424775838*x(7)*y(1)*y(8)-45794737856501430204723797638412424301925768592326411334602478505329629348241062632996443294053064*x(8)*y(1)*y(8)-9979287595558997933434636768228906540883370468967327740234778147617323430257519381139914031772968*y(1)^2*y(8)+223722688715779916819113676535123208005756447887662036745580664524269623124378395943529608304025446*x(1)*y(2)*y(8)+11514389618814024464868932074313157436132847223690148550894465005262555401492632524009271733858128*x(2)*y(2)*y(8)-5313177711309402853678454536151807969666347784768053541676172754670889422375032494477105455590460*x(3)*y(2)*y(8)+21936063568387774016807921319632118786604790432748992405075545755549969202747840278266355263803782*x(4)*y(2)*y(8)+12403915934008961304722031628983075864061616646117838884604819107244688693006075369454193458746418*x(5)*y(2)*y(8)-3214761562399857338970999205528162384589993028338210069849584261445087000723502180694127964232914*x(6)*y(2)*y(8)+10028489875902348442227048011071207625700803899399307236261501109508439791972706884463491135151446*x(7)*y(2)*y(8)+36389616006296315453128666703779788919049349966029479103549566418738507784844518211281556173770940*x(8)*y(2)*y(8)+104947042858611900135889178166631462803323059068700670734969797590084410339808245126297573186940310*y(1)*y(2)*y(8)-22015960300082044589747765675300855852334597228772545459632365874628554407813454189676552399036474*y(2)^2*y(8)+10130391769804295387611765780130683357782647380000306032480309288314820777317336004759481331206332*x(1)*y(3)*y(8)-5646841894119900867788365310420782184491792369158207250667714410334261229038082523189289259793836*x(2)*y(3)*y(8)+1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*x(3)*y(3)*y(8)-6976835305395313450935416432120603431739490715216692978945214028287288128989256319935616382119098*x(4)*y(3)*y(8)+122419833697703582343008481674226854443791675122202812819617855688668512282280092867936138339513492*x(5)*y(3)*y(8)-9936836517053436882658030514306655040075196193261415454889456843694354288683854188782114339193032*x(6)*y(3)*y(8)+8018782194131824030392906892549047425157671156302850368536302791566398839462917745066445079427242*x(7)*y(3)*y(8)-53661620040134772030467505892339356467013259901465349758366744208505362141774036561112000266731892*x(8)*y(3)*y(8)+9202502320566516996976940866304220812375746997662185349465857920517573659407226514164519149768224*y(1)*y(3)*y(8)+17352112985462915003549982714489456743143061366084135803566432400171341385002185517913759527357450*y(2)*y(3)*y(8)+2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2*y(8)-110064373786211866039105391358733778767294847312415753186602610482816700609668603736858031083010896*x(1)*y(4)*y(8)+14684868345341074614157950705054148605341406207702962003977809859791171591495984738461167218747348*x(2)*y(4)*y(8)-3027661662864193410018263517509296732293989003021442553961809298361232658042090232585931403374800*x(3)*y(4)*y(8)-8518964909681928469742464588672902282471807562931213794098682026952495227271235328299847968744214*x(4)*y(4)*y(8)+42594013963931954911774861453357384631338240791479169877218622622399204174309710417034246942959140*x(5)*y(4)*y(8)-56531907253891919950311079882334661720672029504831018455276422361890284746618220954111901642993516*x(6)*y(4)*y(8)+4366531635089613774592462360449853189070310514399247301565080020181734863380566152778763364091454*x(7)*y(4)*y(8)-12820803062810017641508512922972009074448044930177483148778135742314049628301366607462903489784032*x(8)*y(4)*y(8)-18759795877707723455961309003892975388578470252482314953350846632792456617269976335052596148120900*y(1)*y(4)*y(8)-61693037087353447630412950484164805246765435927162413833037213289847996130568912004778263559533702*y(2)*y(4)*y(8)-194187369444596513992091371067242415840157076970122929398102345727049478903165885656012936304796*y(3)*y(4)*y(8)-2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(4)^2*y(8)-43743481549835720752452333064315159439440605467767291732949368626955963843791124461079605442720554*x(1)*y(5)*y(8)-35470918228950867493903459437445536586039825147229944921275149598850118696690855263838798447370876*x(2)*y(5)*y(8)-75218613667019964501945387959698506775758123971846150867659773654844904366571139340726355355952132*x(3)*y(5)*y(8)-19514812849021260917281858904707561684436142306839921534839960163636504360090284141982672341981488*x(4)*y(5)*y(8)-23323843786500221252339302418770364674938565933432437631671974806023690683520480688228035791846538*x(5)*y(5)*y(8)-58650344913763307641266485743154495249018957507503316827691185366136732359282867220604570653312490*x(6)*y(5)*y(8)-30722934012924002395357065564098791108146293190504885830441685716591731119060005452261274574744300*x(7)*y(5)*y(8)-302192858407182527982851504486390495168833250859183861060688727690121106023437412103200425682426692*x(8)*y(5)*y(8)-14728605936053381162992227741348197766113426704454696287045124815438528596914936442151237383253842*y(1)*y(5)*y(8)-2333058648932352690263965048908626863894898809074504835341794924763877018764996218879328787237602*y(2)*y(5)*y(8)+20623982635268613938846688539286361544571044710275027788269904548527123990780537929810714973943914*y(3)*y(5)*y(8)+20981382667236953610666762885767305256768668277736985286525008766589589950620132017864462475996346*y(4)*y(5)*y(8)+11641502827476753914464813685928438678088910102438789574548023885289265107366962651377209786768244*y(5)^2*y(8)+9865599996609126799073096117185167964982871584746118727273039343857165072688531839774781133728584*x(1)*y(6)*y(8)+53154799047543286297714858518244722516502688689701309020412956989737498046032358618665799254290232*x(2)*y(6)*y(8)+16504380805416521339603844654288075176553986312637137562274462511316075314741079394102973862332256*x(3)*y(6)*y(8)-66245588971256054916482167883912896733127710604082259132467075869563292091652462666679810664239832*x(4)*y(6)*y(8)+54695421667179040290490070985399127251555789988586406967981486081258297542326635710212561655673668*x(5)*y(6)*y(8)-30452027852005205005751007017008952201883748664927983384814493008759230218013302871047597517546656*x(6)*y(6)*y(8)+81096887808013739023857906557100174067579346557030011144344896872767861596752427761315233493561124*x(7)*y(6)*y(8)+54820323070706700340775925312348386554328317868013482878766070259543445212862310557522135251660728*x(8)*y(6)*y(8)+32759218579857734093506784389158442307920416408398585373748526722282885891204358984928815557222128*y(1)*y(6)*y(8)+109783459245439512540456611598701476001120060641324166743020005073572281361840397740915614788904492*y(2)*y(6)*y(8)-37764960542296848698932255702302802648581144815977094450884389143944817424458875309246637241078084*y(3)*y(6)*y(8)+16986972219602122974711461415908200507009461876523057398806909642444223411622631340632398607166108*y(4)*y(6)*y(8)+17861232825429352153906154907234647489420082796582885347142174382094486280722857526989844773660440*y(5)*y(6)*y(8)-5453860985223143720791753894348609175630854338445982684823742079782410903273098228980684374636660*y(6)^2*y(8)+54189128843126569297690279148593035479594678919461982336874080397087553185980479322065486316352328*x(1)*y(7)*y(8)-56104420088869330445749817384656143531106790653680281221036895363107611645639784125297854444330184*x(2)*y(7)*y(8)+49285537563515331016656229114538626122182266546863137885737314734327238814591193176964233276248936*x(3)*y(7)*y(8)-10547955620900181393960170415282919839006932100650693556114698205235229968829054962345898203434846*x(4)*y(7)*y(8)-4691205527461083136608528908548498461045767270890673132286591604765628430766678605385223591382468*x(5)*y(7)*y(8)+217053199857242183920182939987545577030104368004289278165652148840650929610375107637995942906572364*x(6)*y(7)*y(8)+24495082891350122143090185338207322513399479772255904934476216971866576001936049524005399061711366*x(7)*y(7)*y(8)+40072383306680119364423288044566083596151635528384460710499927538622368357874378526988290248680084*x(8)*y(7)*y(8)+41241958912763355817744572816653372128696193745878814851432316176385190098072898997040691838116164*y(1)*y(7)*y(8)-19989876135431247940711641311370610925241626946856019604300932862505089099363307054226436861026598*y(2)*y(7)*y(8)+2836519782455119226636805250782799483086180261727379879434791673275714068508811608414043877042844*y(3)*y(7)*y(8)+8104107478424089732073242656057110432749534896573648265354176271594487010054377893965131148286572*y(4)*y(7)*y(8)-11881451595093089974660064776751489895366677451114098935946697521757560263182937345730063423903562*y(5)*y(7)*y(8)+30221986133366255767856010119908031676730749241628435619177976547078511053169497347617736331254404*y(6)*y(7)*y(8)-407313657747861229798428011839745387832114237957389785255270766337846870903973236329029615792536*y(7)^2*y(8)+30663657171855314507750285992606346308340744993711743277101829959913455344892837381821668454642288*x(1)*y(8)^2+170264407987844548402007000361772698604448740355287923673347894933196208985964555821899849292412640*x(2)*y(8)^2-17637031652911713863721281820440376332906294269138177466099356693471866910949879578383199756061256*x(3)*y(8)^2+15813278042310667613590835854066120449041084426513090023379883171121195892674081296437528916277896*x(4)*y(8)^2+324457845519198381831996402202560314434807604981796022688162180024688161603144199690953498776028720*x(5)*y(8)^2-38203041274622152256811793837836362114792999051984256213923944490698186958563897004543791849848432*x(6)*y(8)^2+20432102699869823587717839917304291404593941083307164898428849416826123828861604465041843123269176*x(7)*y(8)^2-56526611566397707320959936376185586735690843465407477061761985771442774426214197037333330396601780*x(8)*y(8)^2-65752916394882348057964376592014545280054182552833080176201354355756545223213678032763888087190108*y(1)*y(8)^2-19228679659861529095607542654628336764469071793432868141069129152839772161779559884438235321298196*y(2)*y(8)^2+5348822157813538011490228120271646255986425160561330485386951782216676543878765662384246199325300*y(3)*y(8)^2-202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)*y(8)^2+35594804636333028201682505665161660860054565847549103685369480219718521809385588006152133292664760*y(5)*y(8)^2-23665152741378323307317170259581658079828751381178055930371233326351294939817727710918426359769284*y(6)*y(8)^2-3879545290634296024451200308216837717787861856281594203259475810331762000188664209005193566878552*y(7)*y(8)^2+2152088968260046327510273077214206153373672038920299360147932195816052072404525635960774326037892*y(8)^3-973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(1)^2+58335000549706393766508687256930137956565980442880620770646836287868899892513470269173531174850324*x(1)*x(2)-10204240609832616143228880975443340209044095107827202829809353933594279352416099017109371979593936*x(2)^2+7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(1)*x(3)+16398821497936691359779086202680087708320131211453581336055030185003259780352160470297228766232320*x(2)*x(3)+1619075723161269328081867580050057628020654121356732004126744220426824752281930602693989649684100*x(2)*x(4)-11015704266778295980215172803937974468651164651868415529522593463711851196870805930449127041205441*x(3)*x(4)+7205340492966796090691139611160718274397356108111932490159695302601112642894018177498765963704956*x(1)*x(5)-29942715338732761333560437673985636848766001981319431619244471329197269567633082650088498228785398*x(2)*x(5)+85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(3)*x(5)+767233568256338761280109102460743722889376410156008463496118013952050906244343339790649660753854*x(4)*x(5)+9260771271151989946871073619490802256858529412811902171016618601594004211560769618610349055465392*x(5)^2+2226499540511095157923150283376824088115083056297814353579076407833164491840828977250246888670132*x(1)*x(6)+69291564274625241800458719694020399048036109327877780944891000045866359794001236733109719432275404*x(2)*x(6)-67075800590408827717394708539763871958830236023161111711026816822621192848409144882591435269350462*x(3)*x(6)-15797841526967505812648899666281040446023157005702056245764572033012600378466542237179924701921208*x(4)*x(6)+10147023196832821154689720224610672613833022343959515215907541324157211874855271544836647938954068*x(5)*x(6)-7930132203559411427458665845797365949472463782814731199246244846144036853797510355441333159537982*x(6)^2-14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(1)*x(7)+64602351621748976730458939982241760205640966165728266128420653598163140100356375277705229331875888*x(2)*x(7)-10794138687104001758626345695448369785689968241643640738347371371655803518135965887202704828843089*x(3)*x(7)+22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(4)*x(7)-156136081821372513325369335037696909657592123656553047808704769576416487193982506367564321579463958*x(5)*x(7)+166467112801921667464173599128990807241750882028567781246070448727859536346677873926757329416684490*x(6)*x(7)+22146970344845342224855596232805523337507541307997799130892509704217850432100443256398339100677026*x(7)^2-226296709931244496398616604541659627191710220489440642007106897768293302348302428692210426304578552*x(1)*x(8)+203494326405394532819426606908734296700714947640138705911186363798507959014429913584367727076616842*x(2)*x(8)-63760468645732807572702511115750169403397715702539612129713258145995854644673874631291338583101632*x(3)*x(8)-8438837063414245431578302329201533921323677246792303960999736765106993307758857152435496905619869*x(4)*x(8)+30361789695520055918866363158711016284453631932394869731671207646906572936209944013831311427421476*x(5)*x(8)-29136480525101378637195158406436782249531725380113429330497067996409840080839686870002100043428224*x(6)*x(8)-76381418678297550740451371807834588974562035385836122587085216573837592305522587255243102991914301*x(7)*x(8)-70107243690726293505429580160153361446528257266059577105975204468838809046630182569305609570289112*x(8)^2-29659613662392310920186443621278701836553348469487259805609184566761907714366130095420240680818064*x(1)*y(1)-93647090990258288419548844459697669884332106312214869336347929422125654389917529469211011793700256*x(2)*y(1)-45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)*y(1)-10631637853621040411483939406652024955924362797150139578132360848182331431983568810243769750889171*x(4)*y(1)+85004859379981390629152749465129791169045162282026151874646622529879384627590411050267944764956696*x(5)*y(1)-90322527982585932047643462227243341963120206575406684390252162242442642841859542593977830848594006*x(6)*y(1)-24546936082550381686736826293992040862640485646773673055943229791137248648374847377833320302775245*x(7)*y(1)-109515971220781485120571164748484547084222626823616149560440887595453300750428657948579224554952388*x(8)*y(1)-46955179372346040797167860758732864992854332631481804609738463866650755756976917349201639898596216*y(1)^2+114412609517753230447540841856662766190498630904333387528656160696838654953603437559321534341809762*x(1)*y(2)+39405225992683332778979891172882734884038929226475863965704371133202414757776612687280121073452278*x(2)*y(2)+11495084656943919417854238937950396863030005428009733856863514178183362427264489398910309852601593*x(3)*y(2)+5707945516293890679865376428914005022267236737168624311248839580648808676838989730641038049457556*x(4)*y(2)-116980807674795500685209229544622707708852710967835375312198550866362483470817686405670314885959850*x(5)*y(2)+88142117913705278223501420793772720465471103262356959642169760748770920984485943414384047678483034*x(6)*y(2)-20034377754793627327283215808984686273081610391889062274700575482105375983214079539216172136690610*x(7)*y(2)+20801557683324489702739306882032565323314478714360556454654179178496789195411471400728836302385277*x(8)*y(2)+22035597693200037807366811691458211569157482712435755417104961832629104858848816121614743524862275*y(1)*y(2)-4669288004268373231647399805220423167779748388862434602010178032627201010986008882308475291432560*y(2)^2-29209364965447634458836854072794977501072663623656354003993857115763179585620677304130116789936396*x(1)*y(3)+43934197882156557381837252806332079780191829857742588648051194704744619963262434217554117218929028*x(2)*y(3)+44014622551594471709297990417966286901047301309322894358608803076936013698083484682458844448429536*x(3)*y(3)-842915290445559351727538009105445308608587856510372121001155216332276656159205266193275776805318*x(4)*y(3)+337263522244584013425755376068442912572457245665055597694548987182439897421119282693014752421251180*x(5)*y(3)-503162292862570671441975615320693574607769677296399973295012801857327737944768007288276153820584*x(6)*y(3)+14479734270874862834358784323564942913475849006301785869693855283708845535686819137439693398185802*x(7)*y(3)+96307419472949991790151559718457017980927634117720951432011237209534703204510928672911154484138826*x(8)*y(3)-49350015799258792416738243320844666919990263137560379551300760996709457301157975337638816699250506*y(1)*y(3)-32508024818122016520043941771621204528084297036422653964120591829760523867300413697109035796179088*y(2)*y(3)-2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)^2+88137800793562845578624230513612316664715664211703973310633744835304696361941260252706698977057228*x(1)*y(4)-2375526295149720284955392151704239758053732504708723951777391400838335912448781610713913110821970*x(2)*y(4)-48251580406284696056843382728984511440369337594964449544292493614851103561329480311384833021417154*x(3)*y(4)+24483679014117336724257305924903358284294628317856335757692890223535177665242651510703714494680012*x(4)*y(4)+151685930584359793715850904508597300225877006771547005871775011521316154670522375045575336418835908*x(5)*y(4)-231339337104801018055014114078123907890668283036235927384679828927916489101894768048207284447519314*x(6)*y(4)-20760246775290706054152359695612509961605964880469138702459653523773480894802156038915294794944948*x(7)*y(4)-165923683525417687762375707145812860322718199139938308362888247724571660085355696725180468929219876*x(8)*y(4)-34836985343170598861384307968940196474806531232459655118347097067887204586220593980049571779830522*y(1)*y(4)+159082181154597612227689517492525430508319235821366388972871812920415858560136743731676806676962518*y(2)*y(4)+33672895904900462492118713915736353172169070361085856586410377588743096233168169972110943905154792*y(3)*y(4)-12712723353299291640866228251340232748050485254657184981516740617391383844806310749642007015955730*y(4)^2-25043678340661880450488072442457279468887767368841723047973841493529218966653993005310793626873094*x(1)*y(5)-125414618242253056202566664463139241065372872242626106763896143763535826551948499883378031102757500*x(2)*y(5)-140645395622491671861085757040030918215136062485433738667604254740688603198930370444566709055276505*x(3)*y(5)-53910256864100430817411605230844360203552327070866466879178469144801880089141931796084659643813122*x(4)*y(5)-82530039822192253680266954342019348428693388223953445526791519203461259316831467058862657080452720*x(5)*y(5)+128771891856936003608285545303784957099890739024175960432865074507123771909272339059128271169708988*x(6)*y(5)+19388369852918674456955211605886732006771685503068271155102463826296593937018600686149149992091228*x(7)*y(5)-117203238295120355697842658211882317137852157349677567209215005844356343732162738316143879602172017*x(8)*y(5)+4568538244703644962777030659448265430007758499960421367588355430270275050741401310771249809567887*y(1)*y(5)+49639621176117326096240207651817135382563645213753014442123153457669436148071924974926056945411874*y(2)*y(5)-35160720174487643207497737913684607355491335049222303176291988163968219033329316745780034893554010*y(3)*y(5)-11080900872279953075447377074672334144752704430879596516013852926532714038375051297218018455164736*y(4)*y(5)+46042474555589928034617387807073241201478888239391517604322642538878416385212927862883960115330850*y(5)^2+142899727791472521235995281445410330587873544385344352440540799989340236359961558878143910054425612*x(1)*y(6)+112464591753396786603421975062999983238850916484793723321529566667327745394722699411053411152552962*x(2)*y(6)-17892420950327346661397450975121686452895540986601753628211754341814749936007045281230970868112516*x(3)*y(6)+2086016675441120614676769686702769398781573506190085475158593550092768486124775786850756283414533*x(4)*y(6)+95096545510348097048962984458101973070516334047310719955334376734035156008046343571628111161358232*x(5)*y(6)-133097567307021772185817928107084106990315341279615354806727331454177138692197721283527656984509210*x(6)*y(6)-35828340181755810011704895703253568485113788667167515407092883832034168343549208545228442291990557*x(7)*y(6)-99216545099356122803749557569226280204848351283913360688914936820573193151897434761380527612789788*x(8)*y(6)-17050396664111095117332084899144824309971138918177997810070340565717767604665194008994054038047636*y(1)*y(6)+3395028184236067092139069028124333704184699508374429695892952655386801097137198732317130060868235*y(2)*y(6)+181331732820933495516040419532548620242532157660148100248645255729424098432527984217185134001106416*y(3)*y(6)-98582625144156043711478379678649491944656423531535236810162208514356498666210880576787106207351874*y(4)*y(6)+3534827444589360004022895560016972466767711955154768837448613929313044527361207917979455217553695*y(5)*y(6)+5069273030158921603172546558327321934112991368898240829869156455565669241430413160095352718876772*y(6)^2-84276094893912324191979587940392857166419423071665834326217616406600148201135967780528009581153412*x(1)*y(7)-37184038065613897575123631265637224687072533909421004479685594091256288558537359240911574645492092*x(2)*y(7)+206306646540760031077516422635899931548540370913008374909871117921730663911272885482247116285910868*x(3)*y(7)-107114588216986698263970355393823932156308820595787550680244740935804284898802468348214312710633216*x(4)*y(7)+88938696709664257770091120127872149333970396490888014739020867582230465558264098332984992890376642*x(5)*y(7)-307474397938798729771076939002362826292456929299318525489593086157217908464645525425592544255690274*x(6)*y(7)+13475335376587802726110309938908252903615345780954126823361202579288366841807676815387900550016466*x(7)*y(7)-44442070872734645683102073506095103399181752769410865156452421386430203019458553624902816745341476*x(8)*y(7)+194362681106446204299665241109207292553104042552211845466935907912793451779077932463584886257991674*y(1)*y(7)+32517014627480339279282655913671395003837792869896296241143386357591561446380038181146495839104748*y(2)*y(7)+110816355658411982363548369019349668082945198381544979770918823967777431984582677283053316375852616*y(3)*y(7)-73079111090192528623316456939349009140201273085690897657142708576596619949085505418360863835500464*y(4)*y(7)+277713266213591697760422349742049960747119096657651374020285780924880836290090791800825327170630568*y(5)*y(7)-45413811972310150220584835873109896576818245197715204098392746784207436097236397064163623695456408*y(6)*y(7)-55765442137930929238345636983532074687167176602399863329044899640771731441210529825514910169918894*y(7)^2-19268952187500108467683306084740999639552009206281208921055691969185382203704610366790829089059816*x(1)*y(8)+244949196287769680499269373423195346159113483195446188021484719283255880262143320829799293230987574*x(2)*y(8)+219954788536385277218853161980590735499410297223432568044211903019368324565014503046815680701282826*x(3)*y(8)-18432831300647625462012695674479928414445793592317693656405945488069356654772859411877452376752038*x(4)*y(8)+512259660632725043853948079602718621670757343577705582264780738723847844608976624391951085617404506*x(5)*y(8)+10063815002920518830330538689569999981445220722559974089514981710631595972203168689097345567786556*x(6)*y(8)+8471656269495997737000040623557812145897676646164564270775327193304285288150606624289348903655536*x(7)*y(8)+37986516742647877193540564299773850277348348016002390581494429390157398232323730361732375036461098*x(8)*y(8)-60299367241351895017826023721952510723014763283921024073129791219225772653695815640028520909677116*y(1)*y(8)+8784365126419053186598193773404273223021128803202625545075680088054925748207422865293754396650006*y(2)*y(8)+25285243766600852660347848501453441215310147403682857389014028107266689522806608641525260010659238*y(3)*y(8)-6792942805523251480667518234363571048920731755242605588044298712487040732498575100182218013631000*y(4)*y(8)+151471729917060992859600087349528163131077385009493432341250802114883915189949563952903870702836474*y(5)*y(8)-190845987831697946717299464946900677458723365889837219521693130975978697588011175258830075430491232*y(6)*y(8)-35021893898894201488251790838225837994923269784158937519437616260306911456684346112143398976723740*y(7)*y(8)+78340732500509332761291597462430796649023499082920012461841470217836224891873251328613497568350206*y(8)^2-69743082451311026479850395381936224515484312115530537446699918065628034074610111309825207482126850*x(1)+897860558035195981822262888030312493442655892347676241392745055319518219386692295026247970438376*x(2)-68052022645955700712756131094586241116903735182844103631352889000285255435107544175849902187148700*x(3)-16280225351183919735832786522828620911688034531745542321242860798752574763334544514645591833103189*x(4)+149869781818350951455455702728335901235687846277971230482964647665537029833335837370494230969346422*x(5)-16436957988313744602745243053253811902711955925790817182740252700130000026950545464479257568301620*x(6)-10678934012832255810509757349966561283591855580321421962565482188484647175608523483874815156918303*x(7)+31222575751530340145284429618066890886004152010751048849614021572591290576701431145915566501467624*x(8)+9792769697145607914951918837670802729231925449567411675723874305815779525629883629254996880686920*y(1)-53937236725096385331946881240419267040573008126634760550407882378480450114273813480775716783960263*y(2)-38809854728368937178204735706149142279502896809578660918901372701063879917616328823403014219833168*y(3)-58730202041943119177605032691041345364679709981217544716818148748940891471545306964927820589329218*y(4)-70622189548276114874967149331293924812708275675366569296409388661688139171409777976226212737249923*y(5)+19145572999469086681952473724154555763001652514016550971366994959156675883352260973484535063712320*y(6)-285157610414805310221965891068135698109906333463065336140340622200122827099488580961953739681297452*y(7)-197875680891326751621744688151439446606351483351940569354041536055512521533702862105958039637374564*y(8)-91857359071624542980663555633490832258569636016778641168878098575549647902070334871799241403075652
---
33
---
2718932413724184264395585176879599417271213796923801887755721924869974659308280299630153185354908*y(6)-273252337363592783938397517727805466336252397315839587088315399334660401531741760231783173945756*y(8)-1505419448540760626839451327756762189635224594602316171685331223822895674332464217823043346269356
---
34
---
-319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*y(2)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(3)+1484091034609828358416560254838695625394760414617130369878447394659118008386603812868656888800992*y(4)+9401455743984204569049580092500421188080193371323445414152152151604909372870242003465227619623292*y(5)-8889838463153235662310518524580427043796674997570654174185188015976637721863874563121954376960188*y(6)-5931225949239950381229626524741127249227492527131474012050288822399310908815219320330647168045572*y(7)-768264505502467065067967301625725716999360311456301652398184814416624634438801463261973761965728*y(8)+17393944481552431061339328260755176657166627672871679104022208914088647204333858414779540749157988
---
35
---
-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)+254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*y(4)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)-228050374311444779247164334977452244639823003202935604541922557729016018051249565446435185782068*y(6)-989052315479771643730694908935004328961055239304529702221306882862612501715500392411150199418132*y(7)+532958642619718001131599036510016445251223891138960954393639210213824448054161050983630358862800*y(8)+13800850746000721287324904658282699971634159394479058690368383263547992475146188024711385003179664
---
36
---
-798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(2)+2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)-457107759546248755796886671076749643631902612735320886205735061741608716697790341848530652296808*y(4)+8785291833109483897235957045886391192152086840619768617426955101532970519213309278667682538574896*y(5)-10646135462465837724264447649446719433192014470909044826558436487117882296630552892873043509871176*y(6)-1149855646300818937010745741330761804598767180941168975529699426405503671931028546468634352444320*y(7)+6231017392811033740916742397193680235778597958588775823491005113679337050976664447919237424441592*y(8)+47927743608648417450732234794426396537166041060562107972562112442739845334169821333908231679995016
---
37
---
399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(2)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*y(3)-1738411135747137147974196006477992126040562471839548867174957760563089729776613730453519777274984*y(4)-8185706550915416366107155742145093301276731118831595277424630582441466613367324587039261903148744*y(5)+14727281471876778925343290424116859826674461314189713081941494548109839054158845818452588298910612*y(6)+7193530602083314808898718951403937044524800163751843301359911104596583812062461472973580541409460*y(7)-875560317612395091439254022320881261639913315151808066264737592109775354997930217095875302067104*y(8)-32885326635824251228427126195605710434610263817830663524576156657299036934309342904645176302774240
---
38
---
-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)+254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*y(4)+1408189596940691540632236985182307465471955556786731566511820688564005297998589306605135474210820*y(5)-10341155883804071797470624101812920834814912372224889107538219318869594144703380748965225885696516*y(6)+995289114651797940171497824877191631871408779134601326822461021617765387833039436287114801004796*y(7)-1906563435713944985094663039129625743119130861557052257800542978062035359826776633095811509345088*y(8)+30658558519563652609985768580863523776855648934295453230091203190096560370670756560192442323280832
---
39
---
878864048636976302338287912356107723027874756259083600125021309864437255721753025512168487559612*y(2)-2865353944025404093508098766178220981899996212986932821375494099017554453802568919109778917597396*y(3)+202787658408939966239250919437453142986100555512902388909224695837636995307780424263667763822816*y(4)-9242493622781747777393110933313434038478547227645122412867750163345907918151081676545946432290056*y(5)+13952691793341767646947181753004087733913322684424889205142297529893481289062314799563064658664064*y(6)+1265432712144165152214870203890160706115408137275716412976521601100313825480559739555738256609556*y(7)-1752830549772819457548993060271056007933699479393566074856753728756907802220485629511029755210656*y(8)-29435779802320272316412341608979314175141937651513852264147201235195299217737773571423684295611580
---
40
---
-1762492643966442957889328578217242965094838312439401354871690123330009804507297458836557792371664*y(6)-2571623407324269298273086297792998484725767617638157490833708406860393888929402185312396159885848*y(7)-19197279624744017635651965894450541966257076246368415373016681446631079627483936620587599731664548
---
41
---
239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(2)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)-1593472818397219067570551741174138481246391969535234079180289659407917180982583641588638094921740*y(4)+825885914825989989591504542632901517075427029588319450501602756836255596105128411474789135547020*y(5)+10833029010479048080309555313345527457902860256063599317873686800737396362754742096152200684231836*y(6)-2129677837896378462403267724464335564106734422694702077162060174205732980269748857456690418624328*y(7)-2751585137395192717125123859498004571114783677068404182071985589590749905198465411382653234439836*y(8)-29044533205950806933643058106704364286448068621063587198550425516346146603999348213618304194891784
---
42
---
-639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*y(2)+2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*y(3)-1796260476806159033809802660611591624232492525048136468089514355245554176290364065852305858744556*y(4)+8662592914522786741076563219706054750081669549866564281277836547218470977524805567797105465148452*y(5)-8046785589150434333198474103913176853016691185062448122953895490076940130441123601553706032917936*y(6)-4438257481144128116091955038190766254723600820670317184952786833182365251124170354521512955033184*y(7)+5201976255477949576555091649759050756156383035390205348948354778885627662526782913644124938033356*y(8)-52981966686194508662639034207429201431199240749289896262302572829787799456530865953623057562047040
---
43
---
-319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*y(2)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(3)+1847792919534527857128187492813434981892194026757652576476800025311888902372593559173500983395732*y(4)+420938587056504244660078554420392138795231534100235130305511627868435485907115781829559779808368*y(5)-2399998420847802529328189629287261700214426702979057532801726804570202204616460509708650303743296*y(6)+1140625522416606818672572815529331235145679183390172374940753291343120478554248465045540219206196*y(7)+3928461148018348432925153791696168674298642348838576427568018842058898808732202329367041317744484*y(8)+17369931356381026117472273426670608196088457936053651137027287007676332385265040755258902334505240
---
44
---
319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*y(2)-1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(3)+2086137111505995194617091191219298913820833529656766044078850557555899273878424243582069223451044*y(4)+12658500225715820348691022127144659412952784074697696673728378992747528529708217529557506076414388*y(5)-12114109940139621239062377013386823438042663929671701901479728115674229481506165673985667132305960*y(6)-7095799481361985633211911476557444671970803276427227002478925063222472962537015102612474817492636*y(7)+3310719916638043209535576978419788916078145554818858715343486156243966555824040636379855995909032*y(8)-42164933273144979061813165980053306023422876885795412986479040777966803001902749856483446110884028
---
45
---
239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(2)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)-399258418487226869961280016943150145439972559526733285291178467059144270184040006449744570827236*y(4)-9735958615069771293047340153747127592336236467595594873443828659103347230119510690472914439912008*y(5)+10030248596091334758824178094247762087057381453137373337343392139389942139086336154014617376946572*y(6)+4382281768901052005381414361879422432332274552996490774969965126228550127597863558359294716568052*y(7)-6595503857559671157836969028618775547297790915569014912511221398322549816042694039206163227131888*y(8)+47879069829784637375512024868807738073240280651427096167651012985617252555549954663256190504177156
---
46
---
-798967316942705729398443556687370657298067960235530545568201190785852050656139114101971352326920*y(2)+2604867221841276448643726151071109983545451102715393473977721908197776776184153562827071743270360*y(3)-93405874621549257085259433102010287134469000594798679607382431088837822711800595543686557702068*y(4)-635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(5)-3333667389874431347316080961171573486168214252202373410615683358508231166286782255437307845232200*y(6)+4595523600151239957342461755050573829550740868603088031490399633613692907722684786779139972494344*y(7)+1029683031655419054020919388820703361139077149812439520040704417518811434029048037044953189615284*y(8)+52383976864017307852105752578990234234322750041409539886595122949040242791123224727867338092953840
---
47
---
239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(2)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)-399258418487226869961280016943150145439972559526733285291178467059144270184040006449744570827236*y(4)-9909417416405280975328146316759348405952328113555118862084950931923162059537049761101454380503840*y(5)+3661606220824249317063356415937287382273486080323522927340335595701186833351057911345944993424384*y(6)+7612487206924741888188840628675044066907190959108919261027481785479386285848777617272189435099288*y(7)+75349012707838581258412922731671472997000321711147809959672813751582629571378509534877232005673136
---
48
---
719070585248435156458599201018633591568261164211977491011381071707266845590525202691774217094228*y(2)-2344380499657148803779353535963998985190905992443854126579949717377999098565738206544364568943324*y(3)+347725975758858046642895184741306787780271057817217176903892796992809544101810513128549446176060*y(4)-278918246701462817256767047725977865862651753813904888632797172952666276867491533173910777532464*y(5)+900910363859355208212006049194043006529002919582564492437676732851232664431481567575157651844572*y(6)-5254688187456680816837221814550427558136212529159593317310937577267336551807729908571880432987792*y(7)-2936246467369364039115582427950329104258208011369491777841247395580846793855824670140764698960372*y(8)-47681579134838223339546972935641548064184325341217577951554530970400546437653301838473606972983520
---
49
---
973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(5)+7367972289826860138471078756108442193898374523669959025371085846764857156932208818154403868477288*x(6)+24904022327278107532750627012659374345878803552939424269071073482860247424537713157209157288598236*x(7)-11943657810787154354222778781452253805101289511979351462704630401330521382269225675062531210691416*x(8)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(1)-371393790147115652350817977853895755335417191874440533666937034688191940113641115011942597900564*y(2)-148769002551183116226853993348844184413278590174232904151889603887479591512061726464164619004160*y(3)-9903568882983131024204440972572555455742723163588929917398574025227135840356580015717101117972500*y(4)+37454789704679628371505552807674012898724540158469793876594268378089641023368337827977546571217816*y(5)+5494270395850246347451333858927726625774223275174392287506766305571699349100129519060962245032412*y(6)-8893356267839641785942383990923244668940480889921706284640160269915422292764485423245644628359288*y(7)-18994014274203497048317183760343068111648551473777107087884146762110244718030261809846414778090008*y(8)+10851029195079022739319761482257455537702247674365578664323511971547135588741961847690072307358040
---
50
---
24702202294427643941067152738207838936392298771422786066019120828959794614648236914710311099603568*x(6)-327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(7)-59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(8)+5582005141586159168121138428967070785637969197919037731168564404480790319891946356880602539763640*y(1)+1651479751751432488373824314476549327388578274149346470020433726041093037530789052277301474408272*y(2)-2519559255840240548859817236775992528788705887862730894465103853867537084097595145553538842885096*y(3)+7612647924157963209639993428835806880495708800508851999648281687049730958221032989199080747400376*y(4)+10359962756225240584026080309992565367608816553132120469379278296831274677948290326320680045997912*y(5)-22282253219237780096298282712022357648363104894323613428350027498298163326942683926384401172068684*y(6)-7875357224335008119584342600564832811025394101908621210601656212063174076934407155548231924015068*y(7)+10948079804834472746222953434029057049474038148652546289896035646003872644778729650563357645760940*y(8)-26806649983339951859278797715773613694172062068817906734752757246641767059827991978358366233591896
---
51
---
-45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)+790034195982679315393066678220881381495972813174093163567509641329559116598209875416980680699632*x(5)-3230611994611408026172057349724525274218656784283323485577753955508018503008563357636362420455540*x(6)-4043878222383266610367208869829602662052299721042436940145706097263222056487013457403990754999204*x(7)-62560791848435444323403303989751682091368294192134344950702423728802544993451740599377584656356172*x(8)-46955179372346040797167860758732864992854332631481804609738463866650755756976917349201639898596216*y(1)+11643650034661809114702405351812397810422540303356275002643061341682529042062089045601565179671180*y(2)-2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*y(3)-28436994587962136740280292888014299541516743338928014404680896295968323300718235914092089665031992*y(4)-6063099608917395448706908747203759525916604297189718210544005417912056381242167499472519941321284*y(5)-92419390475243053116956540741577863303282826868610959594094202726462001094783869363292355853515372*y(6)+15428606354498174480778742365811962132220897468238292941780655144526750796563788092590576283829420*y(7)-17241201139440164657750337814756155156089314012040483375902669650604666757080436646464964821414508*y(8)-52277946676297109633646400105781747526902628280849282464500683068967734284584907447054408060176128
---
52
---
5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)+1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)-7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)-4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(5)+5741321923504897256666048781350845015698924044650260022526401625556989226497166968630263466381664*x(6)+14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(7)+24539941289514385046829567084655930587782505276679469740482946831238670167162994805596158307920310*x(8)-6979549293049021472413812343266222423248841329510771295231665807621815632861828955885559400128178*y(1)-8198393568819145972785597798082929489816388003219071688532322328525384401628328692860960324561732*y(2)+31032772020736527972887462378544754489554479395557129435778262451501623328949584798109067010225648*y(3)-587469500769555089884946939082563366024114361456942709101206482067491500103908159997311934109208*y(4)+26878851218236849818072163208521036841531638398118372857274489573256397658093161038144156626789920*y(5)+18415923005659327780623071238147716628384333961251823126840830440455073575610264704396853549780910*y(6)+17408001534818750104922223661508761169284533382662090053836360302035443701411407661961989319084680*y(7)-10213393184927994508538299991620830879753478204028753183392899868290514797613208762292860717298012*y(8)+13511437802501222502014948439468572032028818798506391862035926125493562524143209429201090458239778
---
53
---
-973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(1)-50962152155848230700364342917081417597689216235241578083621923906803891932120954416599792375335996*x(3)-492632086003519791123811094035596357320151937284165169192830658555934551205643304672385674825764*x(6)+1024641487119414430968604367103539969427356196789858642704548064878736693203081541460211929934380*x(7)-70054316188221330917941155227884281968452402056910916646597820973413511371138036480726255608629868*x(8)-51709320815098546162740097782276796129912305474014973307382700299331069599144486314357254254004324*y(1)+13136396455812474421532728314523995769684365481433117670479474980715288162831471810142647622214800*y(2)+4466615351186756340506205597057324074629748877559089159536240836479023058697131706845263678325276*y(3)-17865795590167244884009990685480148495293325321971807699560020601159995088621110416942914794811440*y(4)+1626892727359623313908827892284166660941837383991024265114100485254596944310498478110834369622364*y(5)-76792097952464501090253724119979490634126318634238007274061214025708815885523806497535237578857920*y(6)+18035861661541305041813351296020926920616887185554177821869105839436066516200114136074767504525176*y(7)+266465762139047557102226293502283502237194168643063517778866229170856111245127703499937809237460*y(8)-59304297023142160442527809616271321954934641496327820904835650160564675610775226040564141791151584
---
54
---
5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)+2785169633035841248917180849057184882021017961888587920600835724054867366787710170355096930990788*x(2)-4184247019433413969373124412144694926778926514354784514110875006070231902898896666515638576882906*x(3)-1069587382523638286465998953429751284462670120333894814777444896729552211522584116344727119622060*x(5)-536024080502028035220429306876752148754736176439083592002858948691570259657551492317864635815472*x(6)+6711144665747013481667182630023308638079956800793188600781781757917867291373578490497968859102832*x(7)+33054284470836700076782653480230702594458385981115943127598699429911296019452408301596022695123266*x(8)+9040950186752537793912148945095430303157428871351877953935112568044472497487312194269136651632842*y(1)-5544449896735333977925303166138971398156419226517100064472525210983873311401136992105276529168676*y(2)+27209337181905520619149705373873749293544502798299697616894953376905805843240409768898727970721064*y(3)-15012089831945630286881804714623634946315673494648281912630348360947861911018806384008685768532708*y(4)+23515430170493644436429086877284866327320348086941877049551489172831895184494323671512835829320800*y(5)+12130166236224998968103538591662025640524823279808315899512887524504449354459107847445772815946430*y(6)+20738651728878755888780865441727120299428793133725710415841300944350671586228740669845181604015220*y(7)-39509172973720791240332382235645293453706206249040798941583262754147227432120977279570348658033700*y(8)+37083763085344449274219966451111109055711845718621657314414288009040691490793360240680909199571202
---
55
---
6624328239088334374479262528497149916515114821123289766823005558366885408147765133606007652660192*x(1)-4548815188663139449912190435750552235949754941463157827819287223650209538288911523187404020918108*x(5)+16532645615745072243927964698778969795344324151700490019420616868335779124203190407914961607042208*x(6)+24904022327278107532750627012659374345878803552939424269071073482860247424537713157209157288598236*x(7)-11943657810787154354222778781452253805101289511979351462704630401330521382269225675062531210691416*x(8)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(1)+7622605494059549509474313713488670650091529493344864018603602619640736245346275630932793443378484*y(2)-3332007131276366431928511208696821310396744939948105960722153371206304973420751088086149480860100*y(3)+2905939737174690570528385884624048398719982743577332504465495468852048248991643365358361105777900*y(4)+26592226149322530421320545618209104652599999317471134937522090222006307897199686087886019899086312*y(5)-1530531431458755012933093754113527225986806391047258857527191325297522545370015364680045363747056*y(6)+6739646086354366053916795600000080242998197630959797379710574542321989624389256484878827370593244*y(7)+11328333473851158093433435327824607431733274145762891855372204249879028153846785172934499028085820*y(8)+11826913885931194192909070917500343529174564114876405711083975754540633411813343331157936069617896
---
56
---
-6624328239088334374479262528497149916515114821123289766823005558366885408147765133606007652660192*x(2)+21248872477607142475717022291694963420864414653469144767631349129773907311498429476394871536377016*x(6)-327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(7)-59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(8)+5582005141586159168121138428967070785637969197919037731168564404480790319891946356880602539763640*y(1)-15613841413404064957880193524686265021912083823879470660544271570477274501059283634140175753686248*y(2)+6829372347411671904158830698033357833930306161322957095821888861987950660364494790357820965340128*y(3)+5299159443622819289077879482662391301488823419263710207925329870514275621027145722194625077421536*y(4)+5325234620529929901200405584783603638713366071014703598765228411633964343420922944330832258421672*y(5)-18918122578089404869636525239392105420259891095979187600202769148288199307710025872472567730007712*y(6)-11077274252559195367645137173107168065527430511485164050689271933640374360743680266808057545882032*y(7)+8850679248208071284266671466767337128234872392831843606367042976021785074483118325827992190385444*y(8)-19389126118671450149257238250228358847797524242015733444671059480504452471355025299233048188929200
---
57
---
79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)-254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*y(4)-1126849582459677857480073989709512092761237665140755744132452215171195489745540765736916892609688*y(5)+9795823347814319042639195145409654411737182661488749921161164535186193460879565075793720737933336*y(6)-922651717348600039008039907101202623309862439924339001795817421441002701710228985109767220154268*y(7)+3335504885856590909076862444893479249698180570896225063132425862639991064039864676590509269787608*y(8)+44190756222565772695146121101479013475747137349115839674063551989234304916710691469828694527438764
---
58
---
221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)-2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)+1052836938111762529480195785525596791525747176275885067878867300022260261758089930484352030128464*y(4)+7290905026820869840452707778884541464680259816911727894000016982036151916660526313783796906774768*y(5)-19183102972383421682090253870647664693200093294072928362637192038891181870106132965322469202356316*y(6)-6170825002295780977959253837397575666956949515397946597731360069807304801357473168074393996327732*y(7)-518539776450730692788322545311825767271889795049420085385683856444773795060621612655603806989096*y(8)-68199614503394182514513624027467967521652316149467137802692310994135063512644105260589953301645984
---
59
---
-221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)+2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)-798516836974453739922560033886300290879945119053466570582356934118288540368080012899489141654472*y(4)-9563441291755989454681087320408210088685538178217105166170658132104035980947200819716447152390628*y(5)+8617513651231001414216538695660872854631762820257446829102346594018800125821088749525915440423368*y(6)+3418007340279656421584899471557483208199455927696543115832341725687607550025000548239219537019816*y(7)+1051498419070448693919921581821842212523113686188381039779323066658598243114782663639234165851896*y(8)+66188677082730803997043693856920500417935946056096818343733467717144287125012555098372902340956392
---
60
---
-1494884670313517848148671370537391049250842971611817366330783719439793575924330425700391358292288*y(6)-18558288674385157073790821507739212375312712554640696200479984768628449523996911309813404821808*y(7)-21883155695504494197137286797098226351149026479092029177933013313667349140597487973147037525709488
---
61
---
-8107787942119272686348274024150677472143625104493845499285513294676761013759647392822701438251948*x(1)+484871824867410985120527308023462804296871049776659481937931795759848803510930510888045727628408*x(2)+6713285897430506410442224008396526569247058186282383434199115199311556552124555880855139255053916*x(5)+17369649817218381048738663802796036305704488913717689403727058823825096968005884745711419385469856*x(6)-30197987234629255341309012375995713894225251853168155943066331549637476841591967066897031231029368*x(7)-14074330000477444924067824522468899733975980059780346691682841892008015443940724270284285338975172*x(8)-19890298640691859605679127275003691928272996348799468710319849616991989230995163442663368064468548*y(1)-13635341874743030512622957530574382705093243783289164709344492712430443140123637903991837598346428*y(2)-1634274246157417289813082130394554542027671524016674465500722740139553834061442641159384316530308*y(3)-1284003132792727843578555140459999861784879207034858017337214783422783155419057954629816078089276*y(4)-24869930404022721914300871427073222014638038723589003201530574616205383303729911290222278054274124*y(5)-15207987319537082546418935212270341571716492400129243787255980201463241597975344147577649462517664*y(6)+12029630825323060764644891753443006735028760823046332458472872087752039448162798983604643351400880*y(7)+4921497040502339039790049353452809412952075837151994310474867704885753718337033018778944424149908*y(8)-14791836155136474004386491354648102099256668535169326139132788217023462275404022645368388067940752
---
62
---
2587656335641797787649755046201484389037153767851123731943539612097154286024629129469697594053144*x(1)+745275729629715777543168905535032296946163100559123872831116047986598503032650382456643360042812*x(2)-5520145121215005579554606706326886722546842175882343908036338808611830990012239699809693761266292*x(3)+5764008877897281155681276295586274382458670316775332174744089425372313105908350646553521994623028*x(5)-23480134241244123446673683891457917181480485551864403865841362565822342279581940008587727783980772*x(6)+5722293393598655567193104650138027419963411695297133921719971254497414204680979782263235946413212*x(7)-8167620318172795192989023323447222719576986024519444867083703888878900544242511814243573572209068*x(8)-5843701310228724617601971995268757699044462620768661463790072953548434283776136749070553742365324*y(1)+15141104142482533194628973873675938055428033050411920620596872713413890077970921160072199804766832*y(2)+4884142483214962956048566430818553686657513763644190071033149575684156743933538996919811821912020*y(3)+1274623802480839415566867090938261982273830400764034852276247423986992785167720058962403714982792*y(4)-8734180670987971081950863971651646356916571981399067849704784392663107072209842063391462091940132*y(5)+26488564181131566605902305049165578100767508256089224349003052525195842142286278182354933351126128*y(6)-8530459768663855623814318844825371807009680537836997505803185357861292511221454858551202942352556*y(7)+7493986659397013153516731648061914168686346591890544633451442093178921905830476463659631557111476*y(8)+24798814679222092175577345933908602907475710320270822467952556949337400313317197639176132707584236
---
63
---
-576030778329141438069879163145051369332473902727667695937696948457931253709801611781741139482052*x(1)+18223309778864354994031210881012259030377687146987174046778426642553740448314668290130460993137600*x(2)-9827388105676099977958465515616245282034627609300576537784144318555926794093925874852239558854000*x(3)-4702426566404297036184176741542919653764945639106085178243337915121787171032473523203879349487360*x(5)+10909158997173750079080797902596307443038837292054196452475195989851782499650970072725297563653796*x(6)+8081608173319982123318416039281496618856554961858267888026854946827427664909946318543952864167624*x(7)+20493418804180658477642197098123167167552996075707195871935275970651252257917359915651018745266216*x(8)-2010437926995542223297047947703524486767867571835108952184431615986071473906968822730075394900836*y(1)+997356459232998518254559088286206616049170899655785799509952700748783475097510487701848126427604*y(2)+6688632785011735607767165850288744487596330263420012746785612867277309934463745554221530350629260*y(3)+2551451233425399452771971626243191860834629163000238416256718971313961640154225407565073458130668*y(4)+7827755881584270918567760885191088851313528625396821363664534866976789434026210540142488013889508*y(5)-21602210551144561810681634444440762709111247427187454961981243009339756080844705190936334887100684*y(6)-7932162877006670907674738245420913101814308226530731747587215714819664835318195686942406344451732*y(7)-23784470321055318154047686789223304113306515439666154858212840296320021045263978624638071226057580*y(8)+3299371977902926815914227880237762328176741166845884215146518829967355334931850364527467735271956
---
64
---
-5226875449772505193601889293543967166705464030359863021408179944940666035240043161030204943371520*x(2)+11288614678929105126360520200666566527299966380282380770053871645487206305284310901378884380741788*x(3)-2293342688389680000083096586123046711453034222768162815040586322755737121367248251350148250509460*x(6)+4971932331584134029739259952733133008487741294266728697253410500973487802003502255455838642718976*x(7)+7066467402931967314492777454834805731274957125509878834546279514717657297045668319397256835230084*x(8)+95347859550986600715927693181826893636868426303034365118927634945971443360761340961534853949472*y(1)+2970668094542192183333393814269107443324123596943098281070639128529726185389896123050893081527832*y(2)-762901877877997777519327023813593782688322618259977345992836587690704583331249157538308118159300*y(3)-9569503156942133631241768990765469912643440762199307804336907946461687861972034956863410814016112*y(4)+15805926361203798335474602519573024697625365912092638919353813716808014472972127183966901431295616*y(5)+5731468570924519419781323891217980635277042541190256797236432072417943162904241853977418456668260*y(6)-4707664182536310525906849348015997217354997402145057535480479199282484034468929500485326142895220*y(7)+2314624161769985974005438412286831107569128451890016497131082166733216393177771203420260640796488*y(8)+2481571705685500238491735046127785168503168519558230771956600784106073295150624455936483261692824
---
65
---
-35618460445133960386999575485399649586619470742516938944583013652965867255945321150667035212788972*x(3)-6277346004006925291886478088227597164453660221089343614529260574248559486154718460948128102197136*x(5)+3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(6)-10580361155369296364982298509957164642129831681255053406477390954944707400941403100414563334823912*x(7)-8304315352819001798359536056248695221660339776377105108720228165960909237427173245406269054987820*x(8)-50542157477209055988058065138967050058280402836287202996703428047259029168585121367560760471969616*y(1)-37895397850033050025491130124964975504537516713783495976958354054204712761495428043004825289970728*y(2)+18176312934959335527850475999833404337199238046133025273079090442923071584520141328220226606797280*y(3)+34123598145056168673980223321580154200466640987062043577538900507012017891444558088462238726884460*y(4)-16267305898644897975679849962660199154455562490344091920703751381510213557557564953306378495677432*y(5)+14115039420420869627350182109468891919391206076237392173541287983233708526641099228514647131905180*y(6)-8144924349703454862577347540023157740025230944705692453203530084180479935792716845674300086735464*y(7)+3354361732834754717565418838440459492930430203311220329090717169925411459385034341408601492465500*y(8)-12296545501291469697069605247669233170637363540787057717629619459059861626996674289389702544531716
---
66
---
-12658480372960174227181243562890354289930733325738109277429533335636040741776127971433260945573056*x(1)-27487371927463485189984333587265023818413316733311373986619956553014661981435947085065408030594356*x(2)+16251170005972413708378734713258261745820253852374765587646342730015698296035929792051485864508960*x(3)+7538350823457584968801791463254391814722635147330682308608687293091220219095008679369068839445800*x(5)-254010115480651280172637371344129232741236636735009571564650692637988856940658383099116044884160*x(6)-62132127403457366986369226066546112492243723089715750957398064324533648797885928331025649093541552*x(7)+3171978501206152331994059985688306769757159111933104235906294789450244902154035122125513674477828*x(8)-3367529498989698460620954644574362670496031993002231676987667484371038894693831304285180548471736*y(1)-31886674707931663090102361834693842779610728224948660493264847215611219329596378769854123806147040*y(2)+4466105201256558677551695395681559808817372279326353242913377765836280780161277174684734012936260*y(3)+10286963741973599532741810489085730298780256610574226686562288144819139489539680060012339543134388*y(4)-51454039316503201239367183863116467488535564898114383949509453834658675858751771073684310369277804*y(5)-15583122462685940514576755286014795107831859910189521373236847519329568210916121246333234166762084*y(6)+16546772270569696089456234144971168484551428687817244625029981318618459192904433227236700479775428*y(7)+6161442783452646160945754474013877469665448023429314475811884837440591380878414852991026363632540*y(8)-8708845624501759245616963005879492250457510238084964791944893696932700400699009517066820700788824
---
67
---
-3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(2)+22031408533556591960430345607875948937302329303736831059045186927423702393741611860898254082410882*x(3)-1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(5)+31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(6)-44293940689690684449711192465611046675015082615995598261785019408435700864200886512796678201354052*x(7)+16877674126828490863156604658403067842647354493584607921999473530213986615517714304870993811239738*x(8)+21263275707242080822967878813304049911848725594300279156264721696364662863967137620487539501778342*y(1)-8699402154982581879776044765090949809721042409536444767565795112625720381447106473335373501003584*y(2)-7170717973369221221933592895430883326837358036211593569521944055207887726707711581225492373508588*y(3)+7648007687130617071607709663934532765671088993174688540788905479467561837214958943246963819013600*y(4)-63818011388662538814572177520382115039461060638292127584700241204790815197062749655775954200852860*y(5)+26034342349900060392408878034754776791319403586014472134385485731738162928167929730132606208118934*y(6)-18842300634486474660318105940429966490287687287059219712333145784144530772539602546228591969659448*y(7)+25215654448125542793557001489676516867819308778328131706782962275596754532042467678510626392241884*y(8)+2209139225637584950059843069470494715868703341336614260092585454549365733629936863685997440150546
---
68
---
-85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(3)-31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(5)+1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(6)+22040469608672494918056051582715371787443392330580869029023887172216194404094934435229271897664576*x(7)-44061975112913044302157103032976263624611464419656292383957308541864536874957544386599726100752700*x(8)-78660465261034499366493419929449939584448720681419461175951795389044153450826807984475272330628736*y(1)+10314334834015978545743042461142094102202027858855872717170043573117146551315869420150567421057308*y(2)-18653988688083566969104291057472876844221294474422439920803354487274945165397150862179721687294128*y(3)+3805702901707665060657535793846216404799716292298154091534567315386921959420055773540171750280848*y(4)+42813683973432026252030619805766184771662348309706025682499337970679319540359987199678319162067732*y(5)-60334692831830706004110624263539143019515701656241524988486436468198967809906468830955292085258568*y(6)-26559618572710599804277194223682633278104885431100000941664807268630500827424222754425553331068968*y(7)+4606129209013266269644158942048016989830557343073394986734901482872802843207920478084306967707256*y(8)-52509115462619950232617411318729322144836945660577165986948044413539920401826420611211937223413920
---
69
---
6277346004006925291886478088227597164453660221089343614529260574248559486154718460948128102197136*x(1)-5976131354930426891211981415789044172939813089712622324638411737805733456366781258351956044997976*x(2)+18578078716736090495080215161363073421774445185783189760657415228237815090591804422582814519184330*x(3)+31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(6)-53027183997415912296848189423768331762099661037606012083876934526464340481707969931306651925343696*x(7)+16423482229772164839916559636342496815004429374261610335563678708849131907793204485290391289138082*x(8)+34718711969135383364166279161264643266306761832105263244176828560841655721848126154078642674003370*y(1)-8699402154982581879776044765090949809721042409536444767565795112625720381447106473335373501003584*y(2)-2052460142936207806518062596113229650926717845626996950296990885308842605035494498518139345516220*y(3)+22851069674554843276912874119287959232413922221552192150478932712593185025449907228896730709951360*y(4)-63971810967494697127376332850536379154824456145528133320409913792295121392343510674448192976534928*y(5)+22849202621411687733289421904226366490125044413664396954325640662430907684529263232142545500506274*y(6)+5820565681481790772520976869255023122735069966698654628996358649852043597926621197984025205281220*y(7)+50205525419943055389467937821569547167444410489045391393990984652668575386173234203032664973380912*y(8)-1568913172382147366912686831511655023898646935921749572946620328662435045227632565198922730578518
---
70
---
-3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(1)+790034195982679315393066678220881381495972813174093163567509641329559116598209875416980680699632*x(2)-85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(3)-31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(5)+29661128745960775258333195904862760618940785012812060753253572951852260723847837488914535859810576*x(7)-45150393614917158566720501832717253627608126094848538147540483005561128924087905424059898102465856*x(8)-79825535486073568544729581624574720684615680826314532501774500533507393639818717829556800623152704*y(1)+24877765893570846641296026911348725192392251826225727093293907855789816714226083983049528943659740*y(2)-1299626529814306500694283783447477184606711199441863664374497007551095639771663268757549242840604*y(3)+10408989892986048484389352504846104420616152932746137836275205774383612734755473297009314007257912*y(4)+33890571209460308997470106791053390070705416695484917988903852976046248768467255094178947416438392*y(5)-51051406721638084192077989869676687916911663150310248370584329088288809967811943490772861599128896*y(6)-14740547915477296222820170850679490121845499167003071736992733573930633212884045869087387264205676*y(7)+1536821852392517274643916974381412569456780496267485470574830341172419957025690826342279839441348*y(8)-36697882294737118537259516062658377352299411827190315954825365318786873002525190138630398004755928
---
71
---
3453329816820501465350130446512875515527884117953641298387771699185887303149807438315439563226552*x(1)-9164673325918212105456885942670527601445949628030530994049531021570921967270981589760557738564920*x(2)-35618460445133960386999575485399649586619470742516938944583013652965867255945321150667035212788972*x(3)-6277346004006925291886478088227597164453660221089343614529260574248559486154718460948128102197136*x(5)+3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(6)-10580361155369296364982298509957164642129831681255053406477390954944707400941403100414563334823912*x(7)-8304315352819001798359536056248695221660339776377105108720228165960909237427173245406269054987820*x(8)-50542157477209055988058065138967050058280402836287202996703428047259029168585121367560760471969616*y(1)-39726988706276930858114267657777761367892939530950425612556859896721462495168096305395468163659696*y(2)+19533558792435659902812412529538417037623335688272218994471218559011175068978369298911476367956888*y(3)+59634575264364622051508222399423880007351399816971463484185809589892862915224765487117257687543592*y(4)-7763675105324568026259755902141131553975539084155850640710316822550744034751919712428554217862216*y(5)+18302343914896333617277116888184100647248499422814009771912664143501413444974112064569016976737392*y(6)-20062471961502441817013149563783972550962649098276075982623172113028583397746273266444438879479696*y(7)+21544364836030581406556698222700223047934706752245574836660362894296756601243567737552627752830932*y(8)-9574702555971678219096358338225671346420455501125194443993924514219395205205867008115916808223884
---
72
---
-12658480372960174227181243562890354289930733325738109277429533335636040741776127971433260945573056*x(1)-21964660320904478125408475328271310159290735696156080817333907569507848524021342266620602823559116*x(2)+16251170005972413708378734713258261745820253852374765587646342730015698296035929792051485864508960*x(3)+7538350823457584968801791463254391814722635147330682308608687293091220219095008679369068839445800*x(5)-254010115480651280172637371344129232741236636735009571564650692637988856940658383099116044884160*x(6)-62132127403457366986369226066546112492243723089715750957398064324533648797885928331025649093541552*x(7)+3171978501206152331994059985688306769757159111933104235906294789450244902154035122125513674477828*x(8)-3367529498989698460620954644574362670496031993002231676987667484371038894693831304285180548471736*y(1)-21902220349133039301029389187297573271728929682343136907431658388679622633779015423420783199041752*y(2)+2659446673594675175959657580413738087065245023918037157795514071409147070894987811670625966080596*y(3)+9728769646137388963375259993690565883730756142233215283109149594840665322751342521225440531218180*y(4)-60116632231025987980443747082822522238617234447980948230787290381877146836276576641481415834426256*y(5)+6342379639434826026976463910242460376700782292148065478529659475331477846212886819986567734650292*y(6)+26590286856289905517100104200986041046561706812083959580789442481007586733937066804834275278533488*y(7)+19495769999319464061033349690395015142560538512225909470695753945129866313409861600052694040037384*y(8)+14012450553022439297702422474167746029706665907784490149790533520673749360580319327133580561940528
---
73
---
-221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)+2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(2)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)-399258418487226869961280016943150145439972559526733285291178467059144270184040006449744570827236*y(4)-1408810049654279119883090324961082556476003370582214332825620365203817690089203009555568448122724*y(5)-2656830544581388699923205127376873570913846934354823949723454869332197146664160614906630558283648*y(6)+12627839462253630543737283408990031468184289898468230640068224479838432260837395792146521822647912*y(7)-93405874621549257085259433102010287134469000594798679607382431088837822711800595543686557702068*y(8)+2355189691819759423173557210821741443114164767326010777102476013011570608794402536881005369855992
---
74
---
-1597934633885411458796887113374741314596135920471061091136402381571704101312278228203942704653840*y(2)+5209734443682552897287452302142219967090902205430786947955443816395553552368307125654143486540720*y(3)-550513634167798012882146104178759930766371613330119565813117492830446539409590937392217209998876*y(4)+7092656276433325319324125217970101856543686157092949476846227567592523395552910881483873260100640*y(5)-28858473476102386578961549471872380723818831135035030385540042364420341764262193975237062728930012*y(6)+8156852746637375003910689458223662138566200371660032645621022843227683055868493591016718404444876*y(7)-1518189181360785896109643597807171856796140225755431264371924104358727804473557218701613098959560*y(8)-24785897301806293716328381243463508420883461433019953646461937394544672804119198262018034657030292
---
75
---
1038657512025517448217976623693581854487488348306189709238661548021607665852980848332562758024996*y(2)-3386327388393659383236843996392442978609086433530011516171038480657109809039399631675193266251468*y(3)-1136365058850970311773665070097388837614489356799913192974554597666308464284793299740107442624932*y(4)-9434934026653651115082923568140413617147040531940003842652049282746470456646753566725116190026328*y(5)+29038657032192207900761246620331549522514066258626959836304919058620282996196806416630026779026776*y(6)-4818897610633785010429258875741752902075554331105630739317556430493488721689990483932529144631992*y(7)-712132658597604118756455829480688141626781438482978418358802646928820403202191230706885570717940*y(8)+7659485033235959225609045087450925874335619816542688078645438323070112738967179108854511378118420
---
76
---
221565579674294221588827108489604682961196410224774791175222092056047678734840043246422212362352*x(7)-2251644915320222357321063287833017427407310281360305140826295745991550948951343556391339779331220*x(8)-159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*y(2)+520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*y(3)-1796260476806159033809802660611591624232492525048136468089514355245554176290364065852305858744556*y(4)-1243801075313166140276545028332491904866959900473217830073010392464565928654445703972410569921288*y(5)-10315053781580001425333976928466956887994698898587792018193108749479426878867810341829308067836216*y(6)-2573753373592540169647866170259995118950547555724614349502401974196170016788508735698528745850136*y(7)+1602378260743813377329081935285181350732038541808277958270588267375290145231116045878951102836668*y(8)-13642569807316299395160393841668238890241116737334265563689570286466506110183613599280418979042628
---
77
---
10046716990632154328464856258009355524650285395820878412773984009727052585212244956103658636380388*x(1)+13516303700767105175646073419266137226691460780888412540034496670363478267447057377550937827004560*x(2)-9827388105676099977958465515616245282034627609300576537784144318555926794093925874852239558854000*x(3)-6614098628156570888778017709683099183640619034368838937979275513441845002302681888840423199621548*x(5)+12320394599289322080340603928370689624194867732084622153792039352762926320446152196443849884421124*x(6)-26151761989727242814805218001251954622114653295655860415512151772097324038261332359506391308337948*x(7)+22663528309137423871278319407198039492975307383972765964079004952339228266865533530565029826109080*x(8)+17660204061764336012674840794161151322553764790691409761234300720331449165941575039382851304218392*y(1)-14689444603010504179615573876665814019495665073296441596544623984622101277269646047692199910017252*y(2)-9661968621263910127564346774386517555945194291803734758894504674343144065247499670538422494106120*y(3)-2921527730166844797610126881221173382698475975000143373066942295734880535798455790139446357102752*y(4)-15550266590908501726055431811223484249846535140227535291581887668411318463138259456134511678950628*y(5)+8953564596622281743272373556834413790780865534239896851264686144426780235600314118683639507102768*y(6)+16668100042470339389315015791796197153563196673621888066575853427363809078027531762163251796598044*y(7)-48048199861064623780872483187649755163259407654227827460469150260904313136736112616666600050629076
---
78
---
8009809559345739243311965989187518399087298103782030427149273271943346644808741991895533127409656*x(1)+5157425920635011921276586443086012577257603681772507181230298250361836139612095148603777743960704*x(2)+11288614678929105126360520200666566527299966380282380770053871645487206305284310901378884380741788*x(3)-8056902978332460104942743285848133299383450572779535570688473613252282568245389182750010244664168*x(5)-5647002991240274345184850665615305056562300418726700651479195390089692186783379683613847451778880*x(6)+5415063490932722472916914169712342374410134114716278279603854685085583159473182341948683067443680*x(7)+6363911215736809514642823481744058118503935222990136226221546063398005246331238894312671030845924*x(8)+4098674082114330437034624251648575677498752097447318482357774409109125407696007966587229682004244*y(1)-3756113137859657633309644984739022782248963010102546400181590753647101609497159988550167033457292*y(2)-1544362044430380712112444869134926777751957949074595388186153160150037616186495226386429641140408*y(3)-15707422966405389976271903758442968198800108171777016345119455425286904860674813537977898631873700*y(4)-15707115834080169686804394089555369214003220429772494141120963477651852966978267651024204773461400*y(5)+6890541843340985625329317470286394355071268383819686725613816805728903708225338532138087738942524*y(6)+1864504107551587946444088867930771135773053264945702835450384858986195234335661618822984209183048*y(7)-14120052644318658771289587372209392334799710044318518851335207819817902147426262666245136112206028*y(8)+36967631377963172114016331527686892007336279529595673365193451925355081657442747772089070628518696
---
79
---
-132349667277383211034054706340388958622148327603675889925606233677909397110157479931173742416260*x(1)+484871824867410985120527308023462804296871049776659481937931795759848803510930510888045727628408*x(2)+15902232107324264924760420628811212045182562462931495691020009211474438414335390337939598022110980*x(5)+27239636094228126521142880674182573295809768902866035256114904491728648173922767961357864359792212*x(6)-29754856075280666898131358159016504528302859032718606360715887365525381484122286980404186806304664*x(7)+17805224526110995533914332748122008062499153151088854963336280928324221586057450044950944707622288*x(8)-7932204126033261536054016272052636504821819039752345825687809249162152383334228745364152249521364*y(1)-51572924786755145810018528786076990657118507036757849092285564264079175119729339575901999847415308*y(2)+1231079697867986803695016635783666439872324688970258355874771358878000619741126277950394601067088*y(3)+18229019175595731831649826150424783598869878297219082544301417259218795527198294571711879932711572*y(4)-29308691953167444735223409909893474860378956299292343777132408361930681217801644230888638239077336*y(5)-21443210575339695925926623792535289454935354562642132879878972427977067565180183825009734766113280*y(6)-1323628521406322516886014188394056990523559471562859608810142373177322789597971629409002928374076*y(7)-4454610833865625603120091458716430561882617490860421473041188585607942290428045729013927193737104*y(8)-67373142636450882962754691273531164588831797813266304756456978829735879062177923264763291380885164
---
80
---
2236574835875577922967173242082045879728359862663470815928990573618281480964412409292886328142184*x(1)-7230162545212173697771050412275256216575313676331045736528791013012253113616839530434884335792876*x(2)-5520145121215005579554606706326886722546842175882343908036338808611830990012239699809693761266292*x(3)+1405786623084951025908052256240280805472304707366877582091516372963692536731404520223630102688624*x(5)-2311073611664458560586883155100612353284439641106473601110398862723305461741065461398457499565020*x(6)+5722293393598655567193104650138027419963411695297133921719971254497414204680979782263235946413212*x(7)-8167620318172795192989023323447222719576986024519444867083703888878900544242511814243573572209068*x(8)-15296283684123237790140732968356106435828023165565517604556864859005602334150892301033368543097836*y(1)-14060992922255927369784297128086433099126192537184093949635868583488168365344475425948824325827656*y(2)+8009983149424494694421037812103885666912055086902662239806415865521488875354523272312297913836452*y(3)+7889526030819514090330852849007018373891631956490452680036139584254852323306841939762203146838444*y(4)-12170486170165649545040839935610873599788173091187670340808572007811690739439958690581296781468900*y(5)-10762503560340285669128524301096609722698518208200591369694979862017061001849083140537635620214564*y(6)+989052315479771643730694908935004328961055239304529702221306882862612501715500392411150199418132*y(7)-1189411294608329645893798178606129492017358640856351618480703870717507046341382233484715543837008*y(8)+9088196207081061935784656988143472232226965724254742216777966083957778020005026859840205618160904
---
81
---
79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)-254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*y(4)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)-212572786680165960225167809576858496633886574906914734175999973103486433075574799262704262310848*y(6)+989052315479771643730694908935004328961055239304529702221306882862612501715500392411150199418132*y(7)+2204532059778851420337776961877322184395302618339481629562562699424778660778116159956336231313916*y(8)+13897281225518702469051620544721653229703240555638647406215667792994630598749274087410127037445784
---
82
---
-33625930596353766324620806068254671741578799393106229998759541938245671199606147384391832148536*y(4)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*y(5)-4384831035597928967853614111802564268690113827273589045553499495679749654504156546334322010574948*y(6)+7823013430669664343088228961221816422649570436588408056065424915871068119685614178744650711167520*y(7)-11586275479926587025503167489762341508200573328187029282831513483660655621660167370465820343612212*y(8)+14133977587916203581691489133493322094229978398032913722177225524620529164621688496455140195595876
---
83
---
348999551218619614622097065071940068270488598553350446648396792059251231947647430716945573547312*y(8)-336752624149645596891539621455502019186958813279495323450014939193285516147963427892295097424412
---
84
---
-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(3)-1974824724752430880538067731983699940768241826745557486082941998338972396284000302101579373246336*y(4)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*y(5)-3993413498714311867135111375105817599122422452569171972961387444117599610422015266051915714669208*y(6)+10217943755947702350102869146777982404849716652722922770876818668079830921207160701011027415009776*y(7)-8482504726382459637750450325876217994355360314906227588726005617342753759631475584420651919843964*y(8)+32738032392151008866133956754380985472769247139549548790685021289862344126949899954567047110825284
---
85
---
-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)+287946031733662555882256557707551172387380856615524727295269907842217392589616064969254720622528*y(4)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*y(5)+4597403822278094928078781921379422765324000402180503779729499468783236087579731345597026272885796*y(6)-6900361713321064304080189054120613799339707996664069054269607494430065417975385193634883491013252*y(7)+17296879557759499595955150304115301659666717058621005234759499687658314779921686425487763680072452*y(8)+15848939384535141742732462075703956557002312422834326223642084155916217294730161424258723541581900
---
86
---
-10553728670484237757695791911389779331448798947131803841714219291973080577778955548227930148007364*y(8)-21911193065980453784844601144418934929284994508877823149036145797215170122751440785177307410738264
---
87
---
399483658471352864699221778343685328649033980117765272784100595392926025328069557050985676163460*y(2)-1302433610920638224321863075535554991772725551357696736988860954098888388092076781413535871635180*y(3)+2229144825889739670095703483622996441414043883967975983379452364242944117674010219686442261720328*y(4)+317924242404913583312938318373974299203292287356646002568803976518002909438320653838562374666472*y(5)+4205986285394477827360279184682676095756309027476086707137387417221086043497590065314619976980056*y(6)-12612782694512425019741616311953267539283076599394330055189641923906135959654065613645807717116532*y(7)+12167034646665268750094063388940781956315977683359956513030629066607783951721328999330248711441380*y(8)-43468641345073715288041078071056981515549818543325162589995378838261706507643112806385549995458360
---
88
---
79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)-254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*y(4)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)-212572786680165960225167809576858496633886574906914734175999973103486433075574799262704262310848*y(6)+483134905736350986900012349139078182162442267442538580295698951522689835021175535113862882534356*y(7)+144070791747502027205334460912382778024292549117650902928852854732025555319479174259253716973424*y(8)+10649543368508673387125920854408223126510297933322381479083532028690640888481204628037463144609956
---
89
---
-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(3)-1110686279170784415315802439659196289717677229484472668793423894704724708271840265883138111598036*y(4)-2915148509140988298799596840680568754374006770169204797562340341996988909242272930331617491248300*y(6)+4441766516639006295821155320815579218925294886179806127871201302315823377724966003343217931411588*y(7)+8177387725512620958192290665075805706117787033788768284026509144337635901332613133814235868257560*y(8)+29048197680213528088868949721467805204434842784874593754711640663742753097496870736604639603430940
---
90
---
-319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*y(2)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(3)-3313977442012341158550983721518541921368831739058373067966721291842917855876574026105354579694084*y(4)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)-3306415620561061451447824994364355212847217800555561399875976425998882537569799434776820859631480*y(6)+10962023891587067669635171624519445864190208490281564280669198517558328116932153230716713591056044*y(7)-10247913846690788463975785325173621197931849646653062906766751117795197258498638201503389918004828*y(8)-5281737477204674249771300864899975958305535516904795066807994149458983043447349626707448164768704
---
91
---
559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(2)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(3)+856366178033475625758166688019899789071875172262054171496913528800752986881830348298275223124044*y(4)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)+2702575722460822338574429031103710257740120195262290063386340368893502476166698131068913228937452*y(6)-2046927578074283626182408155640294084491934939508398843558378046489518339278061090708437629304832*y(7)+1235462141070386641207356617445528255873934120414790172233320417761614365285718936351419215906972*y(8)-19801371821852923747734010004128793873461977435939883783658018219496915065010570203567131057957224
---
92
---
639173853554164583518754845349896525838454368188424436454560952628681640524911291281577081861536*y(2)-2083893777473021158914980920856887986836360882172314779182177526558221420947322850261657394616288*y(3)+568420146299813069875910130312348616684494315646529444201643620958535594292214283329020502501516*y(4)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)-1079157483616854329804606758675183168648369948004859473916522879132135884687892149780648310657288*y(6)+4145466214012877577141920789044654344095432473686980418746737704252712975526991229274110907378472*y(7)-10409527316228970856251434617520420520815316656674755394040050036332362645309862898414784897594184*y(8)-72331877126964977147581792455883690434715538900606257666440441043966795786913098842356138806930452
---
93
---
-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(2)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)+1627098748993572833895172547242393152987970768928340309179049201346162852182189788973029927070276*y(4)+2545502018423326327825521281516209193033162130342095567453618192680870117545168937622413381302876*y(6)-9041101218413928089599182945154458217456480017441195868626323092796660076032721815764227173057376*y(7)+5335280274020068181559321093983304907165086222547095052821014778401823876164646722549283148259436*y(8)+44923576755849869461394290715476924634416656999312797526392173795150592935416158907920386484449032
---
94
---
79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)-1084832616122601488455280237895545479954787855090397084587268927599973738202563806418912317973756*y(4)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)+3093993259344439439292931767800456927307811569966707135978452420455652520248839411351319524843192*y(6)+846607046004933112535029891672729168851809809827143976682213520965386039499594807269125439025176*y(7)-1998044837519710111582430720920239878856428328232222159073944153724966259116294856732100866253296*y(8)-57105017021700051899158143260932942448766729739868725030373227962910066011191948570820510270361572
---
95
---
-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(2)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)+1627098748993572833895172547242393152987970768928340309179049201346162852182189788973029927070276*y(4)+2265216659114921373877246090677046181730198768032154774690881058657121170863672245460464313607588*y(6)-7538576108402139787808616726483724501952658453274417113306618963399683353163098571751610407329628*y(7)+8187085129674437640767843702503555895412371890313220199937623141830599556747280847868425031413376*y(8)+66872549319640131762500767994623189572111905827981348542774012303853790305424158604612803750001484
---
96
---
830512514985292698897644486256248979308985797867978587290758561696002016812553888834049429499764*y(4)-3306566046024605399518099577377315423941698144873621870154452393559138953324414210614023787154040*y(6)-1769258763353533151543069798773931792161672249751482978478030942406388741209823792378892659179444*y(7)+1259278460538412997347851038495476645702461282262550764520480533026516684012196002703057919899908*y(8)+29578553229002127112248859788830370838699004555824829371164975182390251367988847365535899005783484
---
97
---
-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)+254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*y(4)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)+212572786680165960225167809576858496633886574906914734175999973103486433075574799262704262310848*y(6)+922651717348600039008039907101202623309862439924339001795817421441002701710228985109767220154268*y(7)+541834604412424826138707394348290354501889995127702987431524760425976295144621729846884048384800*y(8)+17911153345960542498018120297600235149602071442727418628480404775319406055476628452591127720249352
---
98
---
79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)-260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)-2852018247208920180559531761839412288147104339826984434517650795450497936114396783916486586093168*y(4)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)-2636276812372247685330927658280468900808309153477945054004762759740114375054915386667558074938008*y(6)+11001983555147655557942241043303596640962580450013093711161914104832835168624941424937300502430188*y(7)-5402467119451967556055449826114609687472476555753912166999426948097405500179550503642874945734164*y(8)-67993495565547447942760584802388278382782340275028265855640355715205074830931105746612293773095208
---
99
---
2597698146071611391001896010200115787501302282604565937221140429546526214724386866331623697619176*y(4)+2423704025692081725105759848703610404174422578571030319828762786636627941979340587404853812627160*y(6)-10012931239667883914211546134368592312001525210708564008940607221970222666909441032526150303012056*y(7)-2421028396508408485719919779351303821344296345975759161619299823115573841905667599707022361743968*y(8)+40677421454536540615488831741318823372385942325325158034005604083772682697224673539325276555508404
---
100
---
881246321983221478944664289108621482547419156219700677435845061665004902253648729418278896185832*y(8)-4316611665237446474046496983538750672859532706376014910591685729014579665718225858021455890978636
---
101
---
-319586926777082291759377422674948262919227184094212218227280476314340820262455645640788540930768*y(2)+1041946888736510579457490460428443993418180441086157389591088763279110710473661425130828697308144*y(3)-716279295940729767549087711318426133867529456453807130745580862296391641152187159773730882074908*y(4)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)-882711594868979726342065145660744808672795221984531080047213639362254595590458847371967047004320*y(6)-2158786857071019427496087709119627519781250571190711084547244070472468909857049627315641538676364*y(7)+3924969843346278492824295730326668032812048756229443108074557263221580003785066128611891091000332*y(8)-10744567813279980310174620671468936214926336668220084557560441082166113641449841641422323464609316
---
102
---
559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(2)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(3)+889992108629829392082787494088154460813453971655160401495673070738998658081436495682667055272580*y(4)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(5)+7087406758058751306428043142906274526430234022535879108939839864573252130670854677403235239512400*y(6)-9869941008743947969270637116862110507141505376096806899623802962360586458963675269453088340472352*y(7)+16155892235440503818345606973329347205909206774729086501594189269855558947747972875434659182542628*y(8)-14138717454591532086928741954156982614594901068662861172595321148747222216135404151257788848351756
---
103
---
-958760780331246875278132268024844788757681552282636654681841428943022460787366936922365622792304*y(2)+3125840666209531738372471381285331980254541323258472168773266289837332131420984275392486091924432*y(3)-3085511003923215295853870171642896230485919056230030154876365893043697104555840567984717484844372*y(4)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*y(5)-9652217911867423154181413920789744244975272926696001996004603252574088704442542489149106916666260*y(6)+12095648180761912450740829700146989015568894661935091743287318332743817954796432656256956228811864*y(7)-11048063112880580516224116824273453832389186430577261770393033445400883482258203682493319689937728*y(8)+24085982512784549681667762972982658439286092024309596764015943530433246960733539477355124813100076
---
104
---
-239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(2)+781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)-970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*y(4)-158487366577160351228513758026564222444223810538875545137881727979506771115668341944389499019572*y(6)+2474355131265744126402929407884867810048866757434146895633988258570539313746342460774539895682428*y(7)-6828734384816010605927842539757088306720865963946786217778222582983209236723284442124311635693316*y(8)+927994488959870798804661522933121109943695887022588875630434728352553156739299716550637861507820
---
105
---
973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(5)+7367972289826860138471078756108442193898374523669959025371085846764857156932208818154403868477288*x(6)+24904022327278107532750627012659374345878803552939424269071073482860247424537713157209157288598236*x(7)-11943657810787154354222778781452253805101289511979351462704630401330521382269225675062531210691416*x(8)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(1)-371393790147115652350817977853895755335417191874440533666937034688191940113641115011942597900564*y(2)-148769002551183116226853993348844184413278590174232904151889603887479591512061726464164619004160*y(3)-9903568882983131024204440972572555455742723163588929917398574025227135840356580015717101117972500*y(4)+37454789704679628371505552807674012898724540158469793876594268378089641023368337827977546571217816*y(5)+4613024073867024868506669569819105143226804118954691610070921243906694446846480789642683348846580*y(6)-10179167971501776435078927139819743911303364698740785030057014473345619237229186515901842708302212*y(7)-10318767365490765170197415143820847000188240605538057689611855026607494674683716003836272299683920*y(8)+45480631899751232530327113115452721659807746562439667677646480194627927543913369073984076371488076
---
106
---
24702202294427643941067152738207838936392298771422786066019120828959794614648236914710311099603568*x(6)-327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(7)-59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(8)+5582005141586159168121138428967070785637969197919037731168564404480790319891946356880602539763640*y(1)+2450447068694138217772267871163919984686646234384877015588634916826945088186928166379272826735192*y(2)-5124426477681516997503543387847102512334156990578124368442825762065313860281748708380610586155456*y(3)+8036129753107858199112259293844301852386032613851066655855257206853094003719217183663219567548648*y(4)+1538407720499997051293047931099523467925500859587233186817039761353802245704324431604293393516224*y(5)-11550357296471113913319296499130373844619587356495358110580730160273914559422313422850646866059296*y(6)-4209037292303881047798371325159120342882880828289850110300604842594255669045670499975415852190384*y(7)-16947408903168985426773087589378568445049534442624557393205152896370638726018414840219808873363044*y(8)-31304918473866978854689221139952480159480756442374435528533028682210187288661808098076833793533928
---
107
---
-45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)+790034195982679315393066678220881381495972813174093163567509641329559116598209875416980680699632*x(5)-3230611994611408026172057349724525274218656784283323485577753955508018503008563357636362420455540*x(6)-4043878222383266610367208869829602662052299721042436940145706097263222056487013457403990754999204*x(7)-62560791848435444323403303989751682091368294192134344950702423728802544993451740599377584656356172*x(8)-46955179372346040797167860758732864992854332631481804609738463866650755756976917349201639898596216*y(1)+11004476181107644531183650506462501284584085935167850566188500389053847401537177754319988097809644*y(2)-29369116619186649308867830256301387514698671266715066055480892547579629788996439943725954262128248*y(4)+1844051847463320323711815856835196681113790622304461481136642993939541253126253599487338923730084*y(5)-96267336809355008022668301183159927824353255833107693309789932464925439384900335501675438330709316*y(6)+9136558069818937633149375232331454739965785465300404824066602543153874226295673356831139235251672*y(7)+4082479588945006418046052927418658518915976549491966978851736998786203149808087283249781888847312*y(8)-53940603747495298657392249111684365832123082121308139140989298311852727472808533456918194853021520
---
108
---
5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)+1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)-7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)-4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(5)+5741321923504897256666048781350845015698924044650260022526401625556989226497166968630263466381664*x(6)+14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(7)+24539941289514385046829567084655930587782505276679469740482946831238670167162994805596158307920310*x(8)-6979549293049021472413812343266222423248841329510771295231665807621815632861828955885559400128178*y(1)-8358187032207687118665286509420403621276001595266177797645962566682554811759556515681354595027116*y(2)+31553745465104783262616207608758976486263569616100208130573806833141178684186415510674481358879720*y(3)-78829298494937510769675435803970364732510247012105714508185750259548057323888324827586157161224*y(4)+26560926975831936234759224890147062542328346110761726854705685596738394748654840384305594252123448*y(5)+17959822257036438222128742568192812139104687954845951917756985324997041539507765573503983178216774*y(6)+14367021854285383679428007116284696235481972330073990276939111814083804613374193321481820724662432*y(7)-10679477147350846668571354932153667463252498818471930033337365136839916376477210908645618167508316*y(8)+18778261483425505200994207644808436273621658766977144061107308928600298057884475463073750289225362
---
109
---
-45577542884699237578484226108608952891174571970952130442995436221854679763793976820155087494391752*x(3)+790034195982679315393066678220881381495972813174093163567509641329559116598209875416980680699632*x(5)-3230611994611408026172057349724525274218656784283323485577753955508018503008563357636362420455540*x(6)-4043878222383266610367208869829602662052299721042436940145706097263222056487013457403990754999204*x(7)-62560791848435444323403303989751682091368294192134344950702423728802544993451740599377584656356172*x(8)-46955179372346040797167860758732864992854332631481804609738463866650755756976917349201639898596216*y(1)+11563753302967538541762560996143660744692733507332721948086241222603943836996475134191368044438488*y(2)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(3)-28546376371749527449434284374349742397368374893846118113982738560717122473314215742812070871152740*y(4)+1526127605058406740398877538461222381910498334947815478567839017421538343687932945648776549063612*y(5)-97400358812991014727081258136337559988223126104207548895193257554485635392780588404988793809092676*y(6)+15324190703914757033558051998356347728736857789071429200246512420018128482419667383612422900576600*y(7)-11292761058561852533573606203065191924341154011774018899789077680841472377783074587716496801746964*y(8)-46050850745823681556031828120365318068984461408451781026024709241887938409642014268157792003581440
---
110
---
5290508083133314088710164806781912096032358802068150252058447488871183584843919153278857077095768*x(1)+1811273215139973634253513025814023458848191866196452579134073964198263447662016875097695744873656*x(2)-7147312853205954258274794298052916245552111455761718047895219109427717589700204488959604645748550*x(3)-4307738828846176942629734113529866540503978363047358823030933337583201716086445321732706418990260*x(5)+5741321923504897256666048781350845015698924044650260022526401625556989226497166968630263466381664*x(6)+14423891406839462120709843958261448557591733297108724131187961779981344748651704661564148513476180*x(7)+24539941289514385046829567084655930587782505276679469740482946831238670167162994805596158307920310*x(8)-6979549293049021472413812343266222423248841329510771295231665807621815632861828955885559400128178*y(1)-8358187032207687118665286509420403621276001595266177797645962566682554811759556515681354595027116*y(2)+31553745465104783262616207608758976486263569616100208130573806833141178684186415510674481358879720*y(3)+785309147086708954452589856520533286318054350248979102781332353374699630688271711390855104487076*y(4)+27037813339439306609728632367708023991133284541796695858558891561515399112812321365063437814123156*y(5)+19038087246609761790464257102618060983853103637245919093156032427117652240687507909224281401637682*y(6)+8590844614976687625146293290322293049557550563530873633933494448319797069891998623814011241064244*y(7)+14095583364457548796088497600452490981262319312547875465036266727050455304922276021963844899566076*y(8)+35908049684253456076393884394535621617565456098597340088054091269273063381881126006428154662804254
---
111
---
973896417895867614663667823243161423172826095692135341466761759856603919125693295257401186117132*x(5)+7367972289826860138471078756108442193898374523669959025371085846764857156932208818154403868477288*x(6)+24904022327278107532750627012659374345878803552939424269071073482860247424537713157209157288598236*x(7)-11943657810787154354222778781452253805101289511979351462704630401330521382269225675062531210691416*x(8)+239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(1)+267780063407048931167936867496000770503037176313983902787623917940489700411270176269634483960972*y(2)-2232662780024204275141834914205732171249639472346547683334067130445701012459384576725822013620448*y(3)-9335148736683317954328530842260206839058228847942400473196930404268600246064365732388080615470984*y(4)+37295827583477171579849083648487025749122894014791470875309866389830639568649177501058265383884580*y(5)+5728289184761193602082540388626058018977154513996013964871439794008007576479637420675555445683908*y(6)-6644215417548811578215244970939019795233188156877606216383455207840286739360449921935717062558428*y(7)-41053854971259350580211917835570182315570975818911583704553013861287988347324174395134631504651128*y(8)+21239727242970635218036591382117839793356701933118821693768863101634295118526446649057593070851596
---
112
---
24702202294427643941067152738207838936392298771422786066019120828959794614648236914710311099603568*x(6)-327107832649461018572787316429046094514673529153759506952603721903747682799830464676700858353028*x(7)-59763864206553623523181131793321635963290761856594549217205771172537061520590306144488986866447108*x(8)+5582005141586159168121138428967070785637969197919037731168564404480790319891946356880602539763640*y(1)+2210756873611326498952734804157708787497225846314217851918174559591189472990086432148681421037116*y(2)-4342966311129134062910425542525769517270521659763506326249509189605980827426502639532489063174348*y(3)+9663228502101431033007431841086695005374003382779406965034306408199256855901406972636249494618924*y(4)+1538407720499997051293047931099523467925500859587233186817039761353802245704324431604293393516224*y(5)-9004855278047787585493775217614164651586425226153262543127111967593044441877144485228233484756420*y(6)-13250138510717809137397554270313578560339360845731045978926927935390915745078392315739643025247760*y(7)+248501523932664933461518808811316549812411439675657087799677362245508584801085017864491164118308*y(8)-25703090893760842335224834013061090217142963195049115243829117197231100372152532889468105099476096
---
113
---
239690195082811718819533067006211197189420388070659163670460357235755615196841734230591405698076*y(2)-781460166552382934593117845321332995063635330814618042193316572459333032855246068848121522981108*y(3)+970599397078038557106723462957722634513331513676225628042091228200363362542197077358593770548900*y(4)+1095284381549145686567232955237603305306681796891445814223213612465741028666033646634671309315168*y(6)+2584657481854883174918859717643387990253743525042000902466333874363003494084008469315381994644704*y(7)+8527653802221149938555676016318811810340813793436433973790991298105184642089411390612716294922840*y(8)+19081096651825227831527074648716962022263259856296168288745489063669204537368631633857562040933700
---
114
---
796886584388938932573023680187994307567406998474872357291999019757756345612947741449657597351228*y(4)-476886363607370374969407477560961448804938431034969003853205964777004364157480980757843561999708*y(5)-4947741177610411379125007984176521801152968268189585690227076422779388423050316464182772086980236*y(6)+9869849622030632631894744096481229659374719106633699469125232465978128695889033659821491938736852*y(7)-12956483351863028674322919531324542753680383015988142960678180052885805099197658059831603238421844*y(8)-12119038686307496847460324892432152671984036027877534016985449296455908315288988795685429179211320
---
115
---
559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(2)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(3)+889992108629829392082787494088154460813453971655160401495673070738998658081436495682667055272580*y(4)+635848484809827166625876636747948598406584574713292005137607953036005818876641307677124749332944*y(5)+7087406758058751306428043142906274526430234022535879108939839864573252130670854677403235239512400*y(6)-9869941008743947969270637116862110507141505376096806899623802962360586458963675269453088340472352*y(7)+11556404752504088864765151561590401748156454749584590381525780631509997414486816919074990456123680*y(8)-14957840855970140015764903101474544938957878636683190292077017859663193316019987720613905659917816
---
116
---
159793463388541145879688711337474131459613592047106109113640238157170410131227822820394270465384*y(2)-520973444368255289728745230214221996709090220543078694795544381639555355236830712565414348654072*y(3)+1224919498215347346664359214597019135159133570898644125338601594104335083932206994943456659022892*y(4)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)+371060153257326311453681567603422719078110385445790279313881701082993204191243141207093761330420*y(6)-3463407446745515770133624316819872139009921996738676597855295141433151815461842853185690095100560*y(7)-14717157279427864176596484044222835838533703787259820645057588791219673278135932400380402841172164*y(8)-24902670831758594303461300066503182435740243405197066572629943052689302539316494335998888020412428
---
117
---
-422386541163722238927166098460709804590347974556842998266837024722217985665219263832882111408468*y(7)+1203512772095210712488028050767441471119752026687141389392687269047982139314233373382677424122068*y(8)-39617197352647478898498703486176231574636155440703910159742297602941294271118699185612835619361452
---
118
---
-479380390165623437639066134012422394378840776141318327340920714471511230393683468461182811396152*y(2)+1562920333104765869186235690642665990127270661629236084386633144918666065710492137696243045962216*y(3)+656499351915534276788449084284670518474639255252114681136957973145799489639992711614436156521376*y(4)+1450217636874180641258288326278605887726480333450649753230404580215129088879135290987742071987708*y(6)-3278280236767653696822967870544930153621797975722401188725949025696189329961702202417639201842580*y(7)+10615097166562467891823906939455220293528180672202729162249147821392094919656656618353506135196092*y(8)+76619901702477796614969067544304850683347396283376803105987780840220358441962536779303890475366616
---
119
---
559277121859894010578910489681159460108647572164871381897740833550096435459297379871379946628844*y(2)-1823407055288893514050608305749776988481815771900775431784405335738443743328907493978950220289252*y(3)-910819453052843066346084835923967019120441312474533178433468339049771211030002629199299044995368*y(4)+158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)-1662790423554346601483456135855464384360366908357564487406404553318615521954710090250446334298556*y(6)+3935149102855898049535606834152330886437903129291368430830235171191649214669052756958589182236376*y(7)-8373733248886358366441231302320788460007571529317984043367534160667265999819124190698803462554516*y(8)-44393369367445003151708753069233810440450073813634804398818670961299110496013182954230075873127380
---
120
---
-79896731694270572939844355668737065729806796023553054556820119078585205065613911410197135232692*y(2)+260486722184127644864372615107110998354545110271539347397772190819777677618415356282707174327036*y(3)+254320101137308789557635751639296500645802057222418497296510365903971721390009917584862888473992*y(4)-158962121202456791656469159186987149601646143678323001284401988259001454719160326919281187333236*y(5)+212572786680165960225167809576858496633886574906914734175999973103486433075574799262704262310848*y(6)-2394838938564722669638747165175285134433359946671407284312823255826305038446904912634780302106756*y(7)-518892920261483238858422277420422510869786723629724608123472764669919251422010956881369357788468*y(8)+38134963665741200408406272058385790231797966148880529025981859070961367942657891483023737563685872
---
121
---
-35618460445133960386999575485399649586619470742516938944583013652965867255945321150667035212788972*x(3)-6277346004006925291886478088227597164453660221089343614529260574248559486154718460948128102197136*x(5)+3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(6)-10580361155369296364982298509957164642129831681255053406477390954944707400941403100414563334823912*x(7)-8304315352819001798359536056248695221660339776377105108720228165960909237427173245406269054987820*x(8)-50542157477209055988058065138967050058280402836287202996703428047259029168585121367560760471969616*y(1)-38534571703587214609009884970314872030375971081971920413412915006833394402020339334286402371832264*y(2)+20260206712432356686765456920690292324035598928305340052261267969481293005467464178481884001413568*y(3)+32691039553174709138882047898943301932731582074154429316047738782419234609140183768914776962734644*y(4)-16585230141049811558992788281034173453658854777700737923272555358028216466995885607144940870343904*y(5)-2603170405173257861693469024724000974828048545031696324506918330748907963418869659740493268707348*y(6)-3937001724957267068957236484779910504734561663187918333822396416388741532241974129256659379936092*y(7)+6148220959165103643082931777976560897587335446678670998854442051294474217136426101367193961428484*y(8)-32220593706423448055270996265902467880238854307349050066136723034941525473095555428389706058811456
---
122
---
-12658480372960174227181243562890354289930733325738109277429533335636040741776127971433260945573056*x(1)-27487371927463485189984333587265023818413316733311373986619956553014661981435947085065408030594356*x(2)+16251170005972413708378734713258261745820253852374765587646342730015698296035929792051485864508960*x(3)+7538350823457584968801791463254391814722635147330682308608687293091220219095008679369068839445800*x(5)-254010115480651280172637371344129232741236636735009571564650692637988856940658383099116044884160*x(6)-62132127403457366986369226066546112492243723089715750957398064324533648797885928331025649093541552*x(7)+3171978501206152331994059985688306769757159111933104235906294789450244902154035122125513674477828*x(8)-3367529498989698460620954644574362670496031993002231676987667484371038894693831304285180548471736*y(1)-32525848561485827673621116680043739305449182593137084929719408168239900970121290061135700888008576*y(2)+6549998978729579836466676316538447795653733161498668022095555292394502201108600024946391407552548*y(3)+4886849188455263179573735576347889463590591341859087574516716295420322359784681790324915739989260*y(4)-60275594352228444772100216242009509388218880591659271232071692370136148290995736968400697021759492*y(5)-11757947039301892246652265641897655067402293263146836653847768241776301200828171440981033713121772*y(6)+24539130408134854034053299425324860441634581450374342217486271311675318016226585989481671709340584*y(7)-6028323672545821601729586811617990326469717864492899026406846166813197488788899496069283230922968*y(8)+24944531664722126432660968701033466084225426247517242960576682926360836221820138168334242614400524
---
123
---
-3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(2)+22031408533556591960430345607875948937302329303736831059045186927423702393741611860898254082410882*x(3)-1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(5)+31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(6)-44293940689690684449711192465611046675015082615995598261785019408435700864200886512796678201354052*x(7)+16877674126828490863156604658403067842647354493584607921999473530213986615517714304870993811239738*x(8)+21263275707242080822967878813304049911848725594300279156264721696364662863967137620487539501778342*y(1)-8859195618371123025655733476428423941180656001583550876679435350782890791578334296155767771468968*y(2)-6649744529000965932204847665216661330128267815668514874726399673568332371470880868660078024854516*y(3)+8657084450062181617233619221562890061515824092740088146073091684256982074021149068330286763015144*y(4)-54678532110532381698526206823115098840574452657390594299569198692795339855380463107221005173704700*y(5)+11282897710017136452486685100727772260469538606429427641327755910312437499824279416142327462107342*y(6)-18958326429119369127986358848096262803016994453173164408663892410668134691939791242807889721915416*y(7)+44403631671992236466602648763193732328458187712508475552864848278463951736818912910097863049033736*y(8)-11908825362323848997862216605345478829315912483105095764028938682033338554131035514623432169885414
---
124
---
-85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(3)-31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(5)+1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(6)+22040469608672494918056051582715371787443392330580869029023887172216194404094934435229271897664576*x(7)-44061975112913044302157103032976263624611464419656292383957308541864536874957544386599726100752700*x(8)-78660465261034499366493419929449939584448720681419461175951795389044153450826807984475272330628736*y(1)+9834954443850355108103976327129671707823187082714554389829122858645635320922185951689384609661156*y(2)-17091068354978801099918055366830210854094023812793203836416721342356279099686658724483478641331912*y(3)+1864504107551587946444088867930771135773053264945702835450384858986195234335661618822984209183048*y(4)+44046011795181467595657865898994244763518561371113379275949732070823197247673852649273409324164524*y(5)-45336830184655720530103752574717729746715730896090854751214930546605424777721413906214364382055972*y(6)-29779937671388408461408320211240908917958732098191230989531474797650288601538936025311930957575092*y(7)-2889072642533370167816284562809055149820227055445350942534732537755567929825716259730220997774036*y(8)-20309770971600543497179806050002930789281223411081394441543728497723462458930091623373186711375624
---
125
---
-3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(2)+22031408533556591960430345607875948937302329303736831059045186927423702393741611860898254082410882*x(3)-1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(5)+31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(6)-44293940689690684449711192465611046675015082615995598261785019408435700864200886512796678201354052*x(7)+16877674126828490863156604658403067842647354493584607921999473530213986615517714304870993811239738*x(8)+21263275707242080822967878813304049911848725594300279156264721696364662863967137620487539501778342*y(1)-8859195618371123025655733476428423941180656001583550876679435350782890791578334296155767771468968*y(2)-6649744529000965932204847665216661330128267815668514874726399673568332371470880868660078024854516*y(3)+7792946004480535152011353929238386410465259495479003328783573580622734386008989032111845501366844*y(4)-55155418474139752073495614300676060289379391088425563303422404657572344219537944087978848735704408*y(5)+10204632720443812884151170566302523415721122924029460465928708808191826798644537080422029238686434*y(6)-9052345850615849900144980409714237983327064344187557300734976853874801149145117594261992716155048*y(7)+32682434836000023291272665892946669979011706916198417765575579888632056635254461524959651635684424*y(8)-17898414536103027327667605633254108995333853663848915887749031647806858074564315386684320131764034
---
126
---
-85101789820336467755893982334169989190155636514494067186940727308440339228449270142038574920065040*x(3)-31595683053935011625297799332562080892046314011404112491529144066025200756933084474359849403842416*x(5)+1534467136512677522560218204921487445778752820312016926992236027904101812488686679581299321507708*x(6)+22040469608672494918056051582715371787443392330580869029023887172216194404094934435229271897664576*x(7)-44061975112913044302157103032976263624611464419656292383957308541864536874957544386599726100752700*x(8)-78660465261034499366493419929449939584448720681419461175951795389044153450826807984475272330628736*y(1)+10234438102321707972803198105473357036472221062832319662613223454038561346250255508740370285824616*y(2)-18393501965899439324239918442365765845866749364150900573405582296455167487778735505897014512967092*y(3)+4924161448426620315437436837810016556496082946781657406120595784925141368822225727343475900403140*y(4)+44363936037586381178970804217368219062721853658470025278518536047341200157112173303111971698830996*y(5)-42509424657474143373714613394009540522357786568444118931177756277241575229495124823495659214772260*y(6)-34483733473373083314697959859854201384159392749639687873877089717544328522231547794594502866605532*y(7)+14123770344992125107996344269611363019251242101101638987874662197441719368300129001084177604735764*y(8)-40860732049564307919315048172746998142354852679218163723179511508878216395206833759962271461298680
---
127
---
-35618460445133960386999575485399649586619470742516938944583013652965867255945321150667035212788972*x(3)-6277346004006925291886478088227597164453660221089343614529260574248559486154718460948128102197136*x(5)+3238151446322538656163735160100115256041308242713464008253488440853649504563861205387979299368200*x(6)-10580361155369296364982298509957164642129831681255053406477390954944707400941403100414563334823912*x(7)-8304315352819001798359536056248695221660339776377105108720228165960909237427173245406269054987820*x(8)-50542157477209055988058065138967050058280402836287202996703428047259029168585121367560760471969616*y(1)-38294881508504402890190351903308660833186550693901261249742454649597638786823497600055810966134188*y(2)+19478746545879973752172339075368959328971963597490722010067951397021959972612218109633762478432460*y(3)+31063940804181136304986875351700908779743611305226089006868689581073071756957993979941747035664368*y(4)-16585230141049811558992788281034173453658854777700737923272555358028216466995885607144940870343904*y(5)-4868387064288179235570715115401047156558247313063851099197799389406029134282541905200957582314936*y(6)+3677792141082329211627012004999961463771347348730683886646583337534865412512014554373255280472820*y(7)-5799625403105454407431062963362646394566293209029410488657774711450838813462552261110808015645784*y(8)-5195569335707235488347540858996596246140153022904819011464995515504447057618898592389089726653292
---
128
---
-12658480372960174227181243562890354289930733325738109277429533335636040741776127971433260945573056*x(1)-27487371927463485189984333587265023818413316733311373986619956553014661981435947085065408030594356*x(2)+16251170005972413708378734713258261745820253852374765587646342730015698296035929792051485864508960*x(3)+7538350823457584968801791463254391814722635147330682308608687293091220219095008679369068839445800*x(5)-254010115480651280172637371344129232741236636735009571564650692637988856940658383099116044884160*x(6)-62132127403457366986369226066546112492243723089715750957398064324533648797885928331025649093541552*x(7)+3171978501206152331994059985688306769757159111933104235906294789450244902154035122125513674477828*x(8)-3367529498989698460620954644574362670496031993002231676987667484371038894693831304285180548471736*y(1)-32206261634708745381861739257368791042529955409042872711492127691925560149858834415494912347077808*y(2)+5508052089993069257009185856110003802235552720412510632504466529115391490634938599815562710244404*y(3)+8200826630467604338124719297866431384959423080917460642483437587263240215661255816430270319683344*y(4)-60116632231025987980443747082822522238617234447980948230787290381877146836276576641481415834426256*y(5)-7635860802540412535504694515932770515619565203677921011545155595019820936533230941456748120199236*y(6)+8538545171323143613209690456050152877208475881920832316976497230439480335096968005070461363318140*y(7)-5422567451594514309338857070374422229312905149693593461539244767013070614012566954004999990718176*y(8)+3973389381779359107738176712667400744445838192651571909197282256536323154906705630625267804235516
> 


==> anc/char_0_bis.txt <==
                     SINGULAR                                 /
 A Computer Algebra System for Polynomial Computations       /   version 4.1.1
                                                           0<
 by: W. Decker, G.-M. Greuel, G. Pfister, H. Schoenemann     \   Feb 2018
FB Mathematik der Universitaet, D-67653 Kaiserslautern        \
> ring r=0,(x(1..8),y(1..6), y(8),y(7)),dp;
> poly f(1) = y(5)*y(5) + y(6)*y(1) + y(7)*x(5) + y(8)*x(1) - 1;
> poly f(2) = y(5)*y(6) + y(6)*y(2) + y(7)*x(6) + y(8)*x(2);
> poly f(3) = y(5)*y(7) + y(6)*y(3) + y(7)*x(7) + y(8)*x(3);
> poly f(4) = y(5)*y(8) + y(6)*y(4) + y(7)*x(8) + y(8)*x(4);
> poly f(5) = y(5)*y(1) + y(6)*y(5) + y(7)*x(1) + y(8)*x(5) + y(2);
> poly f(6) = y(5)*y(2) + y(6)*y(6) + y(7)*x(2) + y(8)*x(6) + y(1);
> poly f(7) = y(5)*y(3) + y(6)*y(7) + y(7)*x(3) + y(8)*x(7) + y(4);
> poly f(8) = y(5)*y(4) + y(6)*y(8) + y(7)*x(4) + y(8)*x(8) + y(3);
> poly f(9) = y(1)*y(5) + y(2)*y(1) + y(3)*x(5) + y(4)*x(1);
> poly f(10) = y(1)*y(6) + y(2)*y(2) + y(3)*x(6) + y(4)*x(2) - 1;
> poly f(11) = y(1)*y(7) + y(2)*y(3) + y(3)*x(7) + y(4)*x(3);
> poly f(12) = y(1)*y(8) + y(2)*y(4) + y(3)*x(8) + y(4)*x(4);
> poly f(13) = y(1)*y(1) + y(2)*y(5) + y(3)*x(1) + y(4)*x(5) + y(6);
> poly f(14) = y(1)*y(2) + y(2)*y(6) + y(3)*x(2) + y(4)*x(6) + y(5);
> poly f(15) = y(1)*y(3) + y(2)*y(7) + y(3)*x(3) + y(4)*x(7) + y(8);
> poly f(16) = y(1)*y(4) + y(2)*y(8) + y(3)*x(4) + y(4)*x(8) + y(7);
> poly f(17) = x(5)*y(5) + x(6)*y(1) + x(7)*x(5) + x(8)*x(1);
> poly f(18) = x(5)*y(6) + x(6)*y(2) + x(7)*x(6) + x(8)*x(2);
> poly f(19) = x(5)*y(7) + x(6)*y(3) + x(7)*x(7) + x(8)*x(3) - 1;
> poly f(20) = x(5)*y(8) + x(6)*y(4) + x(7)*x(8) + x(8)*x(4);
> poly f(21) = x(5)*y(1) + x(6)*y(5) + x(7)*x(1) + x(8)*x(5) + x(2);
> poly f(22) = x(5)*y(2) + x(6)*y(6) + x(7)*x(2) + x(8)*x(6) + x(1);
> poly f(23) = x(5)*y(3) + x(6)*y(7) + x(7)*x(3) + x(8)*x(7) + x(4);
> poly f(24) = x(5)*y(4) + x(6)*y(8) + x(7)*x(4) + x(8)*x(8) + x(3);
> poly f(25) = x(1)*y(5) + x(2)*y(1) + x(3)*x(5) + x(4)*x(1);
> poly f(26) = x(1)*y(6) + x(2)*y(2) + x(3)*x(6) + x(4)*x(2);
> poly f(27) = x(1)*y(7) + x(2)*y(3) + x(3)*x(7) + x(4)*x(3);
> poly f(28) = x(1)*y(8) + x(2)*y(4) + x(3)*x(8) + x(4)*x(4) - 1;
> poly f(29) = x(1)*y(1) + x(2)*y(5) + x(3)*x(1) + x(4)*x(5) + x(6);
> poly f(30) = x(1)*y(2) + x(2)*y(6) + x(3)*x(2) + x(4)*x(6) + x(5);
> poly f(31) = x(1)*y(3) + x(2)*y(7) + x(3)*x(3) + x(4)*x(7) + x(8);
> poly f(32) = x(1)*y(4) + x(2)*y(8) + x(3)*x(4) + x(4)*x(8) + x(7);
> poly f(33) = y(1)*y(1)*y(5) + y(2)*x(1)*y(5) + y(3)*y(1)*x(5) + y(4)*x(1)*x(5) + y(1)*y(3)*y(1) + y(2)*x(3)*y(1) + y(3)*y(3)*x(1) + y(4)*x(3)*x(1) + y(5)*y(5)*y(7) + y(6)*x(5)*y(7) + y(7)*y(5)*x(7) + y(8)*x(5)*x(7) + y(5)*y(7)*y(3) + y(6)*x(7)*y(3) + y(7)*y(7)*x(3) + y(8)*x(7)*x(3);
> poly f(34) = y(1)*y(1)*y(6) + y(2)*x(1)*y(6) + y(3)*y(1)*x(6) + y(4)*x(1)*x(6) + y(1)*y(3)*y(2) + y(2)*x(3)*y(2) + y(3)*y(3)*x(2) + y(4)*x(3)*x(2) + y(5)*y(6)*y(7) + y(6)*x(6)*y(7) + y(7)*y(6)*x(7) + y(8)*x(6)*x(7) + y(5)*y(8)*y(3) + y(6)*x(8)*y(3) + y(7)*y(8)*x(3) + y(8)*x(8)*x(3);
> poly f(35) = y(1)*y(1)*y(7) + y(2)*x(1)*y(7) + y(3)*y(1)*x(7) + y(4)*x(1)*x(7) + y(1)*y(3)*y(3) + y(2)*x(3)*y(3) + y(3)*y(3)*x(3) + y(4)*x(3)*x(3) + y(5)*y(5)*y(5) + y(6)*x(5)*y(5) + y(7)*y(5)*x(5) + y(8)*x(5)*x(5) + y(5)*y(7)*y(1) + y(6)*x(7)*y(1) + y(7)*y(7)*x(1) + y(8)*x(7)*x(1);
> poly f(36) = y(1)*y(1)*y(8) + y(2)*x(1)*y(8) + y(3)*y(1)*x(8) + y(4)*x(1)*x(8) + y(1)*y(3)*y(4) + y(2)*x(3)*y(4) + y(3)*y(3)*x(4) + y(4)*x(3)*x(4) + y(5)*y(6)*y(5) + y(6)*x(6)*y(5) + y(7)*y(6)*x(5) + y(8)*x(6)*x(5) + y(5)*y(8)*y(1) + y(6)*x(8)*y(1) + y(7)*y(8)*x(1) + y(8)*x(8)*x(1);
> poly f(37) = y(1)*y(2)*y(5) + y(2)*x(2)*y(5) + y(3)*y(2)*x(5) + y(4)*x(2)*x(5) + y(1)*y(4)*y(1) + y(2)*x(4)*y(1) + y(3)*y(4)*x(1) + y(4)*x(4)*x(1) + y(5)*y(5)*y(8) + y(6)*x(5)*y(8) + y(7)*y(5)*x(8) + y(8)*x(5)*x(8) + y(5)*y(7)*y(4) + y(6)*x(7)*y(4) + y(7)*y(7)*x(4) + y(8)*x(7)*x(4);
> poly f(38) = y(1)*y(2)*y(6) + y(2)*x(2)*y(6) + y(3)*y(2)*x(6) + y(4)*x(2)*x(6) + y(1)*y(4)*y(2) + y(2)*x(4)*y(2) + y(3)*y(4)*x(2) + y(4)*x(4)*x(2) + y(5)*y(6)*y(8) + y(6)*x(6)*y(8) + y(7)*y(6)*x(8) + y(8)*x(6)*x(8) + y(5)*y(8)*y(4) + y(6)*x(8)*y(4) + y(7)*y(8)*x(4) + y(8)*x(8)*x(4);
> poly f(39) = y(1)*y(2)*y(7) + y(2)*x(2)*y(7) + y(3)*y(2)*x(7) + y(4)*x(2)*x(7) + y(1)*y(4)*y(3) + y(2)*x(4)*y(3) + y(3)*y(4)*x(3) + y(4)*x(4)*x(3) + y(5)*y(5)*y(6) + y(6)*x(5)*y(6) + y(7)*y(5)*x(6) + y(8)*x(5)*x(6) + y(5)*y(7)*y(2) + y(6)*x(7)*y(2) + y(7)*y(7)*x(2) + y(8)*x(7)*x(2);
> poly f(40) = y(1)*y(2)*y(8) + y(2)*x(2)*y(8) + y(3)*y(2)*x(8) + y(4)*x(2)*x(8) + y(1)*y(4)*y(4) + y(2)*x(4)*y(4) + y(3)*y(4)*x(4) + y(4)*x(4)*x(4) + y(5)*y(6)*y(6) + y(6)*x(6)*y(6) + y(7)*y(6)*x(6) + y(8)*x(6)*x(6) + y(5)*y(8)*y(2) + y(6)*x(8)*y(2) + y(7)*y(8)*x(2) + y(8)*x(8)*x(2);
> poly f(41) = y(1)*y(5)*y(5) + y(2)*x(5)*y(5) + y(3)*y(5)*x(5) + y(4)*x(5)*x(5) + y(1)*y(7)*y(1) + y(2)*x(7)*y(1) + y(3)*y(7)*x(1) + y(4)*x(7)*x(1) + y(5)*y(1)*y(7) + y(6)*x(1)*y(7) + y(7)*y(1)*x(7) + y(8)*x(1)*x(7) + y(5)*y(3)*y(3) + y(6)*x(3)*y(3) + y(7)*y(3)*x(3) + y(8)*x(3)*x(3);
> poly f(42) = y(1)*y(5)*y(6) + y(2)*x(5)*y(6) + y(3)*y(5)*x(6) + y(4)*x(5)*x(6) + y(1)*y(7)*y(2) + y(2)*x(7)*y(2) + y(3)*y(7)*x(2) + y(4)*x(7)*x(2) + y(5)*y(2)*y(7) + y(6)*x(2)*y(7) + y(7)*y(2)*x(7) + y(8)*x(2)*x(7) + y(5)*y(4)*y(3) + y(6)*x(4)*y(3) + y(7)*y(4)*x(3) + y(8)*x(4)*x(3);
> poly f(43) = y(1)*y(5)*y(7) + y(2)*x(5)*y(7) + y(3)*y(5)*x(7) + y(4)*x(5)*x(7) + y(1)*y(7)*y(3) + y(2)*x(7)*y(3) + y(3)*y(7)*x(3) + y(4)*x(7)*x(3) + y(5)*y(1)*y(5) + y(6)*x(1)*y(5) + y(7)*y(1)*x(5) + y(8)*x(1)*x(5) + y(5)*y(3)*y(1) + y(6)*x(3)*y(1) + y(7)*y(3)*x(1) + y(8)*x(3)*x(1);
> poly f(44) = y(1)*y(5)*y(8) + y(2)*x(5)*y(8) + y(3)*y(5)*x(8) + y(4)*x(5)*x(8) + y(1)*y(7)*y(4) + y(2)*x(7)*y(4) + y(3)*y(7)*x(4) + y(4)*x(7)*x(4) + y(5)*y(2)*y(5) + y(6)*x(2)*y(5) + y(7)*y(2)*x(5) + y(8)*x(2)*x(5) + y(5)*y(4)*y(1) + y(6)*x(4)*y(1) + y(7)*y(4)*x(1) + y(8)*x(4)*x(1);
> poly f(45) = y(1)*y(6)*y(5) + y(2)*x(6)*y(5) + y(3)*y(6)*x(5) + y(4)*x(6)*x(5) + y(1)*y(8)*y(1) + y(2)*x(8)*y(1) + y(3)*y(8)*x(1) + y(4)*x(8)*x(1) + y(5)*y(1)*y(8) + y(6)*x(1)*y(8) + y(7)*y(1)*x(8) + y(8)*x(1)*x(8) + y(5)*y(3)*y(4) + y(6)*x(3)*y(4) + y(7)*y(3)*x(4) + y(8)*x(3)*x(4);
> poly f(46) = y(1)*y(6)*y(6) + y(2)*x(6)*y(6) + y(3)*y(6)*x(6) + y(4)*x(6)*x(6) + y(1)*y(8)*y(2) + y(2)*x(8)*y(2) + y(3)*y(8)*x(2) + y(4)*x(8)*x(2) + y(5)*y(2)*y(8) + y(6)*x(2)*y(8) + y(7)*y(2)*x(8) + y(8)*x(2)*x(8) + y(5)*y(4)*y(4) + y(6)*x(4)*y(4) + y(7)*y(4)*x(4) + y(8)*x(4)*x(4);
> poly f(47) = y(1)*y(6)*y(7) + y(2)*x(6)*y(7) + y(3)*y(6)*x(7) + y(4)*x(6)*x(7) + y(1)*y(8)*y(3) + y(2)*x(8)*y(3) + y(3)*y(8)*x(3) + y(4)*x(8)*x(3) + y(5)*y(1)*y(6) + y(6)*x(1)*y(6) + y(7)*y(1)*x(6) + y(8)*x(1)*x(6) + y(5)*y(3)*y(2) + y(6)*x(3)*y(2) + y(7)*y(3)*x(2) + y(8)*x(3)*x(2);
> poly f(48) = y(1)*y(6)*y(8) + y(2)*x(6)*y(8) + y(3)*y(6)*x(8) + y(4)*x(6)*x(8) + y(1)*y(8)*y(4) + y(2)*x(8)*y(4) + y(3)*y(8)*x(4) + y(4)*x(8)*x(4) + y(5)*y(2)*y(6) + y(6)*x(2)*y(6) + y(7)*y(2)*x(6) + y(8)*x(2)*x(6) + y(5)*y(4)*y(2) + y(6)*x(4)*y(2) + y(7)*y(4)*x(2) + y(8)*x(4)*x(2);
> poly f(49) = - x(1)*y(1) - x(2)*x(1) + y(1)*y(2)*y(2) + y(2)*x(2)*y(2) + y(3)*y(2)*x(2) + y(4)*x(2)*x(2) + y(1)*y(4)*y(6) + y(2)*x(4)*y(6) + y(3)*y(4)*x(6) + y(4)*x(4)*x(6);
> poly f(50) = - x(1)*y(2) - x(2)*x(2) + y(1)*y(1)*y(2) + y(2)*x(1)*y(2) + y(3)*y(1)*x(2) + y(4)*x(1)*x(2) + y(1)*y(3)*y(6) + y(2)*x(3)*y(6) + y(3)*y(3)*x(6) + y(4)*x(3)*x(6);
> poly f(51) = - x(1)*y(3) - x(2)*x(3) + y(1)*y(2)*y(1) + y(2)*x(2)*y(1) + y(3)*y(2)*x(1) + y(4)*x(2)*x(1) + y(1)*y(4)*y(5) + y(2)*x(4)*y(5) + y(3)*y(4)*x(5) + y(4)*x(4)*x(5);
> poly f(52) = - x(1)*y(4) - x(2)*x(4) + y(1)*y(1)*y(1) + y(2)*x(1)*y(1) + y(3)*y(1)*x(1) + y(4)*x(1)*x(1) + y(1)*y(3)*y(5) + y(2)*x(3)*y(5) + y(3)*y(3)*x(5) + y(4)*x(3)*x(5);
> poly f(53) = - x(1)*y(5) - x(2)*x(5) + y(5)*y(2)*y(2) + y(6)*x(2)*y(2) + y(7)*y(2)*x(2) + y(8)*x(2)*x(2) + y(5)*y(4)*y(6) + y(6)*x(4)*y(6) + y(7)*y(4)*x(6) + y(8)*x(4)*x(6);
> poly f(54) = - x(1)*y(6) - x(2)*x(6) + y(5)*y(1)*y(2) + y(6)*x(1)*y(2) + y(7)*y(1)*x(2) + y(8)*x(1)*x(2) + y(5)*y(3)*y(6) + y(6)*x(3)*y(6) + y(7)*y(3)*x(6) + y(8)*x(3)*x(6);
> poly f(55) = - x(1)*y(7) - x(2)*x(7) + y(5)*y(2)*y(1) + y(6)*x(2)*y(1) + y(7)*y(2)*x(1) + y(8)*x(2)*x(1) + y(5)*y(4)*y(5) + y(6)*x(4)*y(5) + y(7)*y(4)*x(5) + y(8)*x(4)*x(5);
> poly f(56) = - x(1)*y(8) - x(2)*x(8) + y(5)*y(1)*y(1) + y(6)*x(1)*y(1) + y(7)*y(1)*x(1) + y(8)*x(1)*x(1) + y(5)*y(3)*y(5) + y(6)*x(3)*y(5) + y(7)*y(3)*x(5) + y(8)*x(3)*x(5);
> poly f(57) = - x(3)*y(1) - x(4)*x(1) + y(1)*y(2)*y(4) + y(2)*x(2)*y(4) + y(3)*y(2)*x(4) + y(4)*x(2)*x(4) + y(1)*y(4)*y(8) + y(2)*x(4)*y(8) + y(3)*y(4)*x(8) + y(4)*x(4)*x(8);
> poly f(58) = - x(3)*y(2) - x(4)*x(2) + y(1)*y(1)*y(4) + y(2)*x(1)*y(4) + y(3)*y(1)*x(4) + y(4)*x(1)*x(4) + y(1)*y(3)*y(8) + y(2)*x(3)*y(8) + y(3)*y(3)*x(8) + y(4)*x(3)*x(8);
> poly f(59) = - x(3)*y(3) - x(4)*x(3) + y(1)*y(2)*y(3) + y(2)*x(2)*y(3) + y(3)*y(2)*x(3) + y(4)*x(2)*x(3) + y(1)*y(4)*y(7) + y(2)*x(4)*y(7) + y(3)*y(4)*x(7) + y(4)*x(4)*x(7);
> poly f(60) = - x(3)*y(4) - x(4)*x(4) + y(1)*y(1)*y(3) + y(2)*x(1)*y(3) + y(3)*y(1)*x(3) + y(4)*x(1)*x(3) + y(1)*y(3)*y(7) + y(2)*x(3)*y(7) + y(3)*y(3)*x(7) + y(4)*x(3)*x(7);
> poly f(61) = - x(3)*y(5) - x(4)*x(5) + y(5)*y(2)*y(4) + y(6)*x(2)*y(4) + y(7)*y(2)*x(4) + y(8)*x(2)*x(4) + y(5)*y(4)*y(8) + y(6)*x(4)*y(8) + y(7)*y(4)*x(8) + y(8)*x(4)*x(8);
> poly f(62) = - x(3)*y(6) - x(4)*x(6) + y(5)*y(1)*y(4) + y(6)*x(1)*y(4) + y(7)*y(1)*x(4) + y(8)*x(1)*x(4) + y(5)*y(3)*y(8) + y(6)*x(3)*y(8) + y(7)*y(3)*x(8) + y(8)*x(3)*x(8);
> poly f(63) = - x(3)*y(7) - x(4)*x(7) + y(5)*y(2)*y(3) + y(6)*x(2)*y(3) + y(7)*y(2)*x(3) + y(8)*x(2)*x(3) + y(5)*y(4)*y(7) + y(6)*x(4)*y(7) + y(7)*y(4)*x(7) + y(8)*x(4)*x(7);
> poly f(64) = - x(3)*y(8) - x(4)*x(8) + y(5)*y(1)*y(3) + y(6)*x(1)*y(3) + y(7)*y(1)*x(3) + y(8)*x(1)*x(3) + y(5)*y(3)*y(7) + y(6)*x(3)*y(7) + y(7)*y(3)*x(7) + y(8)*x(3)*x(7);
> poly f(65) = - x(5)*y(1) - x(6)*x(1) + y(1)*y(6)*y(2) + y(2)*x(6)*y(2) + y(3)*y(6)*x(2) + y(4)*x(6)*x(2) + y(1)*y(8)*y(6) + y(2)*x(8)*y(6) + y(3)*y(8)*x(6) + y(4)*x(8)*x(6);
> poly f(66) = - x(5)*y(2) - x(6)*x(2) + y(1)*y(5)*y(2) + y(2)*x(5)*y(2) + y(3)*y(5)*x(2) + y(4)*x(5)*x(2) + y(1)*y(7)*y(6) + y(2)*x(7)*y(6) + y(3)*y(7)*x(6) + y(4)*x(7)*x(6);
> poly f(67) = - x(5)*y(3) - x(6)*x(3) + y(1)*y(6)*y(1) + y(2)*x(6)*y(1) + y(3)*y(6)*x(1) + y(4)*x(6)*x(1) + y(1)*y(8)*y(5) + y(2)*x(8)*y(5) + y(3)*y(8)*x(5) + y(4)*x(8)*x(5);
> poly f(68) = - x(5)*y(4) - x(6)*x(4) + y(1)*y(5)*y(1) + y(2)*x(5)*y(1) + y(3)*y(5)*x(1) + y(4)*x(5)*x(1) + y(1)*y(7)*y(5) + y(2)*x(7)*y(5) + y(3)*y(7)*x(5) + y(4)*x(7)*x(5);
> poly f(69) = - x(5)*y(5) - x(6)*x(5) + y(5)*y(6)*y(2) + y(6)*x(6)*y(2) + y(7)*y(6)*x(2) + y(8)*x(6)*x(2) + y(5)*y(8)*y(6) + y(6)*x(8)*y(6) + y(7)*y(8)*x(6) + y(8)*x(8)*x(6);
> poly f(70) = - x(5)*y(6) - x(6)*x(6) + y(5)*y(5)*y(2) + y(6)*x(5)*y(2) + y(7)*y(5)*x(2) + y(8)*x(5)*x(2) + y(5)*y(7)*y(6) + y(6)*x(7)*y(6) + y(7)*y(7)*x(6) + y(8)*x(7)*x(6);
> poly f(71) = - x(5)*y(7) - x(6)*x(7) + y(5)*y(6)*y(1) + y(6)*x(6)*y(1) + y(7)*y(6)*x(1) + y(8)*x(6)*x(1) + y(5)*y(8)*y(5) + y(6)*x(8)*y(5) + y(7)*y(8)*x(5) + y(8)*x(8)*x(5);
> poly f(72) = - x(5)*y(8) - x(6)*x(8) + y(5)*y(5)*y(1) + y(6)*x(5)*y(1) + y(7)*y(5)*x(1) + y(8)*x(5)*x(1) + y(5)*y(7)*y(5) + y(6)*x(7)*y(5) + y(7)*y(7)*x(5) + y(8)*x(7)*x(5);
> poly f(73) = - x(7)*y(1) - x(8)*x(1) + y(1)*y(6)*y(4) + y(2)*x(6)*y(4) + y(3)*y(6)*x(4) + y(4)*x(6)*x(4) + y(1)*y(8)*y(8) + y(2)*x(8)*y(8) + y(3)*y(8)*x(8) + y(4)*x(8)*x(8);
> poly f(74) = - x(7)*y(2) - x(8)*x(2) + y(1)*y(5)*y(4) + y(2)*x(5)*y(4) + y(3)*y(5)*x(4) + y(4)*x(5)*x(4) + y(1)*y(7)*y(8) + y(2)*x(7)*y(8) + y(3)*y(7)*x(8) + y(4)*x(7)*x(8);
> poly f(75) = - x(7)*y(3) - x(8)*x(3) + y(1)*y(6)*y(3) + y(2)*x(6)*y(3) + y(3)*y(6)*x(3) + y(4)*x(6)*x(3) + y(1)*y(8)*y(7) + y(2)*x(8)*y(7) + y(3)*y(8)*x(7) + y(4)*x(8)*x(7);
> poly f(76) = - x(7)*y(4) - x(8)*x(4) + y(1)*y(5)*y(3) + y(2)*x(5)*y(3) + y(3)*y(5)*x(3) + y(4)*x(5)*x(3) + y(1)*y(7)*y(7) + y(2)*x(7)*y(7) + y(3)*y(7)*x(7) + y(4)*x(7)*x(7);
> poly f(77) = - x(7)*y(5) - x(8)*x(5) + y(5)*y(6)*y(4) + y(6)*x(6)*y(4) + y(7)*y(6)*x(4) + y(8)*x(6)*x(4) + y(5)*y(8)*y(8) + y(6)*x(8)*y(8) + y(7)*y(8)*x(8) + y(8)*x(8)*x(8);
> poly f(78) = - x(7)*y(6) - x(8)*x(6) + y(5)*y(5)*y(4) + y(6)*x(5)*y(4) + y(7)*y(5)*x(4) + y(8)*x(5)*x(4) + y(5)*y(7)*y(8) + y(6)*x(7)*y(8) + y(7)*y(7)*x(8) + y(8)*x(7)*x(8);
> poly f(79) = - x(7)*y(7) - x(8)*x(7) + y(5)*y(6)*y(3) + y(6)*x(6)*y(3) + y(7)*y(6)*x(3) + y(8)*x(6)*x(3) + y(5)*y(8)*y(7) + y(6)*x(8)*y(7) + y(7)*y(8)*x(7) + y(8)*x(8)*x(7);
> poly f(80) = - x(7)*y(8) - x(8)*x(8) + y(5)*y(5)*y(3) + y(6)*x(5)*y(3) + y(7)*y(5)*x(3) + y(8)*x(5)*x(3) + y(5)*y(7)*y(7) + y(6)*x(7)*y(7) + y(7)*y(7)*x(7) + y(8)*x(7)*x(7);
> poly f(81) = x(1)*y(1)*y(5) + x(2)*x(1)*y(5) + x(3)*y(1)*x(5) + x(4)*x(1)*x(5) + x(1)*y(3)*y(1) + x(2)*x(3)*y(1) + x(3)*y(3)*x(1) + x(4)*x(3)*x(1) + x(5)*y(5)*y(7) + x(6)*x(5)*y(7) + x(7)*y(5)*x(7) + x(8)*x(5)*x(7) + x(5)*y(7)*y(3) + x(6)*x(7)*y(3) + x(7)*y(7)*x(3) + x(8)*x(7)*x(3);
> poly f(82) = x(1)*y(1)*y(6) + x(2)*x(1)*y(6) + x(3)*y(1)*x(6) + x(4)*x(1)*x(6) + x(1)*y(3)*y(2) + x(2)*x(3)*y(2) + x(3)*y(3)*x(2) + x(4)*x(3)*x(2) + x(5)*y(6)*y(7) + x(6)*x(6)*y(7) + x(7)*y(6)*x(7) + x(8)*x(6)*x(7) + x(5)*y(8)*y(3) + x(6)*x(8)*y(3) + x(7)*y(8)*x(3) + x(8)*x(8)*x(3);
> poly f(83) = x(1)*y(1)*y(7) + x(2)*x(1)*y(7) + x(3)*y(1)*x(7) + x(4)*x(1)*x(7) + x(1)*y(3)*y(3) + x(2)*x(3)*y(3) + x(3)*y(3)*x(3) + x(4)*x(3)*x(3) + x(5)*y(5)*y(5) + x(6)*x(5)*y(5) + x(7)*y(5)*x(5) + x(8)*x(5)*x(5) + x(5)*y(7)*y(1) + x(6)*x(7)*y(1) + x(7)*y(7)*x(1) + x(8)*x(7)*x(1);
> poly f(84) = x(1)*y(1)*y(8) + x(2)*x(1)*y(8) + x(3)*y(1)*x(8) + x(4)*x(1)*x(8) + x(1)*y(3)*y(4) + x(2)*x(3)*y(4) + x(3)*y(3)*x(4) + x(4)*x(3)*x(4) + x(5)*y(6)*y(5) + x(6)*x(6)*y(5) + x(7)*y(6)*x(5) + x(8)*x(6)*x(5) + x(5)*y(8)*y(1) + x(6)*x(8)*y(1) + x(7)*y(8)*x(1) + x(8)*x(8)*x(1);
> poly f(85) = x(1)*y(2)*y(5) + x(2)*x(2)*y(5) + x(3)*y(2)*x(5) + x(4)*x(2)*x(5) + x(1)*y(4)*y(1) + x(2)*x(4)*y(1) + x(3)*y(4)*x(1) + x(4)*x(4)*x(1) + x(5)*y(5)*y(8) + x(6)*x(5)*y(8) + x(7)*y(5)*x(8) + x(8)*x(5)*x(8) + x(5)*y(7)*y(4) + x(6)*x(7)*y(4) + x(7)*y(7)*x(4) + x(8)*x(7)*x(4);
> poly f(86) = x(1)*y(2)*y(6) + x(2)*x(2)*y(6) + x(3)*y(2)*x(6) + x(4)*x(2)*x(6) + x(1)*y(4)*y(2) + x(2)*x(4)*y(2) + x(3)*y(4)*x(2) + x(4)*x(4)*x(2) + x(5)*y(6)*y(8) + x(6)*x(6)*y(8) + x(7)*y(6)*x(8) + x(8)*x(6)*x(8) + x(5)*y(8)*y(4) + x(6)*x(8)*y(4) + x(7)*y(8)*x(4) + x(8)*x(8)*x(4);
> poly f(87) = x(1)*y(2)*y(7) + x(2)*x(2)*y(7) + x(3)*y(2)*x(7) + x(4)*x(2)*x(7) + x(1)*y(4)*y(3) + x(2)*x(4)*y(3) + x(3)*y(4)*x(3) + x(4)*x(4)*x(3) + x(5)*y(5)*y(6) + x(6)*x(5)*y(6) + x(7)*y(5)*x(6) + x(8)*x(5)*x(6) + x(5)*y(7)*y(2) + x(6)*x(7)*y(2) + x(7)*y(7)*x(2) + x(8)*x(7)*x(2);
> poly f(88) = x(1)*y(2)*y(8) + x(2)*x(2)*y(8) + x(3)*y(2)*x(8) + x(4)*x(2)*x(8) + x(1)*y(4)*y(4) + x(2)*x(4)*y(4) + x(3)*y(4)*x(4) + x(4)*x(4)*x(4) + x(5)*y(6)*y(6) + x(6)*x(6)*y(6) + x(7)*y(6)*x(6) + x(8)*x(6)*x(6) + x(5)*y(8)*y(2) + x(6)*x(8)*y(2) + x(7)*y(8)*x(2) + x(8)*x(8)*x(2);
> poly f(89) = x(1)*y(5)*y(5) + x(2)*x(5)*y(5) + x(3)*y(5)*x(5) + x(4)*x(5)*x(5) + x(1)*y(7)*y(1) + x(2)*x(7)*y(1) + x(3)*y(7)*x(1) + x(4)*x(7)*x(1) + x(5)*y(1)*y(7) + x(6)*x(1)*y(7) + x(7)*y(1)*x(7) + x(8)*x(1)*x(7) + x(5)*y(3)*y(3) + x(6)*x(3)*y(3) + x(7)*y(3)*x(3) + x(8)*x(3)*x(3);
> poly f(90) = x(1)*y(5)*y(6) + x(2)*x(5)*y(6) + x(3)*y(5)*x(6) + x(4)*x(5)*x(6) + x(1)*y(7)*y(2) + x(2)*x(7)*y(2) + x(3)*y(7)*x(2) + x(4)*x(7)*x(2) + x(5)*y(2)*y(7) + x(6)*x(2)*y(7) + x(7)*y(2)*x(7) + x(8)*x(2)*x(7) + x(5)*y(4)*y(3) + x(6)*x(4)*y(3) + x(7)*y(4)*x(3) + x(8)*x(4)*x(3);
> poly f(91) = x(1)*y(5)*y(7) + x(2)*x(5)*y(7) + x(3)*y(5)*x(7) + x(4)*x(5)*x(7) + x(1)*y(7)*y(3) + x(2)*x(7)*y(3) + x(3)*y(7)*x(3) + x(4)*x(7)*x(3) + x(5)*y(1)*y(5) + x(6)*x(1)*y(5) + x(7)*y(1)*x(5) + x(8)*x(1)*x(5) + x(5)*y(3)*y(1) + x(6)*x(3)*y(1) + x(7)*y(3)*x(1) + x(8)*x(3)*x(1);
> poly f(92) = x(1)*y(5)*y(8) + x(2)*x(5)*y(8) + x(3)*y(5)*x(8) + x(4)*x(5)*x(8) + x(1)*y(7)*y(4) + x(2)*x(7)*y(4) + x(3)*y(7)*x(4) + x(4)*x(7)*x(4) + x(5)*y(2)*y(5) + x(6)*x(2)*y(5) + x(7)*y(2)*x(5) + x(8)*x(2)*x(5) + x(5)*y(4)*y(1) + x(6)*x(4)*y(1) + x(7)*y(4)*x(1) + x(8)*x(4)*x(1);
> poly f(93) = x(1)*y(6)*y(5) + x(2)*x(6)*y(5) + x(3)*y(6)*x(5) + x(4)*x(6)*x(5) + x(1)*y(8)*y(1) + x(2)*x(8)*y(1) + x(3)*y(8)*x(1) + x(4)*x(8)*x(1) + x(5)*y(1)*y(8) + x(6)*x(1)*y(8) + x(7)*y(1)*x(8) + x(8)*x(1)*x(8) + x(5)*y(3)*y(4) + x(6)*x(3)*y(4) + x(7)*y(3)*x(4) + x(8)*x(3)*x(4);
> poly f(94) = x(1)*y(6)*y(6) + x(2)*x(6)*y(6) + x(3)*y(6)*x(6) + x(4)*x(6)*x(6) + x(1)*y(8)*y(2) + x(2)*x(8)*y(2) + x(3)*y(8)*x(2) + x(4)*x(8)*x(2) + x(5)*y(2)*y(8) + x(6)*x(2)*y(8) + x(7)*y(2)*x(8) + x(8)*x(2)*x(8) + x(5)*y(4)*y(4) + x(6)*x(4)*y(4) + x(7)*y(4)*x(4) + x(8)*x(4)*x(4);
> poly f(95) = x(1)*y(6)*y(7) + x(2)*x(6)*y(7) + x(3)*y(6)*x(7) + x(4)*x(6)*x(7) + x(1)*y(8)*y(3) + x(2)*x(8)*y(3) + x(3)*y(8)*x(3) + x(4)*x(8)*x(3) + x(5)*y(1)*y(6) + x(6)*x(1)*y(6) + x(7)*y(1)*x(6) + x(8)*x(1)*x(6) + x(5)*y(3)*y(2) + x(6)*x(3)*y(2) + x(7)*y(3)*x(2) + x(8)*x(3)*x(2);
> poly f(96) = x(1)*y(6)*y(8) + x(2)*x(6)*y(8) + x(3)*y(6)*x(8) + x(4)*x(6)*x(8) + x(1)*y(8)*y(4) + x(2)*x(8)*y(4) + x(3)*y(8)*x(4) + x(4)*x(8)*x(4) + x(5)*y(2)*y(6) + x(6)*x(2)*y(6) + x(7)*y(2)*x(6) + x(8)*x(2)*x(6) + x(5)*y(4)*y(2) + x(6)*x(4)*y(2) + x(7)*y(4)*x(2) + x(8)*x(4)*x(2);
> poly f(97) = - y(1)*y(1) - y(2)*x(1) + x(1)*y(2)*y(2) + x(2)*x(2)*y(2) + x(3)*y(2)*x(2) + x(4)*x(2)*x(2) + x(1)*y(4)*y(6) + x(2)*x(4)*y(6) + x(3)*y(4)*x(6) + x(4)*x(4)*x(6);
> poly f(98) = - y(1)*y(2) - y(2)*x(2) + x(1)*y(1)*y(2) + x(2)*x(1)*y(2) + x(3)*y(1)*x(2) + x(4)*x(1)*x(2) + x(1)*y(3)*y(6) + x(2)*x(3)*y(6) + x(3)*y(3)*x(6) + x(4)*x(3)*x(6);
> poly f(99) = - y(1)*y(3) - y(2)*x(3) + x(1)*y(2)*y(1) + x(2)*x(2)*y(1) + x(3)*y(2)*x(1) + x(4)*x(2)*x(1) + x(1)*y(4)*y(5) + x(2)*x(4)*y(5) + x(3)*y(4)*x(5) + x(4)*x(4)*x(5);
> poly f(100) = - y(1)*y(4) - y(2)*x(4) + x(1)*y(1)*y(1) + x(2)*x(1)*y(1) + x(3)*y(1)*x(1) + x(4)*x(1)*x(1) + x(1)*y(3)*y(5) + x(2)*x(3)*y(5) + x(3)*y(3)*x(5) + x(4)*x(3)*x(5);
> poly f(101) = - y(1)*y(5) - y(2)*x(5) + x(5)*y(2)*y(2) + x(6)*x(2)*y(2) + x(7)*y(2)*x(2) + x(8)*x(2)*x(2) + x(5)*y(4)*y(6) + x(6)*x(4)*y(6) + x(7)*y(4)*x(6) + x(8)*x(4)*x(6);
> poly f(102) = - y(1)*y(6) - y(2)*x(6) + x(5)*y(1)*y(2) + x(6)*x(1)*y(2) + x(7)*y(1)*x(2) + x(8)*x(1)*x(2) + x(5)*y(3)*y(6) + x(6)*x(3)*y(6) + x(7)*y(3)*x(6) + x(8)*x(3)*x(6);
> poly f(103) = - y(1)*y(7) - y(2)*x(7) + x(5)*y(2)*y(1) + x(6)*x(2)*y(1) + x(7)*y(2)*x(1) + x(8)*x(2)*x(1) + x(5)*y(4)*y(5) + x(6)*x(4)*y(5) + x(7)*y(4)*x(5) + x(8)*x(4)*x(5);
> poly f(104) = - y(1)*y(8) - y(2)*x(8) + x(5)*y(1)*y(1) + x(6)*x(1)*y(1) + x(7)*y(1)*x(1) + x(8)*x(1)*x(1) + x(5)*y(3)*y(5) + x(6)*x(3)*y(5) + x(7)*y(3)*x(5) + x(8)*x(3)*x(5);
> poly f(105) = - y(3)*y(1) - y(4)*x(1) + x(1)*y(2)*y(4) + x(2)*x(2)*y(4) + x(3)*y(2)*x(4) + x(4)*x(2)*x(4) + x(1)*y(4)*y(8) + x(2)*x(4)*y(8) + x(3)*y(4)*x(8) + x(4)*x(4)*x(8);
> poly f(106) = - y(3)*y(2) - y(4)*x(2) + x(1)*y(1)*y(4) + x(2)*x(1)*y(4) + x(3)*y(1)*x(4) + x(4)*x(1)*x(4) + x(1)*y(3)*y(8) + x(2)*x(3)*y(8) + x(3)*y(3)*x(8) + x(4)*x(3)*x(8);
> poly f(107) = - y(3)*y(3) - y(4)*x(3) + x(1)*y(2)*y(3) + x(2)*x(2)*y(3) + x(3)*y(2)*x(3) + x(4)*x(2)*x(3) + x(1)*y(4)*y(7) + x(2)*x(4)*y(7) + x(3)*y(4)*x(7) + x(4)*x(4)*x(7);
> poly f(108) = - y(3)*y(4) - y(4)*x(4) + x(1)*y(1)*y(3) + x(2)*x(1)*y(3) + x(3)*y(1)*x(3) + x(4)*x(1)*x(3) + x(1)*y(3)*y(7) + x(2)*x(3)*y(7) + x(3)*y(3)*x(7) + x(4)*x(3)*x(7);
> poly f(109) = - y(3)*y(5) - y(4)*x(5) + x(5)*y(2)*y(4) + x(6)*x(2)*y(4) + x(7)*y(2)*x(4) + x(8)*x(2)*x(4) + x(5)*y(4)*y(8) + x(6)*x(4)*y(8) + x(7)*y(4)*x(8) + x(8)*x(4)*x(8);
> poly f(110) = - y(3)*y(6) - y(4)*x(6) + x(5)*y(1)*y(4) + x(6)*x(1)*y(4) + x(7)*y(1)*x(4) + x(8)*x(1)*x(4) + x(5)*y(3)*y(8) + x(6)*x(3)*y(8) + x(7)*y(3)*x(8) + x(8)*x(3)*x(8);
> poly f(111) = - y(3)*y(7) - y(4)*x(7) + x(5)*y(2)*y(3) + x(6)*x(2)*y(3) + x(7)*y(2)*x(3) + x(8)*x(2)*x(3) + x(5)*y(4)*y(7) + x(6)*x(4)*y(7) + x(7)*y(4)*x(7) + x(8)*x(4)*x(7);
> poly f(112) = - y(3)*y(8) - y(4)*x(8) + x(5)*y(1)*y(3) + x(6)*x(1)*y(3) + x(7)*y(1)*x(3) + x(8)*x(1)*x(3) + x(5)*y(3)*y(7) + x(6)*x(3)*y(7) + x(7)*y(3)*x(7) + x(8)*x(3)*x(7);
> poly f(113) = - y(5)*y(1) - y(6)*x(1) + x(1)*y(6)*y(2) + x(2)*x(6)*y(2) + x(3)*y(6)*x(2) + x(4)*x(6)*x(2) + x(1)*y(8)*y(6) + x(2)*x(8)*y(6) + x(3)*y(8)*x(6) + x(4)*x(8)*x(6);
> poly f(114) = - y(5)*y(2) - y(6)*x(2) + x(1)*y(5)*y(2) + x(2)*x(5)*y(2) + x(3)*y(5)*x(2) + x(4)*x(5)*x(2) + x(1)*y(7)*y(6) + x(2)*x(7)*y(6) + x(3)*y(7)*x(6) + x(4)*x(7)*x(6);
> poly f(115) = - y(5)*y(3) - y(6)*x(3) + x(1)*y(6)*y(1) + x(2)*x(6)*y(1) + x(3)*y(6)*x(1) + x(4)*x(6)*x(1) + x(1)*y(8)*y(5) + x(2)*x(8)*y(5) + x(3)*y(8)*x(5) + x(4)*x(8)*x(5);
> poly f(116) = - y(5)*y(4) - y(6)*x(4) + x(1)*y(5)*y(1) + x(2)*x(5)*y(1) + x(3)*y(5)*x(1) + x(4)*x(5)*x(1) + x(1)*y(7)*y(5) + x(2)*x(7)*y(5) + x(3)*y(7)*x(5) + x(4)*x(7)*x(5);
> poly f(117) = - y(5)*y(5) - y(6)*x(5) + x(5)*y(6)*y(2) + x(6)*x(6)*y(2) + x(7)*y(6)*x(2) + x(8)*x(6)*x(2) + x(5)*y(8)*y(6) + x(6)*x(8)*y(6) + x(7)*y(8)*x(6) + x(8)*x(8)*x(6);
> poly f(118) = - y(5)*y(6) - y(6)*x(6) + x(5)*y(5)*y(2) + x(6)*x(5)*y(2) + x(7)*y(5)*x(2) + x(8)*x(5)*x(2) + x(5)*y(7)*y(6) + x(6)*x(7)*y(6) + x(7)*y(7)*x(6) + x(8)*x(7)*x(6);
> poly f(119) = - y(5)*y(7) - y(6)*x(7) + x(5)*y(6)*y(1) + x(6)*x(6)*y(1) + x(7)*y(6)*x(1) + x(8)*x(6)*x(1) + x(5)*y(8)*y(5) + x(6)*x(8)*y(5) + x(7)*y(8)*x(5) + x(8)*x(8)*x(5);
> poly f(120) = - y(5)*y(8) - y(6)*x(8) + x(5)*y(5)*y(1) + x(6)*x(5)*y(1) + x(7)*y(5)*x(1) + x(8)*x(5)*x(1) + x(5)*y(7)*y(5) + x(6)*x(7)*y(5) + x(7)*y(7)*x(5) + x(8)*x(7)*x(5);
> poly f(121) = - y(7)*y(1) - y(8)*x(1) + x(1)*y(6)*y(4) + x(2)*x(6)*y(4) + x(3)*y(6)*x(4) + x(4)*x(6)*x(4) + x(1)*y(8)*y(8) + x(2)*x(8)*y(8) + x(3)*y(8)*x(8) + x(4)*x(8)*x(8);
> poly f(122) = - y(7)*y(2) - y(8)*x(2) + x(1)*y(5)*y(4) + x(2)*x(5)*y(4) + x(3)*y(5)*x(4) + x(4)*x(5)*x(4) + x(1)*y(7)*y(8) + x(2)*x(7)*y(8) + x(3)*y(7)*x(8) + x(4)*x(7)*x(8);
> poly f(123) = - y(7)*y(3) - y(8)*x(3) + x(1)*y(6)*y(3) + x(2)*x(6)*y(3) + x(3)*y(6)*x(3) + x(4)*x(6)*x(3) + x(1)*y(8)*y(7) + x(2)*x(8)*y(7) + x(3)*y(8)*x(7) + x(4)*x(8)*x(7);
> poly f(124) = - y(7)*y(4) - y(8)*x(4) + x(1)*y(5)*y(3) + x(2)*x(5)*y(3) + x(3)*y(5)*x(3) + x(4)*x(5)*x(3) + x(1)*y(7)*y(7) + x(2)*x(7)*y(7) + x(3)*y(7)*x(7) + x(4)*x(7)*x(7);
> poly f(125) = - y(7)*y(5) - y(8)*x(5) + x(5)*y(6)*y(4) + x(6)*x(6)*y(4) + x(7)*y(6)*x(4) + x(8)*x(6)*x(4) + x(5)*y(8)*y(8) + x(6)*x(8)*y(8) + x(7)*y(8)*x(8) + x(8)*x(8)*x(8);
> poly f(126) = - y(7)*y(6) - y(8)*x(6) + x(5)*y(5)*y(4) + x(6)*x(5)*y(4) + x(7)*y(5)*x(4) + x(8)*x(5)*x(4) + x(5)*y(7)*y(8) + x(6)*x(7)*y(8) + x(7)*y(7)*x(8) + x(8)*x(7)*x(8);
> poly f(127) = - y(7)*y(7) - y(8)*x(7) + x(5)*y(6)*y(3) + x(6)*x(6)*y(3) + x(7)*y(6)*x(3) + x(8)*x(6)*x(3) + x(5)*y(8)*y(7) + x(6)*x(8)*y(7) + x(7)*y(8)*x(7) + x(8)*x(8)*x(7);
> poly f(128) = - y(7)*y(8) - y(8)*x(8) + x(5)*y(5)*y(3) + x(6)*x(5)*y(3) + x(7)*y(5)*x(3) + x(8)*x(5)*x(3) + x(5)*y(7)*y(7) + x(6)*x(7)*y(7) + x(7)*y(7)*x(7) + x(8)*x(7)*x(7);
> ideal i=f(1..128);
> matrix T;
> ideal sm=liftstd(i, T);
> sm;
sm[1]=2594280368805968297556964255364362028715956773862814343963891594296990709562550944826763410
> int k;
> for (k=1; k<=128; k=k+1) {
. "---";
. k;
. "---";
. T[k,1];
. }
---
1
---
-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(2)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(6)*y(2)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(2)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(6)*y(3)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(3)-4027833223172678712225456017582763826220769873948629967674981694794946831859819935058418730*x(1)*y(4)+646147392604857016897447077911065967133790650602783807578444153932239042671663607196525290*x(2)*y(4)+27799222726114175798246387903186007527724250722118652512847667360381774168092619260517072410*x(3)*y(4)-5175907100417734066044237645739704731276551278996890707491722472045780100070697571688750880*x(5)*y(4)-17490353125614372564027322747913770318243022220752810983053661022939510740889462398737508660*x(6)*y(4)-22543460440132752225348547138127704791324636700011833605017012634215325873384691629561576230*x(7)*y(4)+28590159696233775566264591082958768269665412930388863815529944933108692174849187958946869240*x(8)*y(4)+5250535503624616506311039256886414727996349737449116080289661448688022803048634378777770510*y(1)*y(4)-3437722138206467951843871102084480210331400420645108008135294100113225621740566828464518650*y(2)*y(4)-4966349265471586904982053598420175679627850216381568005495586623643354441940649500740934510*y(3)*y(4)-11912769990187910839769195945276431517727509962917919141021279873630033731154632217182793670*y(4)^2-10450640373135092391293706556046527861642543354519350286250639928325365644016193344244191940*x(2)*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(3)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(6)*y(5)+15494578632132998694422372224160104882097199687958150246778577305899060026003831015796415840*x(7)*y(5)-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(8)*y(5)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)*y(5)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)*y(5)-45392272611146414710122282071633244328112069680506343586922314152184599373821761369565257595*y(4)*y(5)+1765076816050407429843864181387014652256520263827334806498471671601045437054652571987086020*y(5)^2+24968937459874256773768449356415061843112662367590595580782095311194290875695227188285098940*x(1)*y(6)+6852331687607058125051669038110915461004181341666016754460541246045694367675692602912500920*x(2)*y(6)-87356913719848179676082316115852900579059660570835143818728198587496862831224528655069397210*x(3)*y(6)+2883937862686290388823189805262618648493086260471769250993907737383820717303062641513105990*x(4)*y(6)+2598522509027567052873126714236265538047416699618097165806650259728122119370630151566424820*x(5)*y(6)+29399719121359045056743012862615084155763386266539549377497303467982844397362368903369762350*x(6)*y(6)-22281586717748051096070823861378540611544003247163521344953887616306694862279174165744908050*x(7)*y(6)-144466426299559835543204363567968010143664355506900733918072985509991361737219110952484724640*x(8)*y(6)-89881752745883068959331532652416000926855240139756003638639193985456244761017696143509195510*y(1)*y(6)-6396643103691510553231157826623770488154734641584974337595127985564159767080086511362915400*y(2)*y(6)-13841147585696355168999797951312157716005449416972322460363278345841669915853153334580935880*y(3)*y(6)-349099314231815483293299632647182003424275552065704348954837690042284238493615448774683875819*y(4)*y(6)-52928973603974300478484212919308058270507350059807063332743870050417872026964029965221773305*y(5)*y(6)-38528844638633771141595401087243274638913807861488968504699772753629127647570990193209646990*y(6)^2-4908482043657808246383757582888469578729944987182934044205063998782188066243847959128273650*x(1)*y(8)-4792746830431672918084691243610078442538071618521538200422196350524262932590599296069781010*x(2)*y(8)+34569188616304635452745608941458591075658816551587021321635175122709543500308967906031790950*x(3)*y(8)-12438125949910404877727259024803974035592486769444744298608714637777988612402999929281698990*x(5)*y(8)-85188534942786188470271918684586051579317451016914819984391903598093845536554338439985791740*x(6)*y(8)-40031261844361414503891543001120009227470674594634285842813982331684442472718846812158357900*x(7)*y(8)+33019107482701168876439905499452953484555548057606588128085787838079977031772996681119270960*x(8)*y(8)+57141100259006932440083010753995042462687560025401257988662137601658315497296150000432636810*y(1)*y(8)+34486242133707448706311569788645970936504168060991330357039987113357557334724786825625835850*y(2)*y(8)+32372731990068795012509566791404841916709693702089908777695572052335625100247721196353799080*y(3)*y(8)-50739921492117732665988855583098376407150276745637683466582423162618009473337638596267396750*y(4)*y(8)-24529390264868236330314264772965277392952071166254008964395195868025989069809609596784382625*y(5)*y(8)+34015158485358362674176336614331465330238766220550196411621240355210657284483196030478248867*y(6)*y(8)+10121390624152394817412292839621518859634809585524399954542147307122990677010575313381036460*y(8)^2+14657937030340174832628209748969665597203234153242956714505105628139781277383385104347560860*x(1)*y(7)-97573303815402724074390824962283174996217631900500895094588652799676840679243272736793102655*x(2)*y(7)-214132637661768654459714702702829306238121677069366040955671179784049149595829661993044419609*x(3)*y(7)+1743801261140578453256442189042486387487578459594075435594642660701209826885130569792902220*x(4)*y(7)+670300046967135130931134234019303590523489022793454210417365738654533340341245096336085580*x(5)*y(7)-17660655705771623529269311174313803509289670098145086657479451100307195971023198962808211055*x(6)*y(7)+100228218511558383892728484289094903769227573890163420745456783919572196377073396100277421900*x(7)*y(7)-238684074919215359949039023068981075622253071088420884925967560604357168214052695844705641594*x(8)*y(7)+1873588733006964159228374608235934482134088843374190758325186309513101416833714412901875955*y(1)*y(7)+11912901880030142999001957624620296825593978645053194936793052879262960482506849550333053520*y(2)*y(7)+10567064937861149266295436743927811601320172733205948021806118871809040322657740180964693180*y(3)*y(7)-76184066749494097249926520904342513816990367198806804774954782190805472894555671354025763745*y(4)*y(7)-13373460504847809981738902478906382017008421921302991660829168057740933870828543643516528634*y(5)*y(7)-510886906613511394353179469300346509739173144327092074706104541918914882655962892366838648671*y(6)*y(7)-640422490384031116026216702784434154300808231407794526003910645266577179855930546767570300*y(8)*y(7)+4194279237766511101971788788121913365758859548688030607884842081949714938391458813839751175*y(7)^2+33592167968110406285839813670972264467612763958246556421919747541219557888628272551795647820*x(1)+68782562943367014521379007618749679379572666469031166058849298592866202977876711156319296845*x(2)-52463132390899123230377941399298154476674120152665116402803545015533252320282571795943183625*x(3)+24095717912893453217809820102682511681093069243990279825314595412552299433190128612941917040*x(5)-122052335397240611452161165033600008083201662245047457632008716160754192973231157660761754045*x(6)-978445633038152069258330053126321204366327670139495887035600851356664873267768379458248425*x(7)-80735572220474487215875413574460326204143530813021291894235076485686075965557117169773953380*x(8)-28545243288431564613420615222389769475732896461927865586788195075467786209527017265826256035*y(1)+21351935685087145924281714780399752113124982523490745578348653221809728584152701165704074565*y(2)+3180354294803719990297154905193229314066936550399464475360960910107462865925292610931715300*y(3)-171689587120313950522834244617320002230842981856413463043836714777329974665328437326105182639*y(4)-6036843344267528599187645577416748423675330745758179807080102135206068612408109638726563570*y(5)-17074120057216339733324479911776051293022415433754198402617529951449362073604398163402463475*y(6)-63036375117948675355331896379866423502239783049546437070468045563447854173058261221533518382*y(8)-130491276966095164590012033026689274236553442905753944617771338608598227186778182188643043432*y(7)-38311181754895967166290543252333840989889353858341779190002629695877979216662664768517337085
---
2
---
-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(2)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(2)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(2)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(2)-1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(2)-875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(2)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(2)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)^2-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)^2-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(5)*y(2)^2-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)^2+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(3)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(3)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(3)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(3)+1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(3)+875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(3)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(3)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(5)*y(2)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(2)*y(3)-1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)^2*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(5)*y(3)^2+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)^2-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(3)^2+1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)*y(3)^2+623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(1)*x(2)*y(4)-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(2)^2*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(1)*x(5)*y(4)-1519433076278730307667362709522901956137482103532705120287292532056718020208206893657620280*x(2)*x(5)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(5)^2*y(4)+3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*x(1)*x(6)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(2)*x(6)*y(4)-2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*x(5)*x(6)*y(4)+2415397517906085141646456782759373249865430965373069008804263418240566013655182782209863420*x(6)^2*y(4)-2105836966052376680384659196018340186546705729265911450142034433371352360452916729951066840*x(5)*x(7)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(6)*x(7)*y(4)-7093586043263380469890808286309785485822971662804641304304607600354312574542764770794083960*x(1)*x(8)*y(4)-3195820193956294121547960943818502711820368209858002077128631394615264227195896263738530840*x(2)*x(8)*y(4)-466514593252541967475033111513731862864129238899749395216275315371041839981748528682086860*x(3)*x(8)*y(4)+8340523312566131417267345558882646810642038146189323767845250892100052628065226781004838240*x(5)*x(8)*y(4)+2807782621403168907179545594691120248728940972354548600189379244495136480603888973268089120*x(6)*x(8)*y(4)-3897765849307086348342847342491282774002603452946639227175976205739048347346868507055553120*x(7)*x(8)*y(4)-4364280442559628315817880454005014636866732691846388622392251521110090187328617035737639980*x(8)^2*y(4)-1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*x(1)*y(1)*y(4)-4987749077211003789506149090291445299276265933538729854162573166982960214089848040843017120*x(2)*y(1)*y(4)+5689694732561796016301035488964225361458501176627367004209917978106744334240820284160039400*x(5)*y(1)*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(6)*y(1)*y(4)-2687893324882064501937282219709413881183846585521091665550912658551543980340927665656729420*x(7)*y(1)*y(4)-303430894197236221584189442106489919172868423802425657428909716344526616390117996358800740*x(1)*y(2)*y(4)+338636393064695819465061163260110360448432454367238829880993959636131676966092099586013100*x(2)*y(2)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(2)*y(4)+2583653531089914266082945361701395632304048742864015949849428331767975692494518286343568040*x(5)*y(2)*y(4)+845396238969836729615619117092896300912257029229912991643568517142332186098082690438788000*x(6)*y(2)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(2)*y(4)-1312945295048083372799781210513584251525857660608387027511403695413552917129372213482958560*x(8)*y(2)*y(4)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(1)*y(2)*y(4)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)^2*y(4)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(3)*y(4)+1531769510889430601599744745599181626780167270709784865429970977982478403317600915730118320*x(2)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(3)*y(4)-209668289005516776572134191537379350211010162928107957406608334220088085712555573533419180*x(5)*y(3)*y(4)-1039415025246399336799826791656587532457970647981639730113194592202396059394086335674008860*x(6)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(3)*y(4)+4314746702727814887163534479768395731800512251714662366170409014968753271029264831986268540*x(8)*y(3)*y(4)-233362136446840907901595323345136023819163219231438473527949769952384498070141725910768020*y(1)*y(3)*y(4)+6157243788640042659485197582384913312072101808005841040077753156377965065272109807204209960*y(2)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2*y(4)+2613763835126606299995337920127429017183227353602821861719753169435072607307885328032868260*x(1)*y(4)^2+10714508554650528906778156729046663092735076726125231760288070889647940234847189493814987100*x(2)*y(4)^2-1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(4)*y(4)^2-7911073464191318550763284597159907379778218523248709274544555321287246474599999421134681960*x(5)*y(4)^2-7052173767441692817755162673714428518050579277367480287943164179661634167669544701394369400*x(6)*y(4)^2+1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(7)*y(4)^2+7481623615816505684259223635437167948914398900308094781243859750474440321134772061264525680*x(8)*y(4)^2+2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(1)*y(4)^2+5182945725782718903852147387753959402134035315834552980541591171648259711257209097146299450*y(2)*y(4)^2-2823145325193227413662148829681074800269068774400186324610697370245047227376808068154331900*y(3)*y(4)^2-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)^3-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(2)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(2)^2*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*x(5)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(6)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*x(6)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(6)^2*y(5)-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(5)*x(7)*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(6)*x(7)*y(5)-10450640373135092391293706556046527861642543354519350286250639928325365644016193344244191940*x(1)*x(8)*y(5)+3241704220952177607073652038802593406725360659745283185287036527323137294644785780654901220*x(2)*x(8)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(3)*x(8)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(5)*x(8)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(6)*x(8)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(8)^2*y(5)-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(1)*y(1)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(2)*y(1)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(6)*y(1)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(7)*y(1)*y(5)+5616818954258749807956227180140672764437839755133461591270536878845584696376720563630145600*x(1)*y(2)*y(5)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(2)*y(5)-1200467444482023816855113907825590831779944245914672720964840823186012000325222959717633340*x(5)*y(2)*y(5)-6307819133160050436192547702588442648052534857927308713343152975876949805699981618140629380*x(6)*y(2)*y(5)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(2)*y(5)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)*y(5)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(3)*y(5)-20148529327728050937876228509444758266029879159222731319780412663944264236907482749804288100*x(5)*y(3)*y(5)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(3)*y(5)-3785256468156718243587437089302962641158893961589136374146415357124041392851643667139677150*x(8)*y(3)*y(5)+10487797595130413657504856003970496823115318764385532254993069106974877294304392663154428600*y(1)*y(3)*y(5)-16703229166744037012427201820114254411574994496054280730138766805040959659619956570053414360*y(2)*y(3)*y(5)+14028904245089213887114096642248538051477294058445802292615960020722887609015667540292833640*x(1)*y(4)*y(5)-23134165102705771749764799122223264102617683423289087217051771904525590953652324217840527820*x(2)*y(4)*y(5)+156954041398833506213235524772698799545404002792591836554046330501828186779482476423290280*x(3)*y(4)*y(5)+1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*x(4)*y(4)*y(5)+10801484978206057170364300343220278733120142909590616186944482216855473664649866076402507670*x(5)*y(4)*y(5)+16251102722033127216458820144501710313740797253787931609827802405929098613193646672050939600*x(6)*y(4)*y(5)-6283693980647756643017129557693079428915473490765005032330026187256617824707213786671752065*x(7)*y(4)*y(5)-60032527928693892393412248098696512035972081072498578724222344185888141346650235971748623070*x(8)*y(4)*y(5)-11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(1)*y(4)*y(5)-555663448455374313469807751274090603955531725939169490178623450370398879537985793460873075*y(2)*y(4)*y(5)-9961777695442722327383080806691338316955623595198620611339605132032708229998814680828526510*y(3)*y(4)*y(5)+18378973109606264452879024809444504559382830399719185609357296546102425113361118257375396650*y(4)^2*y(5)-11351757392157956739321213370702019668507191191366108673871090353450644187687619289692853280*x(2)*y(5)^2+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(3)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(4)*y(5)^2-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*y(5)^2+5945055278020770651156172482769068827319304170285558348148387802698972925659063617000885240*x(7)*y(5)^2-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(8)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(2)*y(5)^2-1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*y(4)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(5)^3-4675933865836272790201612676533376161137948718388862292236181590905200648598141116861934900*x(1)*x(2)*y(6)+5827046047183112147242102691749252885862031458226351301944119961069515384354100668407598540*x(2)^2*y(6)-4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(6)-1266016976924594975216779255278484519951592830568730088947314995596670647449216354822066070*x(2)*x(5)*y(6)-7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*x(5)^2*y(6)+6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*x(1)*x(6)*y(6)+9850166994206171536257244559847783724712641271477014191182408558987482670014735507750923440*x(2)*x(6)*y(6)+620941008086789131448652056971631892618589908672255354114176912417879190399889116511156920*x(5)*x(6)*y(6)-4580371983695687566281727360114317479708736641926363586292702128555191478228153205596620430*x(6)^2*y(6)-12397851350213939251884285068647220065999452167093859481498901714682994837911802083211271830*x(5)*x(7)*y(6)-4266184584656268537530501824209737731672960459961565963738357388944248060571579771088526010*x(6)*x(7)*y(6)-15773846419334463978277714453410354793984006662463448685316846194885659842207351769952233470*x(1)*x(8)*y(6)-10985578854777022069375710271533651294134841881149492984817191784849138204648249824261807450*x(2)*x(8)*y(6)+9999815335343081357780298054714220420741105682832492100808838604106070098995422397799262250*x(3)*x(8)*y(6)+15935389875757409145242658509573652718890608149037861204205709049827612684814690241893544860*x(5)*x(8)*y(6)+16301611905233082333447266050042457687191072421469162843476567335158203623154297989540959440*x(6)*x(8)*y(6)-9838803487176803529920347717402796207587813458419376023647255907680434313724923838140960540*x(7)*x(8)*y(6)-1327576737595999980763635423734562719935139102280402011833433118760181315450257749734150900*x(8)^2*y(6)-4021711880883652171760332475606931547790761137993026654897544597319968899760733169653356740*x(1)*y(1)*y(6)+3902132067653719409135821062717821095829872819999032036364613851406674119325303538043235580*x(2)*y(1)*y(6)+15505390159954904407669882748231952770670030863860924178087718299594999362054515159005108500*x(5)*y(1)*y(6)+8605049249367699591486918190473915651134580305704826611236802764964747575269823646185770710*x(6)*y(1)*y(6)+3149147691382960519930288057380430889657618368872536003890950150905618533791901908378555220*x(7)*y(1)*y(6)-5348494438196169919470667528316728039385472561149207868105383533424900057733187869834575330*x(1)*y(2)*y(6)-6654593290778355722540140230549429230968088237805086301735885095343221060085267382863131290*x(2)*y(2)*y(6)-232726131393067264777773225240423778594639795276304024592779171820260774514898519979966950*x(5)*y(2)*y(6)+1431425998995371779073431243716978685173710036208656739923476035961033830841485336311513410*x(6)*y(2)*y(6)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(1)*y(2)*y(6)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(3)*y(6)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(2)*y(3)*y(6)-15828355251162060778318118553172938128142984443763191398525159916003570504114033717688066670*x(5)*y(3)*y(6)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(3)*y(6)+18857486716318202189437393078055682025867588776057654354214261514196549332805502392476054830*x(8)*y(3)*y(6)-5406694540364907856871000278389460050366221561486884474064910720991528400364381689421753800*y(1)*y(3)*y(6)+26222082296263453261117596050328562684873914471873076087140026158373244174877017501548982380*y(2)*y(3)*y(6)+31907363156988959516517259702596715707801419729208908901942899362209233321490200500280449380*x(1)*y(4)*y(6)+33497667482743885621834399057704197178356527566320341767206528149038230010689416203805932440*x(2)*y(4)*y(6)-314601460751826975417053049957810265251155395958727218244972165714276429013449710956991405*x(4)*y(4)*y(6)-23519441410527526239845135655639347315846890945376511581178784494947963591068737110544170780*x(5)*y(4)*y(6)-18900653420549570505681828549926413632374456376950924520092320448933596794119107325449336290*x(6)*y(4)*y(6)+3002494785633891477354335269667224146435001981479818883795884824265820409354377376613720825*x(7)*y(4)*y(6)+18052096379026566369601926694285740106437243093623053630379176436875203697486502480421404530*x(8)*y(4)*y(6)+21027333339903390061891658686627402348878136270653406164626485632790255581625723448816977280*y(1)*y(4)*y(6)+40660724604501540424817177018615905869813343230595186741671261049645522933202980062624992125*y(2)*y(4)*y(6)-21427688071170559204349912338576074641262293351482250795931975831568934735705768491646293290*y(3)*y(4)*y(6)-17101469950681716060052614114192495093483831904249693657633802175039405116896460370621279000*y(4)^2*y(6)+18439508981475040223952227327307036818217026965738388991015972551315964388763852000604164640*x(1)*y(5)*y(6)+14822286341196942222858601869023722560648948629008797766421003599866393382407632944204265150*x(2)*y(5)*y(6)-15954467769749986768685220266959189111206422774773534563698411990369440902106632837359302080*x(3)*y(5)*y(6)+9826458879309901164875781222907254798116812940925526384836209427713140366015650765506927515*x(4)*y(5)*y(6)-1005548215747372994356678432868167311532089508212278036060297113457117388635404626022519820*x(5)*y(5)*y(6)+13385734095168906544146660850058372283611277282684375632632308407923698013603450218936040990*x(6)*y(5)*y(6)+3154025685148641979659108249817505103849593220796307773697810954613348342418898195876320695*x(7)*y(5)*y(6)-4468071259332086840782895826792804499075772318497894952974759837779745458485423559453085100*x(8)*y(5)*y(6)-12567816102833960127123175676537559881372405378653017772877478862093736744230009404432928590*y(1)*y(5)*y(6)+242807193680283012772471004770236091304806023126750241394842671240028499253335922566081815*y(2)*y(5)*y(6)-9342217160108814569456261949722687351712125236804038063628556617805077429180227862834072490*y(3)*y(5)*y(6)+4992169618945125041885338120780311163252881601204010022560013729416090584940319011854774765*y(4)*y(5)*y(6)-7813266027233463752043700122008175349523523359033304291585975206652398727172701334074298845*y(5)^2*y(6)-8577181199792483226885424570161210589658183409855288199100332503338081605695003144826056370*x(1)*y(6)^2-5119071265294452110945228298948333253019356664547035964560584333166452417784949568824773170*x(2)*y(6)^2-15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*y(6)^2-16942124099173194945788671494664510522082476384224274883929106462492624919992379229452392570*x(5)*y(6)^2-8544898561163378805325172459455571761337664145039805267776657283251650138831927167779950590*x(6)*y(6)^2-1164019463774182348682614732148535510282749516673097656531027127195538109728186449517251140*x(7)*y(6)^2+4592877164907727689314663267611635625201506557549382206829236505776742327428834272501705270*x(8)*y(6)^2+598937927449517075612114977045568835181040963732331579643470022346967530450786538042050830*y(1)*y(6)^2+80512709338198098626086849420853803295661143456961186787996021319971670091204753059138640*y(2)*y(6)^2-19889548950092903232668691378692178861915226320238262422476131364525950796762105747662098410*y(3)*y(6)^2+1760613469595930939699931698123251696285780468753825707006568405977333787543681863912145750*y(4)*y(6)^2-29664864588586497928002557302125459474938652892463317358062193943696748841727284265215780230*y(5)*y(6)^2-15605839352137278875954895850868312849264059328097825559115441591040440066631555380558599710*y(6)^3-4651800134441435237640356490508424928709519508492109730685826408527108630812380095555115990*x(1)*x(2)*y(8)+16533619361636359558122489629439546252529543281583003018529961206615141149304479842583302190*x(2)^2*y(8)-288089050576875280596294457693193614719060886927099587321191523770054537388718215652219910*x(2)*x(3)*y(8)+13918370710873041017325379503646775578304315006703791457386156274030489922341485727845323670*x(1)*x(5)*y(8)-4771377965886474666231535817347269288758326282984243013409181131107084364790526789599681360*x(2)*x(5)*y(8)-7775730893631357849403782710025916593399927285408505858028672611423169546837015217793358140*x(3)*x(5)*y(8)-6438400762415395248583336497764513886647367802683808353886017544413047203270160890269527320*x(5)^2*y(8)+17513339780978423973693950031306333582810948113615391382802788456552469619580828363294961510*x(1)*x(6)*y(8)+11113823113686475802213162913858881148422879799654580875855950193826030706138969108337658900*x(2)*x(6)*y(8)-15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*x(6)*y(8)+5704649754653112387974178162249539241596913989571151160687001085401636680425204309502789090*x(5)*x(6)*y(8)-22208180242457471499605978890686591561645166835679081168386521423428582646756597109063183070*x(6)^2*y(8)-9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(1)*x(7)*y(8)+23293297122058524919786896723109897407120198279346505847255734881958163126114036968371449390*x(2)*x(7)*y(8)-13436013326362402829799150450884882971026989231912055287683487380525904247586754753667387510*x(5)*x(7)*y(8)-34528394234170638961815100126106002443428601527951872294237742446402350391652906628647343880*x(6)*x(7)*y(8)-64064378660413259782765107088836576353654620165463420830649942379574014607175682349620049310*x(1)*x(8)*y(8)-55101927120285137259867539842206392470648397555017894282354181975821282221007946847167310830*x(2)*x(8)*y(8)-28199403219037629873951788534957610640642534389257243447083747376185388671122396597156734780*x(3)*x(8)*y(8)-3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)*x(8)*y(8)-30418348193244418634292184958540322466534264359195896673027541627969536821865105209152454110*x(5)*x(8)*y(8)-1042286844804474414990483187334842056951193050473935223348900016889976307365524855433185050*x(6)*x(8)*y(8)-2973123446487196375978399165989140189690281708267799779548432898979412169626206446404134050*x(7)*x(8)*y(8)-35042879583470560321526564985400868213482366064827360997509909015094234275682853442194509920*x(8)^2*y(8)-31915608941863779377085992260783332710058489758428003860257576735277784080326181302567416780*x(1)*y(1)*y(8)-16618092808077078382458073201549885268398864882582990597695265405195431899053731892132543210*x(2)*y(1)*y(8)-27642268684715342292033152378413308728178846719326060676293621029879945981313136784093782130*x(3)*y(1)*y(8)-33152936999512994312116924213063474302431107702777882208776877438993681284266072456062681980*x(5)*y(1)*y(8)+3508233675004129861915805415264931174268118166703389442805223227257857726460802399900412170*x(6)*y(1)*y(8)+24284460063783758052506872240121342748833874945264499908273632735389085753835624793880175490*x(7)*y(1)*y(8)-33220258928316782779599836688791760371570403704441115233539669172751030596279312470878475080*x(8)*y(1)*y(8)-5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*y(1)^2*y(8)+21667894607961090010514547298390344123092017043839976167589541677800441445528762143653480190*x(1)*y(2)*y(8)+4637562892041306239971610004636766159073264247641402049936124487687923679803112106116468810*x(2)*y(2)*y(8)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(2)*y(8)-82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(2)*y(8)-21266545535956886061318439735655517848756695926386910454865700079106602063737128802812324660*x(5)*y(2)*y(8)+16357486495583449279406185716680388259118887743393786344261037047090659679398799224843089590*x(6)*y(2)*y(8)-16690419789002373323811164705834936247617520111587099673555346383283021335919259816098077040*x(7)*y(2)*y(8)+7681456184927196349656469490827446483974559879498138556587239490952345409413793873845104010*x(8)*y(2)*y(8)+7131075056355116197970996617110145026233414996390201826732999173129605716424291660367016580*y(1)*y(2)*y(8)+27353026980168403599995441885699671906788701262674729739820910321115685773528587780894970*y(2)^2*y(8)-25288651529193133668276671666945412595364592609409531424477208429486592825924465755540997480*x(1)*y(3)*y(8)-12796453842826164971334625089828245704603332853166790938029728402244195931293132153766380450*x(2)*y(3)*y(8)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(3)*y(8)+82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(3)*y(8)-61709635853716801169562714096220916915363633881331738394199306520732166691674869292970198210*x(5)*y(3)*y(8)-20600727651577281726268572867720370331491732553067805395711475032874958626873849029965367630*x(6)*y(3)*y(8)+136765134900842017999977209428498359533943506313373648699104551605578428867642938904474850*x(7)*y(3)*y(8)+2288219222738752999046150371872976692097727506850726508747730211231230461227027332491425240*x(8)*y(3)*y(8)-14906928886981920840218958234263622937700849801578204696996250683129944852545773111179066090*y(1)*y(3)*y(8)+37515719547283461704413932357350785007822033164185406589559046609847188243769517219039925570*y(2)*y(3)*y(8)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2*y(8)+184826444808284902012418793041932065288662286408990153620955498843329718814098707515035682784*x(1)*y(4)*y(8)+57883942373770314448768047061217896555717615169319272471346168803546140875504073170465750000*x(2)*y(4)*y(8)+3274297214655710874654578706204852111593070211254297995405654559866178320585637501950175980*x(3)*y(4)*y(8)+14951282291820801399214313031347204539146158401875608212704256040939743040305283559591642650*x(4)*y(4)*y(8)+7049921162251940809267068873001533562077360221874256545921818099151230770891511702281661590*x(5)*y(4)*y(8)+11484851071723760162036573508642275693988700643419524234276329786116444414035590953774836050*x(6)*y(4)*y(8)-14521608104620790459738422665832487969993531967975352576372451689903037713983052520571106720*x(7)*y(4)*y(8)+40928878489103824383862785436098709352500642401266265252926113918157722971575096276272409140*x(8)*y(4)*y(8)+30815832702211763491035745420586598584048328278326160591365718688224384214730994313889402290*y(1)*y(4)*y(8)+44949296976595405145633486471079886619810016803212154631866098837599317824881459768872196740*y(2)*y(4)*y(8)+3034740614177836574823340259208540239984550757331687041999451151773247677087031329286421280*y(3)*y(4)*y(8)-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)^2*y(8)+22412445236079636706468308242170775135376071259915459374550316458495805388082314863954647640*x(1)*y(5)*y(8)+10859427791014322799294447689397774007680289368550507133337620250999380396461026148225420810*x(2)*y(5)*y(8)-55154556257448044533777292878473643224725678956204886202055838984438760106453152054344304564*x(3)*y(5)*y(8)+38634685866732896627491634915278436529911674330584043026648778952668326688917398683467571565*x(4)*y(5)*y(8)-45209044083698926082676064042539077645501866800092764065596866694634946390771945202148442670*x(5)*y(5)*y(8)-209204339038989827979175293790389823674187344188578638562271964783656459389700530711063436520*x(6)*y(5)*y(8)+29214043578185172435756089605840944119164880255599922640533302272375785710661530278400195625*x(7)*y(5)*y(8)-73410124102802672643373307412562464319438204648121237998210750687827708719969821624313476104*x(8)*y(5)*y(8)+4270199256865576968855441919333966224484741090606514136352850434368798123037784918125601770*y(1)*y(5)*y(8)-14817744536998305733484467415360518800452596974142376203445946526426009488155427766275089405*y(2)*y(5)*y(8)-42792283858713728909927132228401697474959956584827036566659968201249341035879768375739349070*y(3)*y(5)*y(8)-21295468338417233260518266375262965935373185336565799294526319371428132971986523710197342590*y(4)*y(5)*y(8)-36818914067831535000463908469745029655477025189660608640039807623359945833539586026409673835*y(5)^2*y(8)-23720178770085993150296273900009826443271107168391516112304488203544044118141415554690251370*x(1)*y(6)*y(8)-62438239138191991138875554939533443566121446303847082730548327491007494340791820628850728060*x(2)*y(6)*y(8)-6576719029741009387924263599256281358047641745061194849432990829928582295001945602812233250*x(3)*y(6)*y(8)+81857731153818997977629999389717707973860919636559973926526180816067486846473632575527228957*x(4)*y(6)*y(8)+74859883815797009646978428683064825564046422249219376710424764507324237578936027421296254030*x(5)*y(6)*y(8)-61639035807137818971314005756300318438799538704651616255008534952887539943011543735764644740*x(6)*y(6)*y(8)-253466890737697353163983255481158731938898280130838016464341977186109019469481628348569759735*x(7)*y(6)*y(8)+334821881932435479464667762734275171176805120971785468373041930057281774473479164198656170954*x(8)*y(6)*y(8)+324267108220391947346574403310204238575638480399511763256332371479545281788105342148838070404*y(1)*y(6)*y(8)-86263855684758630255184480985676662101559421460540971431136724692434267187847993401261336347*y(2)*y(6)*y(8)-22771022551854177219494620994828316402622206512220706789668500720007611555569165421992480690*y(3)*y(6)*y(8)+47291454486360932626885176734443230412711271554275835845800250367612089664079186039691072870*y(4)*y(6)*y(8)-125985869962084187781386986406936471356960029169530453115528415866994523955827879503499518547*y(5)*y(6)*y(8)+296502304261693744316549151895510442913163326564021491191752906007832968651093182273739096624*y(6)^2*y(8)-49464106511059581257814540128359429117411403680091990244982753152331600754607067647221222500*x(1)*y(8)^2-205957033187323983468798795581839175128188541947937679868486100688744904519476955456194741034*x(2)*y(8)^2-9454544894184822886951463616794952830808383288140924672927452683956880659284600050964300400*x(3)*y(8)^2+11815814577221062270570683426456614414379324615689584067345718690886950291778856451063413440*x(4)*y(8)^2-74106300856808486748456527763916335576902400105671188944565600350906716886836739265209907690*x(5)*y(8)^2-63464290955787869632757464533154304715845172004521495793822968347923472783738192323184150060*x(6)*y(8)^2-6848963002401715133529000565376371759621413134510520615030148302300673184969024845922028670*x(7)*y(8)^2+67785574226430821708428986264832955815966352023077177595660738864965076184211337248848041070*x(8)*y(8)^2+87251873484666218879951373410705918424043535604670124306640110905129296887675556369910455910*y(1)*y(8)^2-14088440401025794042321664062181639520926287569046124910469503179634311108356355457039050380*y(2)*y(8)^2+12217367442021172576800313834219378043913927448762586369391477467992751617537293661166389870*y(3)*y(8)^2+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)*y(8)^2+30705064088846651891649648362271411702718009317890399881100650047623596519436329965779111100*y(5)*y(8)^2+52719050298996967003588484809188080659097483790281346156031776657116687544036801470486743710*y(6)*y(8)^2+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^3+4224877943377472632800843596081484243675133636798850807257017427934171990185643900795314410*x(1)^2*y(7)+7107907038527561940650703879396311367414354377273106283485438818355405912840848160824555990*x(1)*x(2)*y(7)-19041778356692440976097919205560359182733844359580281997468904920907593953186370346971624660*x(2)^2*y(7)-13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)*x(3)*y(7)+5557653148257994798640355919374872192845116614179866067704252823064264963430090419889599930*x(2)*x(3)*y(7)-29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(4)*y(7)+6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(4)*y(7)-15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(4)*y(7)-1743801261140578453256442189042486387487578459594075435594642660701209826885130569792902220*x(4)^2*y(7)+4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(7)-3106172264481800319808026449312492893481218832936674868380526654127304225131268297473597850*x(2)*x(5)*y(7)+13129470285721491192034701060438559124502744451748603988741839464567991095665413897438743930*x(4)*x(5)*y(7)-193692316637016054374607170655406642717599631668164607917440864121876708642800051397698500*x(5)^2*y(7)+1988214057875439361422130886794708964351453614885197091724984263287738547388756891970671350*x(1)*x(6)*y(7)-12604769880950245513883210427904137232355623637805571109026706076679773906327979886922032010*x(2)*x(6)*y(7)+20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(3)*x(6)*y(7)-7399452083348479332309962534623948802820889140244998871687807333157859411481047509929561545*x(4)*x(6)*y(7)-2288171253278360345452834866221325594999165870322761408602787439227003035980806298915746390*x(5)*x(6)*y(7)+19409586781002578724051832809745495773644632297901533149984196215565420412823430870704975720*x(6)^2*y(7)+29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(7)*y(7)-6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(7)*y(7)+15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(7)*y(7)+3277083565164337656496880981823787862947592316493591336749881767517010156870589336568071250*x(4)*x(7)*y(7)-64525119216205348802626907495145308886123799665863527244002240193674662160979852967033320860*x(5)*x(7)*y(7)-63525864875110628498184027702529617676829789335766819629758327200215811534215773956402583275*x(6)*x(7)*y(7)-1533282304023759203240438792781301475460013856899515901155239106815800329985458766775169030*x(7)^2*y(7)-117968774422003207903942949909648638568261009346117954148868129901993980040356653502484299340*x(1)*x(8)*y(7)-44828149331073755943759829772277135679644004077476427122601917792031933727621408193249724220*x(2)*x(8)*y(7)-29844051307627108448839137205302620796194128541648625522376001117763521813039064845969491270*x(3)*x(8)*y(7)-11365740443441746647425745559101956537303848383725593902031655264290254657115785715810424750*x(4)*x(8)*y(7)+30470753748626261584871821212825755881684092179254623394139075000948229334877728473831600700*x(5)*x(8)*y(7)-38049796105379061476224651491414091960781834605602916862868034181774521176593624457918068970*x(6)*x(8)*y(7)+49499766918082384258113130386454399062526367047113568702519272526537668721966041431038867560*x(7)*x(8)*y(7)-13010115028736236530156670034028555583769117537679828897270108070350640985045438696044692690*x(8)^2*y(7)-38444198409190686891380692975929553948551068069911874253454559705126729726993146000190585060*x(1)*y(1)*y(7)+30032199606926473799609783118695449631066189124350765291490694209067261276675236904123412060*x(2)*y(1)*y(7)+131164574263904036430919498080215940667008261725264406847795376294726891372530884808674230134*x(3)*y(1)*y(7)-4302137242643771487596932932546400357160954260037934648374735336370066854540244747829508145*x(4)*y(1)*y(7)+1449403648313658914977976138717876141310207664954833918110458231479752502549906763215045900*x(5)*y(1)*y(7)-182258105869807834285887325883649089646219354544891696497375360865434340793523292934368278410*x(6)*y(1)*y(7)+141770342873221371875105586398150465244415343552536665794208746679439815941622900775465253685*x(7)*y(1)*y(7)+70725057686143922014478620654090413070039370049269187748988543684745527246619176100679451404*x(8)*y(1)*y(7)+107106163338380063201243518439312450265318148874093299671031593715322407210143744213667514354*y(1)^2*y(7)-72782174020346272425577194645806553301320767192256985991062503071453085314709324042851683690*x(1)*y(2)*y(7)+59035698535604447793783946610063128863032159684761285231088386688740083311186578028738895255*x(2)*y(2)*y(7)-32041870034996625622089777892239026429615319049572860455723039581817105573103960563254962485*x(3)*y(2)*y(7)+101314207643499851088204608034064293499817077596956942434374781583433058889950347193132160*x(4)*y(2)*y(7)+49956860173971813636551545488920102967864325824515269126242716618840587752683079726002544150*x(5)*y(2)*y(7)-14101278904016564077977955606231003049970793523607350831335770313728005545131492345952861235*x(6)*y(2)*y(7)-421245272680992715504189771838047893154536485342215395833061976753305298883736501334445230*x(7)*y(2)*y(7)-11529858605322757069025718210416154568744580591301642280470580726216948771756957242495794570*x(8)*y(2)*y(7)-19082146058379217460443895425050870503530104740353274465588527371579982852053094923137898955*y(1)*y(2)*y(7)+2501588116308119990744537402333342806750324367495225891784719289991419344339767023727513660*y(2)^2*y(7)-8370411624644636433554967556786740582627320751881521412572971597096712079444834896870370910*x(1)*y(3)*y(7)+754525037699825955588299863546908567011474063174758085886167932316522894716236963958021470*x(2)*y(3)*y(7)+27861092900556689520833115913498906103433156329427458514212188312448871467501365486340941890*x(3)*y(3)*y(7)-6553092395115839983451562421513369637322780555806419435691389647851475037731321663466874970*x(4)*y(3)*y(7)-203612734793618180789397522735172378638116101357279133897201154276413727510748576413828258710*x(5)*y(3)*y(7)-11321770681161744624918029255074438755545062753137614304297820336321005993383218959090067140*x(6)*y(3)*y(7)+7582216473981983179760898084922428144702351900634791597913201556782393098711155141169691070*x(7)*y(3)*y(7)+25344704095139216857119470384766875320273150402213031529605350102832434978686668124273724090*x(8)*y(3)*y(7)-36965876369768153007903658268421089501573646077510974182822548202257317277024004278832909140*y(1)*y(3)*y(7)-11541230947300444517042275384353680479219874758933625267452366049597334952141960125954200980*y(2)*y(3)*y(7)-1465989633243541263400509764870105369897475827650478473889557957223854226562462261605341330*y(3)^2*y(7)-8534812942551717640442541585464339502193543467278747986900917279565077401276289571329250*x(1)*y(4)*y(7)-141864338937525019239502217549706778415036231548204427896380456747276665600788590431305827354*x(2)*y(4)*y(7)+2337803931230685791602124791875526650369072164858715501424492641857028433948308899485381050*x(3)*y(4)*y(7)+2459770090652278869287458366577165384867499326602636572111539265111118755714392764014084115*x(4)*y(4)*y(7)+133907863888789352231461729096207531439883241062711913142663127557046806668034427893782367240*x(5)*y(4)*y(7)+120828318705101356564432355356980935982655708604935115799913744996306895013511119715817097030*x(6)*y(4)*y(7)-3004761704604237589869109240477246647504330566898681885604837745733074689085882530907816115*x(7)*y(4)*y(7)-15707967530020312172659112429197525134572800502974494551826440563344988220717922614632102090*x(8)*y(4)*y(7)+8051730370803412438276070656658775168344757151905979413943168463314195812774564200898696060*y(1)*y(4)*y(7)+37871858428277104926331705876286923646431162900524955018162931757286893200321200997837971635*y(2)*y(4)*y(7)-5354577459018723081061507370281848859215125057986959430743786215990256572366191309282623050*y(3)*y(4)*y(7)+3820972256740520334447444560734581745231556879177819168781101953863488338991984329139637330*y(4)^2*y(7)+23381968290581267540046595043320485920623701313759951268353125899018908781828733037925097760*x(1)*y(5)*y(7)-81831333487840695467466705433723241365173139036896455919938535859702088987957229561476651345*x(2)*y(5)*y(7)-190684700618755926926231072726327264639090909503645312479377396803945488448976699927224406689*x(3)*y(5)*y(7)+31194632531539684918593999293654746144628701971453620314728653149794805348439618695697052514*x(4)*y(5)*y(7)-47447484887828739249871391968547538579925347572090507616853956680954269619765900118588081570*x(5)*y(5)*y(7)-15241465248670637982166379761754012869353496118580183917939722253204659855711580049368189225*x(6)*y(5)*y(7)+86776459449709213754050272686833617791234397431069063782176462785776748937287662535144066164*x(7)*y(5)*y(7)-230806110969269846939465794188830988271879982380530337015611319746973839360541035968337953984*x(8)*y(5)*y(7)+59954008872858426570535441334266956065616092618672277936651559426774372541684618005651185645*y(1)*y(5)*y(7)-36999250079534397612798328250074061866520056563382378886536837859491177155792399326515632514*y(2)*y(5)*y(7)+10336911729809751300390034957492895905524496938767740574093267720440014172365080596727396680*y(3)*y(5)*y(7)+12201722840504547604360739666864993720615820721229749630431210534339668510131702418370155015*y(4)*y(5)*y(7)-57184154186759619221814184160023010459207981615932731501936327944161086208082742395799128184*y(5)^2*y(7)+123286806141322763124354620384424805480263318309532622437805043890270917865319544411102666560*x(1)*y(6)*y(7)-43134313321509733553989428335320766498174427322847722227119209795083960180368950421069949840*x(2)*y(6)*y(7)+66485001930277858739637066593887675323850624239652024170591505992361800528910520577385813084*x(3)*y(6)*y(7)+188469541847723164234288008232422937524897577721202707498905118191436077561510564362809502057*x(4)*y(6)*y(7)+68649829589832114979973450455843663032510916466386519866341780118845964848797904304112503550*x(5)*y(6)*y(7)-37901696326335046394477175459424072076050635985085892524483583872164012020517330247389369060*x(6)*y(6)*y(7)-127801418404208783373719912516993177601262238998099428887957130665512628946094533052032820897*x(7)*y(6)*y(7)+170611678135047861523902580207421347744340366471189603181422201814162530132712166925755475408*x(8)*y(6)*y(7)-80288911223730263267703258258059958641971170484838462576349696525891424535908920632137261114*y(1)*y(6)*y(7)+137784002895987828663927184375801491922807793006390092124429633678722474364950448438027855927*y(2)*y(6)*y(7)+46432556569461213041132608923219210744754097046437816725489083155577324031493044731855602520*y(3)*y(6)*y(7)-9830662843808219910737861043286558503219798855824684134956749821212482967676521564697300600*y(4)*y(6)*y(7)+246588248326738071798726549689401783838072206349639128441677173365116809164394554256540944687*y(5)*y(6)*y(7)-179764509735352096628375366349962590862885481758195089015579859207523834250628236906783895938*y(6)^2*y(7)-127628174293076116869728111994718180464270001986193159263969558722143889176625540890586639914*x(1)*y(8)*y(7)+222293821659537184492829929436113128991864521002207690996186253966439368495668834480628097774*x(2)*y(8)*y(7)+28285995566183762851722764010762798540881506187237136389724880039114844373518458377017028690*x(3)*y(8)*y(7)+63777744376772471006449231676388919526805791247591073763326857357714418973085466626193561180*x(4)*y(8)*y(7)+302902141556140077641431462075420607637173262907587436766905479726564303903989961338538018664*x(5)*y(8)*y(7)-65951202155886224169440276494660772958846388134739944637862422921469985489640266010096718954*x(6)*y(8)*y(7)-87957991904009067322157500227736213205148542223990181226102849600930674885189679776366708890*x(7)*y(8)*y(7)+55476130046775169762763296919404943890718070367197893698788545147894024281329211189493050900*x(8)*y(8)*y(7)+32175178538796477605751639712893005205587349418181358653908725788201281936374356048123375300*y(1)*y(8)*y(7)-1513427512895432192370978100533967530098955752973103277311790409083374410511437549541428110*y(2)*y(8)*y(7)+7284651347100451080951629777504379674123889367935504635428233798875065704885324690161809080*y(3)*y(8)*y(7)+3814583262214614359095210362710454520269879367520366265312883897455222489338967266932298820*y(4)*y(8)*y(7)-2236287299286065705793991043382257186037335184049990572494458178270387664464287821233759170*y(5)*y(8)*y(7)-55807147164171280978858632748552204093656878947512111195998402643106410281490961650088758580*y(6)*y(8)*y(7)+2795889938239115793462380945598734133387132999507567248564228231065923277550576342540489340*y(8)^2*y(7)+330127216218202521501865320958586737505089318523597333009216120154863408648773284630888789054*x(1)*y(7)^2-201337573280154138580689138791904191748679449717709845920469853961857024011304744917878864622*x(2)*y(7)^2-41666087385220733202834791603407827503525369558558768618160371914999574933098131533689796820*x(3)*y(7)^2-8373244172649557512996095399004133069913868600024777866606129163610786401572495802221545885*x(4)*y(7)^2-160855754241843097268098962719458442044546662589291498087430239830428169781446576591016821498*x(5)*y(7)^2+269078304053465372868583695867931052989827494480679774916813340893032566591401502939761212124*x(6)*y(7)^2+32652366470885777496318046593298935432528335472778408208201474915253537877849210853913584045*x(7)*y(7)^2+8872476305256629724976452752089066727417929476117095749523246030823646286418471614334941930*x(8)*y(7)^2-53778455050670815588495566405116117299253342029943672427051568184886180155092763643018929690*y(1)*y(7)^2+10438592215468077902906324659389613123684058542301473506749927518203805974253854211616621595*y(2)*y(7)^2-11420914681892231789643820866865592185325699696020227417186190199606829441948626042786652420*y(3)*y(7)^2-4932953234723618575153566696211142646043334647708838187134982527306346836889118357081549980*y(4)*y(7)^2+77345247931255387735180002428890968121776741753231006115923651818421773583834750384256250185*y(5)*y(7)^2-48273460114365301145032989604953250805722170850073587375902721614151804186042164940685508460*y(6)*y(7)^2+4995123724577105921350977093167671464448987338946167101295444294323516200082971508745640720*y(8)*y(7)^2-5796813117295680263901100905668511964178557468924794160564364800412316464562950168489670170*y(7)^3-7357156056711056020618673012179273631856635055395660208490884269955886879676073015151617210*x(1)^2-41203808893136472412033437084939435025397975523071554061675467475389328009054089358329742830*x(1)*x(2)+3003704343334508238477452635845824712986875558320650883575181910874677488546917494634762540*x(2)^2-288089050576875280596294457693193614719060886927099587321191523770054537388718215652219910*x(1)*x(3)+11139853018087150479288902392506252122450798276523056558691290408603312963354736181145021260*x(2)*x(3)-1236325991571783684464143036917227920415768612423291029833320375584939788065473899831922285*x(2)*x(4)+8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(4)-15888037263473318824944963563141641060062204419375524632002455292979709783713678331789271650*x(1)*x(5)+5056358337930308923469703896658246252638299994915633504582571545047447928128917927717920400*x(2)*x(5)+1224538055599438942612149084484408632574671531316290780003758595138281710343046785489842060*x(3)*x(5)+2732367130259435890087612066725173670870136616111916996639589964885062528870232219173150560*x(4)*x(5)+12138001436622434446039583108582767956466331465629818387264767552103370005015365121454199860*x(5)^2+18040058380735617598173322913286719485279223030796187841032458026586399909797131076033253730*x(1)*x(6)-29664829205159491328034939504186261238508424716112742816837744308976317601351941862580957830*x(2)*x(6)-1776300449351375352046174849233232750611530914582250158572638421562094601515574766300773770*x(3)*x(6)+2130055249945089273352073852036440296704680715924490774302478553750371144281847801394560855*x(4)*x(6)-26105352736001961709592846478361891715476488778478231537587992797886990616530261944411876980*x(5)*x(6)+3113118736143167215207195289279520695823205625347743862566475677411188410749433869796351320*x(6)^2+30002985160675609014740157538080494642235880031461596673245460791503711645902927623116109370*x(1)*x(7)-28110695287685237722978790693253065391636646929489866559097186089534811970238474740358455335*x(2)*x(7)-2442047468918998694179026020120169799162897907713657802510193017561426332575870852526427505*x(3)*x(7)-29193973029339838151321675105092903706063478144445340175229947929989455395887308284802632005*x(4)*x(7)+108400692096895918116592718326530527050387433073014736206727100815806463191765203391347602940*x(5)*x(7)-198839423860103690352422074329576555853891224482224382132136759181343009720096933743886554135*x(6)*x(7)+35473187261712536553438476677571842414776730230188915564605811419352083543698123719669136035*x(7)^2+162818286534728271938149127256519059968474204692496586284118222224143198270233956363320550020*x(1)*x(8)-186201075814021239712295880685485830552979530787962019817188925564950312266751009764546616960*x(2)*x(8)+97543465062830271776734633638998523097590055572586056649532936099588411603792657455119966130*x(3)*x(8)+12107036216174082520726266997701677598287937743199824032550141964101225817427178935688037200*x(4)*x(8)+8842996074589692586990137756575770267851794339356527932417977550251712727630796343786184940*x(5)*x(8)+29859257299491042878853122514352102586075046153867039092449841429269046233944106553143518940*x(6)*x(8)-8405197251682424415206142596995924045079736663470808613183938425936021123626022002055994230*x(7)*x(8)+37477717559946114593030369833304700331339964072229009862882256623525428978537508984849843990*x(8)^2+30297844514319935561402530984582960931731665520695492992648740948971799700105187083774508380*x(1)*y(1)+64171703783525041451809110029634151443131273021210009889192198443499671517809456145837247820*x(2)*y(1)+48562189106749193021119114440050153361165991409387345906691936164839315713746029350878798490*x(3)*y(1)+15257372530687685682358566992849085548964186773418286018840640731090203392070636289640013155*x(4)*y(1)+20367324545755634494892997419884923286932284653504067162996738595456164511249278254323197650*x(5)*y(1)+53813679670798671811015248377743385143954542678735769931185206762883376177244647025435288520*x(6)*y(1)+4523098392470478075170781064879275212903254440426539380965822371379535916805290811158812795*x(7)*y(1)+134994223643640291596229887742368212518650725744616664790678916477937548961526914033575794310*x(8)*y(1)+81608164051606309365119755976705335927130637402187834716473406468382396334831374542611653410*y(1)^2-102647658259891172901123737400649847349892787859861779900372787817708035995509831651917541080*x(1)*y(2)-29447675391436778233924243104118667632359016264630468444180960645627669740608423995683558895*x(2)*y(2)+11985417113918542001607998156119972774452563106065629854153871321441540066030384684635361145*x(3)*y(2)+7195534066264684507869356067379364209558581511205049685444752711947251793331469461852281655*x(4)*y(2)+78816279120516610804218353118799555259419131636666419204823962608925013678581402523112940270*x(5)*y(2)-88478562170933004025809129177707237664478828919264539236673450419274313915813926331258374645*x(6)*y(2)+30109953827092011048422347657790848536322990109240342462052180609566345700952374227503122430*x(7)*y(2)+18828009138643311147998919078279105551478922841334981663131164233903239795820576587429445550*x(8)*y(2)+12531252500812401247894599206984378377484745307756600232180425474874803434594300933438987785*y(1)*y(2)-2408060068909300117742412876925712517385018884952966677254211226086244267706601118713984925*y(2)^2-11647626709659092020134816530628859484518207400134452288957250168757337128804931466968791710*x(1)*y(3)-9805599154930611714591313206201979066032225564920837575599992188268406914989525140205083170*x(2)*y(3)-27343943882295087112312002354711787775161983151641882573263153044222059807385005708088954750*x(3)*y(3)-10059906432553930319671559208637484284348024287149301018859735940839696582521331021187064740*x(4)*y(3)+75917372496610076200092167240175628238954066837057309891095040730066866766503145331741106660*x(5)*y(3)-34970406974814306126426968867721433241607279447440650619325762927226845182972255442131609580*x(6)*y(3)+7624703224285974926075125950699201087040206727326834815098552777474451515840588271602023680*x(7)*y(3)-137778120209142941330359183486967035829313611695535950641046740369069810032088868099434577390*x(8)*y(3)+108593081239472968766137137493625403792562515303030454464452015186096568413514922957932089940*y(1)*y(3)+36692830098303606293452155022158856221764612534565563894607148085541389839206253658708212744*y(2)*y(3)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*y(3)^2-108281028080452762549797566570495178743031858979172720128172379160620583690950391664861611810*x(1)*y(4)+59903599270499712727175124680189893417851864176188448593082672588155197589132213316661273550*x(2)*y(4)+11978140188726540567989062215304365098259837087883344472196511336323250008011042520053424860*x(3)*y(4)-75687142229525917686528203253993376416415955045592485125670718021987219911813614613799775385*x(4)*y(4)-72516052904761623022855578618776000458201491769927946004056974868266970011890211012621922040*x(5)*y(4)-121581283863443111360238436999150481014338820742576275088907010127002946819336450250026733820*x(6)*y(4)-21867801436155168182133572148711912583216562369763240557805130299599460316307509450253377175*x(7)*y(4)+28255331573593545353835895956586646657896937150867246546562429914211594030972895117787835860*x(8)*y(4)-56812912109340677973608920461428438043779548449751451358897079258671396073860939545076841644*y(1)*y(4)-195404790690126975533080358490717280032314791769480052425749318198195107064548054557522505845*y(2)*y(4)-55495091321153631661377996565247736007376726216319693149988795465621927657984574308309282990*y(3)*y(4)-1846841369988094289959312935593992769353035596560703779702450393120922982067021121738845860*y(4)^2-3373841739122931809018710090526263291276190082503177460537442296880733614467673866466935280*x(1)*y(5)+56979196889421228004178332733088796792445353150347257864556825393340507055019176447322604255*x(2)*y(5)+47399725880666954570159962588616335110518182020819562656295805596904045445176022563659034705*x(3)*y(5)-23994590712520801140996998846889423058797350371039279770771930438716378387353783368063060070*x(4)*y(5)+28049229447538337710949627836210448294052443712708295914314244469014780492058352739044291240*x(5)*y(5)-89289037357184342254264960809730135998713174729702664332501037593840903531636298050339367015*x(6)*y(5)+20604183798045039333304501981322240735067366479240467869919799430252618662050894942535508365*x(7)*y(5)+58793559189936915909702843055420274617372501967270595495562532521575221495353220733402096530*x(8)*y(5)+79806013808973774303474735542805315178467153675083946239023833484399312663427049916753164185*y(1)*y(5)-10728041651402182005015509023495143088602060054739811715340870163530430877899801659773510985*y(2)*y(5)+33550419003558910038759727415906047387166660148406598565325872196065165545846498554095842400*y(3)*y(5)+46070975320693824560119228099036850406092723747405456729549538713609785951638151055957829335*y(4)*y(5)+15570441857169442823887363074968795634767904170307341471407157712580462006197631230057651490*y(5)^2-68388517940969807736865523008867456988807607494129809002739469293602505267359134476097156490*x(1)*y(6)-72806080251852189700241983162994645587381773888477960690693434710690840408487003247791499050*x(2)*y(6)+3305758899528603698193151585218857544054088269837943734603939492619880115842347546482936620*x(3)*y(6)-53073671841820137285227171609045555960479525043437574334930085952790298959999310083385734015*x(4)*y(6)-72293589015745200719773705623123852382074999561579212689971207629003798029081780886860225830*x(5)*y(6)+83954481630794405350337097270077652256683716648885017108543429748851985606726858875993076640*x(6)*y(6)+3816029354908448073122888848890603478295076746495873840160452253857248038591315676164113575*x(7)*y(6)+89002125135724948201777124901044514682513825821846620577621168337068479254013798185566997030*x(8)*y(6)-9513629668432920365277140158202659477332535099526436800490082580452115468647317758985307540*y(1)*y(6)-28835682152959254956969036373848375088661693757506711277810035580030663341082263970214963365*y(2)*y(6)-100752699670948650951184509203090495407867702169390637075520431698650959134930469347883124780*y(3)*y(6)-52084412189760737649807814531679555416805583102774051557460573321745524514233631915249006444*y(4)*y(6)+104946076538441605225151508081633217880227050326902317769808570827605891339247080639479610405*y(5)*y(6)-22256061647613170748181074714560387071718533054210854046957904595139980678185861684535134980*y(6)^2+2605744067630588952808922282989222478991162965325040970691542602307569400851822552687860320*x(1)*y(8)+19584721126409825542350799594959667445693704954389311446862163654568750196466113745428198370*x(2)*y(8)-60043883613531448507265988724240408486866168044631057311080806549814510364322108030767110200*x(3)*y(8)+56027035563407626847205291629854034724286105686158234229851621141471833771367103186329739632*x(4)*y(8)+46363842690450110833139478497625787396348318254010774654494150135414399356658751882894675170*x(5)*y(8)-43793079074124660879336121476198259456645067620158924847743162428712518426002267897018892850*x(6)*y(8)-70622035152758768215493911084000480278139286848658547866587921985279903227734623909274975786*x(7)*y(8)+278408267827067283472201495006909717523257648301559492298485232928476549474871447850417590784*x(8)*y(8)+223475743527301806917908782358357107762447652782229559147371901187217270038564408812704550664*y(1)*y(8)-69316195805999679745573260369611415850685463005403180746792430244188620682998569502864908542*y(2)*y(8)-20096851387085007427465843801838196369021131274547313074681853566633873885149651879314381310*y(3)*y(8)+32245175112878462937134257234668580270371500861234206745881817114871334715381695851629057390*y(4)*y(8)+12062609432201286041369692590329066470223022177525634535860901021098833345414487749908901902*y(5)*y(8)+31789999558397416590579870856465551671788504717980499964298734521311311474440565476510310370*y(6)*y(8)-23679098621599204386532237842928022628751368417922904810167156729936781367633352581339958190*y(8)^2+32093274222803860661500906927640658672586400610105936691880727163489020903534006840773848530*x(1)*y(7)+138532709767059545131540096902234441943624876136170253537537537401545819595170229380126694100*x(2)*y(7)+211171990619468430010020231528332141268499153913451329097556580460162768883466437266060441358*x(3)*y(7)+155553602004929164513146404327010424141489567520768513502944409332184808043148929402741524472*x(4)*y(7)-94232265062611869145875152322700593810564745712282298610003079068309395427163859885760828840*x(5)*y(7)-53530518381077703473728089288533791879220036985473493078352686031877487736123596725723039270*x(6)*y(7)-94082218131203005395791892755589887370265484578664976561952561438642907182176074261532349772*x(7)*y(7)+153303016401759406368887188036108247867506701480280093303087422211750337878775772428932816798*x(8)*y(7)+227827393171545595182716400350123872383539723864196677957583893113736231186532396066282956268*y(1)*y(7)+96353955961874781455890889438999447455283879311754076386609103229652894538489402688845161062*y(2)*y(7)-68252566333238172379032402752366868527883312377079173694350532434670379729278561737392795820*y(3)*y(7)-8089812222465478127477648706379046377984411391648443153582524631293516110037807696791303880*y(4)*y(7)+502195928276489488514676962105540022971468227579509649495376245021620313917931480995524612216*y(5)*y(7)+63968306032555024075567283554304117690203337470959626249451609451000322236215434737437155696*y(6)*y(7)+9596315030854307818106170525914210234595075920906685985116515479230007933385313679514055510*y(8)*y(7)+15807728406881411924966131663812796423033235821920468683921510600166481920769661238929809420*y(7)^2-177353482569649595995270017756603972977268562735635107573907776609948026461763074005087866500*x(1)+17815545816814760101157792564438224698838136048032547901646821446233478857622434571546851940*x(2)+37464285385140152062690531410546613924948078721911119860114210433139467306682738154618274800*x(3)+94099203929014124142000029477601509595340524403190821761212663047356928175207225335320306715*x(4)-16199965131821964362766400615415430018614488175975936144576168953007249186462290739257634370*x(5)+5356884206709487205677071825060415209523533433714444632237410635402621693854165181108762140*x(6)+20069282560185030725463260878462309322653666730007749281779300615498604520577370510398698965*x(7)+68558640155649796173783372765732657606874514415298905861005440075852782042911502991849250180*x(8)-84296012264746665075046961268505759283858587748116930702421820784881296922285783894323783900*y(1)+62153075257250128745256523322973426435322274834198586249105447594294132082448387990568185995*y(2)+7982571540032826513842114304777345705865463682508971903779981026521068226038234274956307260*y(3)-103339629205834779721155936852731585867217578336796847056674655050933530620727843026276147538*y(4)+83238815960242704302144347724122994026463080894354946278629633583676055587265129342603613235*y(5)+99676745156788820296353486969839331039849776588372557977905009710996516991086587469545129180*y(6)-197187782382678735422632034995266635364314946661693753311686405048223377985684824447409555744*y(8)+113369837067518457525548594618430452749211273116953723815264002309472283226656596345643576250*y(7)+163695434005115541282463405571403916169755818790953696375170996098008470837844352297572715910
---
3
---
2142018276906088378293345574306829818270672144343103941160361789062211533286570543275834650*x(1)^2-2260603222162769067947731917371721513111512328678834828417778662826727506122217247473010040*x(1)*x(2)-4956336149778690201698993968115288709088167822384864854644581533372158511397668645669327820*x(2)^2+29113119485539170212506204038652743257569225558832967494427768312929836529039837726814176850*x(1)*x(3)-53120023092513115784739774162108485054210339530282186436699579302976905942750608956717776174*x(3)^2-16617483399738800447716447668491819003056162133427145840727929212993360169600955789265101830*x(1)*x(5)-18872611647332081804011304673215585442221299503135164106179514746628649190035128722881611390*x(2)*x(5)+31265360656853548983727987823256554969059116157689499297590563927460949598859343785278934080*x(3)*x(5)+32598962768351906117202408107351339223802724609949111490686650662526889062293115610604158890*x(5)^2+9764330626173607123968269360761755058266612183342990447938736168364911141984561840768316550*x(1)*x(6)-23379193287769972816149003471308585389136364062494719100897997187563776940075724806631833540*x(2)*x(6)-32499615688358078099322266891512770761672126403378614467174200507774198673577538191730682360*x(3)*x(6)+3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)*x(6)+3938280375505802615832042775516920562935203656921532271230179227851735324650986392326806530*x(5)*x(6)+19945015326515323650266967247014106266766058490185919034795123532736449384475413363969898030*x(6)^2-919711970945469581909353895866259819752416539777673243262528267646455317885719126579236220*x(1)*x(7)+9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(2)*x(7)+47028781540578394423984061569616246680471674850793228632497822062480808182938750545552939600*x(3)*x(7)-5576374333651136210808264766844725194988352629940932754438272654892002662473686633729158760*x(5)*x(7)-2602689825838726218599092713851454926424607551272767913949739822774397378688950536981200270*x(6)*x(7)-24615984443029239804405970823698959657248495184365245936790198500010896887198822975219458790*x(1)*x(8)-5308577186801798783557336366286946855593429167334601442954203902811349816038307175307600300*x(2)*x(8)-166993919181381873907422487923588805655874644195889752913798192542885264206961496869583858694*x(3)*x(8)+10802754969475862975554987845865943048282943247115710992756113263986515761799418222186808910*x(5)*x(8)+19548149918335664051507002149745402238845626232027447931968484946623953739441349976677265250*x(6)*x(8)+26380319299317772751551618144548422693827862138876429044393444926561860996021045903274560810*x(1)*y(1)+3059117758409929706994649083471377243541899226740271132736304989128345511474906333677746290*x(2)*y(1)-44724444125223127944979201164615483005986359669716169036930958433246584547009607397280394334*x(3)*y(1)+48614781631153891245372074644499212655133538449499198406802433769440385259950913669533218590*x(5)*y(1)-32251153587159750198844231645805569835204276927300659823594755050954091024346723256995757800*x(6)*y(1)+47028781540578394423984061569616246680471674850793228632497822062480808182938750545552939600*x(7)*y(1)-166993919181381873907422487923588805655874644195889752913798192542885264206961496869583858694*x(8)*y(1)+8395578967289987839760572997493002048223979860566017399768620869730321395741001559437381840*y(1)^2+6368475271188878464208352453543055744129595522817991280428277307837258088568845937709404220*x(1)*y(2)-12809146607391511427050053287297789870222994653522881527711863499821440578520550537039630640*x(2)*y(2)-20004359634949584389260536333793792571353575119674824647722171828106163500928209437823896100*x(3)*y(2)-601766593563704879199899721485392781949351427778844054276060027064545087017628931179689340*x(4)*y(2)+67362461011539812796485545907152762738191897729618310680960059082349099686913675307094108800*x(5)*y(2)+341173191710379277099073983839892452227309033551474198380011541278181240752824248825790270*x(6)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(7)*y(2)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(8)*y(2)-20168477796830594810860508985107990602794307327250873026161097290032857615569380964509265920*y(1)*y(2)+973635147600509998600591810927511275575279204922333338572781571443771882638947681549231870*x(1)*y(3)+24686884935629428789076771945460019813415241181630687370201148402422047738906836824361308140*x(2)*y(3)-2748214251261489156659570089744166950874760745114512645751031821205425260688131012882349770*x(3)*y(3)+601766593563704879199899721485392781949351427778844054276060027064545087017628931179689340*x(4)*y(3)-41744551913651059620346387154112625984480228477435249956969446806989873559192943588011783540*x(5)*y(3)+18347185141437293059625462976046033647074457560535540511591270387588934867214074725921201330*x(6)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(7)*y(3)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(8)*y(3)-2584096089380478735059597438429968919434028537538464267312106359278731146046959486196979950*y(1)*y(3)+1364366378729942612962543885052482064053170901351054600580781892356892714873074653837301700*y(2)*y(3)-2146538008882009383961921533771874363681235458113433113028379132499400623628864386665231000*x(1)*y(4)-147010025632704098573907406815285416678048693707649597592132902247125854640187562788008902374*x(2)*y(4)-580154080439533371231944978700831295120465757897505785542823005466458099641941986453259350*x(3)*y(4)+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*x(4)*y(4)+82975654818757997070745170714340787155364372079711363754965629613272267426238762230163075844*x(5)*y(4)-25643325477124300751545887400984087353645467572807810508289360067001372110384762970971070600*x(6)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(7)*y(4)-2378332773028356040675484632968380817865121349413934106888683673682330327138661613397932840*x(8)*y(4)-970078996842704397108777028130492665672985796011900579329610846388588727678299513526672770*y(1)*y(4)-8250426165018948907783473957766849384828813149538228213180834141575070660999933666400941960*y(2)*y(4)+27852954614590908958151061758440821377473525891577781364263062095597371374878174283242657420*x(1)*y(5)+52671329052249010420611380483462844938270982035638124464076109502612981301424005942429571330*x(2)*y(5)+1965599763952259855361437516988516506221072219915799211504851213307548302434048139240046220*x(3)*y(5)-12489849403218454438754173456004161549706032979077213680164740941452703959312745449637750160*x(4)*y(5)-4100781967113372131158180629444884120804450522792256436416243980738297851071637675908221940*x(5)*y(5)-51817654070941556410563950175234124068210287361017226033243395419011513469396716570181817500*x(6)*y(5)-22396807902334691867071172189386115382400802116897300610407170323159471801583855635168886340*x(7)*y(5)-10953560819856467683600001900315556940180955525776862003402788874851195216909389248512005900*x(8)*y(5)-11729325316304535888949829508513352342580106654468436327997566596651869375446394218207340360*y(1)*y(5)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*y(2)*y(5)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*y(3)*y(5)+2299855752328939287568866870582031418092419348017638188611660508431416233748920375186287700*y(4)*y(5)-2585439976247771545369758381385931551171410901831666506900447546131566588861746621865354250*y(5)^2-7279813021549496271638188505938363296971874181512186157961942071350305554757951053962881670*x(1)*y(6)-48885569487973381260175234205522898013258264798179242212462130767617452093326000155124564230*x(2)*y(6)-176695458746095439796913958361814357292893979945098557120894326900241972389529539664395945504*x(3)*y(6)+32793514557186113303520666410185002525818222474020339303220260522739884215134696686853889550*x(4)*y(6)+31499943894228918684778718922287728030470889592387143510502146103422440246921302360654786720*x(5)*y(6)+50257513068527406792894261896505498390002012357651856703313128649185930083854889507552454660*x(6)*y(6)-27384852186167853782623361863110027538099237473098541285780027539126487335244192149793022820*x(7)*y(6)-9123547356199937704763137505410895148563640974200663029270208663648011329912317185468076810*x(8)*y(6)-138958905202757609923998591892394730785580478390995524741395968003249536491454923766784391604*y(1)*y(6)-16061300168458500041011269542463843793761379982545580889539465445897360563128102297137492730*y(2)*y(6)-492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*y(3)*y(6)-3818405394583652192173943808602430573953558250668400898001700651620757740274259913356745210*y(4)*y(6)+9286222218141889509869526657084325331016960619470733801059830184359427445640793340789107270*y(5)*y(6)-154058351692435838375094081408274955076144800837734623959660163915383018691294678909451888724*y(6)^2+48745182943926714437766264456004534099611293294752129240475428405610612531367949948826910370*x(1)*y(8)+25997564543981687362919742366560822418844354215884308681524499303730335993224514357043068800*x(2)*y(8)+42565273148922458875017593838727909190007956038175118457981008985587687914291935833871578410*x(3)*y(8)+17158489071519203934806474606091306131775019985971712230038672584412453252072036987805917360*x(4)*y(8)+11601380879169853772147157400816808308942714977195655699644915579550816689801592364890133910*x(5)*y(8)+198349963118906318712569437696293902674685841222828339223097894865286671635081755939147356268*x(6)*y(8)-41131415627889935221538656836552997003848142420450722648064605889976637560736619594066227980*x(7)*y(8)-37324534498062304151184544384232876690289679740500839291324253358156364113431354065559081490*x(8)*y(8)+5247417070659079156429172914132080445449406888544738242816906000981009973641117090010577330*y(1)*y(8)-24781071490226820324342053894579797804922574516818367948132362898019557548312232367855050430*y(2)*y(8)+8312504865267250021086693767158640017894371553508284862357048298578773271691976287286966700*y(5)*y(8)-23924466904623785978875031620750372031389819703398090689158123140075450859845631741813187900*y(6)*y(8)+338484456917829424444326748836963532992649795725446447847390514014338123298307333388728952964*x(1)*y(7)-136688175122549199713757075683048483874743146151684035946690201405829689673579952862257315878*x(2)*y(7)-46709586647933507287225271985527043912189267691708497980726655687195336301756025744087075140*x(3)*y(7)-26877789141520036656421497393662709086110126707855136850053571146535471441409852988544273460*x(4)*y(7)+76793973328179530824949353871800365997666822317800745518890662920442335380156778356378409074*x(5)*y(7)-37265474346314434661242912404036195780286293903766682880191273861020150318743252074499292580*x(6)*y(7)+50893162713476810407276181463393878627455804949887171540784761574554350122515913709780306630*x(7)*y(7)+39168558979224553525772878579063034357018426239216436770161321317960740239585622453848724180*x(8)*y(7)-60168640425837630629301376732476296576643348110008716235643916613100239647993343869486482000*y(1)*y(7)+14139468623609292006396282677841517629737347159906174578713302012292261579744164770428264280*y(2)*y(7)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)*y(7)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*y(4)*y(7)+46112152565211041922126152026918521943517226109622193521682477391231528542938872755017745970*y(5)*y(7)-34405708348875792687750204996892721622104508661473428951624050692971398570968425861130028260*y(6)*y(7)-4155297538464819060222187872055772803178118731472993058145904774608629097605731331350877690*y(8)*y(7)-4173324488395966181438177216557002832568993885562625439243864015389292166362210249245158590*y(7)^2+93206744467389255062532549356840039121060425464236821661207877738406460354678817666952782180*x(1)+201907754794748585992544834828245790306778279981325843581191808995421237304189967794788421700*x(2)-67745383674581418647821360679408042157065725619833723535336460310440487608561392543687478530*x(3)+3580060906580025304563622557349010430967268660297968464862101492662078278605543615930624060*x(4)-167373663230340010099152783781088443385996460624299996752266016224181308565702122303828068260*x(5)+98919954065639552490202124394175810283433679621310918611755086951214370370713893551322542130*x(6)+20984668190365946440488554065525126737758212591026840044598458435122172290573972767756910850*x(7)-123968685572718383884396054542135336942100245636387548090029911652634176187905833970537522468*x(8)+135716808695568787806506547039427971228130441402380031731184502850986961903841510727727916818*y(1)+63454204187648635205222214068654295274897224156183023660331149315715776023147829303539351460*y(2)-84183140191520711980490125290471867798426898560599065101940391824799810231885941560073098450*y(3)+15404586357157738022689460775251520250038392348523738712276567978871588288231675474594160340*y(4)-170832718335543924004013556055887544457139168773249953471378111730827964745278787183047733210*y(5)+152849001304028220317453528425634275634858833237782276282537928913526716950403291296832640734*y(6)+79132073999614574404457687123629263941711671876432938516026316554051924147648688883793199460*y(8)+66339841051179561067401218821365594595992813511328665251474689481492429761290634742593960080*y(7)+140208975105885000104409554102525743042541404921397291945336263287859545730074768325669657674
---
4
---
-13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)^2+6948715001434978560807957940213165418987328093652452196423496858820427489261094207969973250*x(1)*x(2)+26975022048403278206308096760629999370980382178247667006405655810426614784508008540468455690*x(1)*x(3)+37428349952624771321804753205010011192274608806717147227098860542136312305988488292933428030*x(1)*x(5)-19823199396228245578026306534349933988071641136048300146189713945488017924350501525538846190*x(2)*x(5)-10672244539023509732327884053106590197775946234477918367631512516684697925252108401327977080*x(3)*x(5)-3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)*x(5)-4064281349588229416809630564322395164681325438847713698752373471305123426358721067057680120*x(5)^2+15631624277682852230678806194127836452534969315432116554320008306686521657024624631687515380*x(1)*x(6)+5604551757423876673384688575112304183089612751257780622665483881454907091061580324199733730*x(2)*x(6)+6585504983252386453824053681457177349386132875566150410211019947573043477696007571443775170*x(3)*x(6)-24784619896346888305484668755669371686597058133140369352828921190046830378566772687332452070*x(5)*x(6)-23909457581151608910732270693993280592120309885303945251113686851427663580448910418670970540*x(6)^2+51179013836603376293731091650221326790759719648218095416283116687917779847879287877178800220*x(1)*x(7)-53120023092513115784739774162108485054210339530282186436699579302976905942750608956717776174*x(3)*x(7)-11763250661231933672332339395370515418667634619167658462797792423752073145350291249224907400*x(5)*x(7)-41692496170835944182442406595395129181927473039663462672612172423545231764123484882084056750*x(6)*x(7)+47028781540578394423984061569616246680471674850793228632497822062480808182938750545552939600*x(7)^2+10802754969475862975554987845865943048282943247115710992756113263986515761799418222186808910*x(1)*x(8)-5529412328389210874317865543044244089796032993009772784112405354336177469909761833671392350*x(5)*x(8)-10612512257858205672747969124343542186827956753096468310827448678558816835240319486333195320*x(6)*x(8)-163823077751531055184501214798879840409505748700688287275030162941743874729347946232552273004*x(7)*x(8)+233052520804825158375528313555885847524222240566556447484172398157284902589633682028082750*x(8)^2+53243045498844258964056121011121579692721538967126551093916713584327848632902064415392551880*x(1)*y(1)-17923714516474957973554218505560894086131788285727363999305691931076039551910104257838173330*x(2)*y(1)-27642268684715342292033152378413308728178846719326060676293621029879945981313136784093782130*x(3)*y(1)+1618344115554565956706678815610715631372109614530709563576651450864710683517373050647739870*x(5)*y(1)+3857304038681535628855125228005825116520011689155811174673207851946969718505463942703306010*x(6)*y(1)+43303393258327295294899238194289118633040004684786035549066607535259112315211684346910917970*x(7)*y(1)-24615984443029239804405970823698959657248495184365245936790198500010896887198822975219458790*x(8)*y(1)-5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*y(1)^2+42324362994084207501919553949588921690619491365034599693134594662637465369036043295097271110*x(1)*y(2)+3827107085478029319367203245360147090559036597540025422090279144456365523222460513187665430*x(2)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(3)*y(2)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*x(4)*y(2)+14367706173671249382660841500191856506878355825430656634162639310434520024489270909015384630*x(5)*y(2)-28870446775850011468061322829761633663984374636068462417251328945718801141648652834177123370*x(6)*y(2)-20606126228513289268460436055279185353302926547453668701998231855170708587945838369003585440*x(7)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(8)*y(2)+7131075056355116197970996617110145026233414996390201826732999173129605716424291660367016580*y(1)*y(2)-34343141276219611710658080787444961923489617326464307697794891759614102612676825062205898040*x(1)*y(3)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*x(2)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(3)*y(3)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*x(4)*y(3)-28180635971256796742141312763969193119375620200153337373221908026142621148242321148373816100*x(5)*y(3)+37011808676570669652063623142937510772676700221521445350636529827243081779889303068480492000*x(6)*y(3)-2146447657697784277459670368258774168925409317335668591474971794140880173670502081702660430*x(7)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(8)*y(3)+1575401741164214877800491532412904057524630632701177392848841598508316969656576612728921210*y(1)*y(3)+116942749380357203345257529366129794915592658432424864650575931676142268326196530048459221474*x(1)*y(4)-1730560262163111045601685875825326617610657573398433577304895317331501675023943040826718020*x(2)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(3)*y(4)+2650828580004335400966310069918421449183536969561956763635332913993308293824406496844798840*x(4)*y(4)-14079304523681939731480978735626071207871764465230750934961569159947182640975550967088207140*x(5)*y(4)-145791393782681987549238125331679502827061598605200380718347275502398540368947211512258311914*x(6)*y(4)+3590107575843532337401727800740492110200553315197156098379802440583568214390671404049159770*x(7)*y(4)+6185286488953194345973937513328680232152523242935189102662698379098132553731776166355541140*x(8)*y(4)+12805089095903236228179271898373013508107039347247956813071946783175412144965127859471569220*y(1)*y(4)+36288442072429441212129446824111844561498226752020623987529447968373555834126813530462832910*x(1)*y(5)+26973367009470710122670390866155353913273997595667350552629542929486347878625249210414061190*x(2)*y(5)-60163282849101630234845046677916303378232702427712574010384910750590122233392364798042285574*x(3)*y(5)-1521608409620073137602529236847312802054129854931286684385146061629153717786630424275165600*x(4)*y(5)-21157494502235691305445180598763086960196696848438132524164983496178781999281014630223795790*x(5)*y(5)-94990409408318305397658645398692930174584658377215760979416964839533152261373247827987594570*x(6)*y(5)+52641110885439214227424104388303764380487988410120971021988293924936822809455666914379063780*x(7)*y(5)-114835058934726123637457243055803046128728304940047149315354218431898758414167305957071744574*x(8)*y(5)+4270199256865576968855441919333966224484741090606514136352850434368798123037784918125601770*y(1)*y(5)+29800449693175737190461167853875422508815190478999403228405239896636734457948624818727552350*y(2)*y(5)-25124533367312123246676699015631214563923860401833483046038282967559898711283294228855627660*y(3)*y(5)-5153571558471676518754782884565565543617778606000767676302394381103802822866242651159617880*y(4)*y(5)+3337380208521434764630255682380719676488778995854721070994117390937534573164443081333063330*y(5)^2-24729890352995376176579335263724709933865068123341515953078463933114846493932911693378477490*x(1)*y(6)-42270622673324232125737605047015283259062185838215611945423360742388527667011851853223394500*x(2)*y(6)-34787499696662895690922134748388221698490614069567365527234116460847245248451585822662176310*x(3)*y(6)+13251447610967913015956534113669334919874151754581814190652765516562923234803638931593567770*x(4)*y(6)-13545800078505591060227780410235919977625442102343758044025447694039410628317587175456805130*x(5)*y(6)-77325931013987551202948592759693026635131772231245039958998561672624868279373062332066947400*x(6)*y(6)-145108652774921124646807940332368781418343881307491380588090006112129637645318587984223383384*x(7)*y(6)+17962317292104394018388796777525776185452079186515063751413266515653666466291394538470754390*x(8)*y(6)+331525660111363492086421070574246025873841316440184940786436283614676979280079621063562289164*y(1)*y(6)+4346703585092198295089184199409893487737719904686258269813736732276062230114847940713548040*y(2)*y(6)-13762657437755721653303015448283531400408489941917032385138481143409726534027329433675229220*y(3)*y(6)-5634182797436326268185125424285427357300446395213183876718172011980227741496313208983432980*y(4)*y(6)-16060047477691228409976044173848335162618991499513872180522055699935414432894039920671213060*y(5)*y(6)+290709044347470423614421973301152597032501905117237684742563445865170148924423559176264162094*y(6)^2-29163171974095188364785841034679929283230366503746488675899777338548872364258566882502071790*x(1)*y(8)-60713299222304761030522160145497044511012027126467571978968342280776300000822795245551416350*x(2)*y(8)-11181544776199686454214103702496415499316621966083059125073481034962610453280568766807491930*x(3)*y(8)+793183544714068559486946189993498356110316326120908672426481010454975274703747082874760320*x(4)*y(8)+7992927121718552644680097744931779896446800935026567560861528037429167161571034463260866970*x(5)*y(8)-38633231596504825279057553610861332144191544629937157629454300786676798127329536322666671560*x(6)*y(8)+72743374530446297807406399918308534501165632227853663035883629537760049129570410919881305250*x(7)*y(8)+21364992286379577225128194255159598408619939419384141297175360578479789698668153053484923700*x(8)*y(8)+87251873484666218879951373410705918424043535604670124306640110905129296887675556369910455910*y(1)*y(8)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)*y(8)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)*y(8)-429449848374812866504060961722739430863819622940614493300695570812806153465227359870156280*y(4)*y(8)+41727695121353645602733385598734527760987017607459075276019887728055571536511439333967764220*y(5)*y(8)+49175857289021476905286661220972810506624202868409326695410031539809720803539739218832563470*y(6)*y(8)+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^2-3579232039429826897902233708387451726975565047492166115154745107938208058143631298498671966*x(1)*y(7)-129849528512723812776614379270271321554284390439204000554314847570217320667105005348566324260*x(2)*y(7)-9122503983660134159607951163923232865452376681247967453899948938258392224450726469336824350*x(3)*y(7)-7413504701478832257308031052568870490315338000596445976462305870459759586575045061115682550*x(4)*y(7)+426966492381626088691285425803321862536185980074403206842374614382895592368936725851694931214*x(5)*y(7)+15880606598035908755947932719290294514883031739229021330979429002073179010699842444963473426*x(6)*y(7)-82943223394821759373698571700400892292354751093585341090908801489730677941977098150300156030*x(7)*y(7)-73223950475431493106910169221001629964528202686565523445383197278470748182401654535925550430*x(8)*y(7)+17900568711542075112865353944389667636159438537606763385692877979604811808585355695768038650*y(1)*y(7)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)*y(7)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(3)*y(7)-15033846140079929088348446391169800292451646839479374112628855554005518004865548205806388630*y(5)*y(7)-16886940676078096053345833886027988993586104674235444394698817919570073779429911629540381900*y(6)*y(7)+396712250782017801312625548015786033263412911560624730552572521981007020387164468237514380*y(8)*y(7)+8973695579037170328066358032939069412347732812180143528149228847501852384033727819085130100*y(7)^2-101680501020105722926851791049992058745594849532273904149150910742914065497052727124899802190*x(1)+133299572089045155571172002088772433208490214134479939868275757063210093196223698956100326600*x(2)+44329540319761115063856098668729916916954111541398041005806323108716946601366958263040192870*x(3)-34805704605669254793169903690077202408954931217194966594415225626522454553163334668792569310*x(4)+112503604516799444376268854143540615573351224420286648925614357258038306707409241446466226170*x(5)+20218353702123187597908746969336937989715579030002113433898275270962664763186177975980324800*x(6)+213559635357464226752143642405119832071261238343599680866977648745214542834658307137221431558*x(7)+50404802567573930790389040521175349172780564035351895239404125301646598795619133613033316400*x(8)+234489520661999411307952381751005076922841087617711444992704925620193833020852935735427104194*y(1)-26601772042471737931810601592782833923003816454536410305090646480982702799684880769477912590*y(2)-5815739160978982868924496721649836586750386747438019451623196050345193687372149340886409940*y(3)-11977017528242629154154224607084681879405235951925129190617199586180551275800322343202409250*y(4)+215726470823987110727116461209506855483863504475474496859884208847236483785037470309973640718*y(5)+46840363055737389693949781158257060260579892506915483706439612248729334038878893103520021590*y(6)-42622347437301104281185469306477807778581975009975278082658476939186595576555300611963639280*y(8)-26107003269346824359745759333146821151719899714713272782924506296777687043857880503852660930*y(7)-244413652135084678308654506993712315543286546086538268688441031715335194963618409153438622494
---
5
---
54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(2)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(2)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(2)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(2)+1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(2)+875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(2)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(2)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)^2+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)^2+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(5)*y(2)^2+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)^2-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(3)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(3)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(3)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(3)-1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(3)-875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(3)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(3)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)*y(3)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(5)*y(2)*y(3)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(2)*y(3)+1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)^2*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(5)*y(3)^2-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)^2+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(3)^2-1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)*y(3)^2-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(1)*x(2)*y(4)+623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(2)^2*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(1)*x(5)*y(4)+1519433076278730307667362709522901956137482103532705120287292532056718020208206893657620280*x(2)*x(5)*y(4)+3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(5)^2*y(4)-3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*x(1)*x(6)*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(2)*x(6)*y(4)+2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*x(5)*x(6)*y(4)-2415397517906085141646456782759373249865430965373069008804263418240566013655182782209863420*x(6)^2*y(4)+2105836966052376680384659196018340186546705729265911450142034433371352360452916729951066840*x(5)*x(7)*y(4)+3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(6)*x(7)*y(4)+7093586043263380469890808286309785485822971662804641304304607600354312574542764770794083960*x(1)*x(8)*y(4)+3195820193956294121547960943818502711820368209858002077128631394615264227195896263738530840*x(2)*x(8)*y(4)+466514593252541967475033111513731862864129238899749395216275315371041839981748528682086860*x(3)*x(8)*y(4)-8340523312566131417267345558882646810642038146189323767845250892100052628065226781004838240*x(5)*x(8)*y(4)-2807782621403168907179545594691120248728940972354548600189379244495136480603888973268089120*x(6)*x(8)*y(4)+3897765849307086348342847342491282774002603452946639227175976205739048347346868507055553120*x(7)*x(8)*y(4)+4364280442559628315817880454005014636866732691846388622392251521110090187328617035737639980*x(8)^2*y(4)+1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*x(1)*y(1)*y(4)+4987749077211003789506149090291445299276265933538729854162573166982960214089848040843017120*x(2)*y(1)*y(4)-5689694732561796016301035488964225361458501176627367004209917978106744334240820284160039400*x(5)*y(1)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(6)*y(1)*y(4)+2687893324882064501937282219709413881183846585521091665550912658551543980340927665656729420*x(7)*y(1)*y(4)+303430894197236221584189442106489919172868423802425657428909716344526616390117996358800740*x(1)*y(2)*y(4)-338636393064695819465061163260110360448432454367238829880993959636131676966092099586013100*x(2)*y(2)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(2)*y(4)-2583653531089914266082945361701395632304048742864015949849428331767975692494518286343568040*x(5)*y(2)*y(4)-845396238969836729615619117092896300912257029229912991643568517142332186098082690438788000*x(6)*y(2)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(2)*y(4)+1312945295048083372799781210513584251525857660608387027511403695413552917129372213482958560*x(8)*y(2)*y(4)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(1)*y(2)*y(4)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)^2*y(4)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(3)*y(4)-1531769510889430601599744745599181626780167270709784865429970977982478403317600915730118320*x(2)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(3)*y(4)+209668289005516776572134191537379350211010162928107957406608334220088085712555573533419180*x(5)*y(3)*y(4)+1039415025246399336799826791656587532457970647981639730113194592202396059394086335674008860*x(6)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(3)*y(4)-4314746702727814887163534479768395731800512251714662366170409014968753271029264831986268540*x(8)*y(3)*y(4)+233362136446840907901595323345136023819163219231438473527949769952384498070141725910768020*y(1)*y(3)*y(4)-6157243788640042659485197582384913312072101808005841040077753156377965065272109807204209960*y(2)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2*y(4)-2613763835126606299995337920127429017183227353602821861719753169435072607307885328032868260*x(1)*y(4)^2-10714508554650528906778156729046663092735076726125231760288070889647940234847189493814987100*x(2)*y(4)^2+1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(4)*y(4)^2+7911073464191318550763284597159907379778218523248709274544555321287246474599999421134681960*x(5)*y(4)^2+7052173767441692817755162673714428518050579277367480287943164179661634167669544701394369400*x(6)*y(4)^2-1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(7)*y(4)^2-7481623615816505684259223635437167948914398900308094781243859750474440321134772061264525680*x(8)*y(4)^2-2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(1)*y(4)^2-5182945725782718903852147387753959402134035315834552980541591171648259711257209097146299450*y(2)*y(4)^2+2823145325193227413662148829681074800269068774400186324610697370245047227376808068154331900*y(3)*y(4)^2+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)^3+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(2)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(2)^2*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*x(5)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(6)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*x(6)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(6)^2*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(5)*x(7)*y(5)-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(6)*x(7)*y(5)+10450640373135092391293706556046527861642543354519350286250639928325365644016193344244191940*x(1)*x(8)*y(5)-3241704220952177607073652038802593406725360659745283185287036527323137294644785780654901220*x(2)*x(8)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(3)*x(8)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(5)*x(8)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(6)*x(8)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(8)^2*y(5)+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(1)*y(1)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(2)*y(1)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(6)*y(1)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(7)*y(1)*y(5)-5616818954258749807956227180140672764437839755133461591270536878845584696376720563630145600*x(1)*y(2)*y(5)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(2)*y(5)+1200467444482023816855113907825590831779944245914672720964840823186012000325222959717633340*x(5)*y(2)*y(5)+6307819133160050436192547702588442648052534857927308713343152975876949805699981618140629380*x(6)*y(2)*y(5)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(2)*y(5)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)*y(5)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(3)*y(5)+20148529327728050937876228509444758266029879159222731319780412663944264236907482749804288100*x(5)*y(3)*y(5)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(3)*y(5)+3785256468156718243587437089302962641158893961589136374146415357124041392851643667139677150*x(8)*y(3)*y(5)-10487797595130413657504856003970496823115318764385532254993069106974877294304392663154428600*y(1)*y(3)*y(5)+16703229166744037012427201820114254411574994496054280730138766805040959659619956570053414360*y(2)*y(3)*y(5)-14028904245089213887114096642248538051477294058445802292615960020722887609015667540292833640*x(1)*y(4)*y(5)+23134165102705771749764799122223264102617683423289087217051771904525590953652324217840527820*x(2)*y(4)*y(5)-156954041398833506213235524772698799545404002792591836554046330501828186779482476423290280*x(3)*y(4)*y(5)-1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*x(4)*y(4)*y(5)-10801484978206057170364300343220278733120142909590616186944482216855473664649866076402507670*x(5)*y(4)*y(5)-16251102722033127216458820144501710313740797253787931609827802405929098613193646672050939600*x(6)*y(4)*y(5)+6283693980647756643017129557693079428915473490765005032330026187256617824707213786671752065*x(7)*y(4)*y(5)+60032527928693892393412248098696512035972081072498578724222344185888141346650235971748623070*x(8)*y(4)*y(5)+11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(1)*y(4)*y(5)+555663448455374313469807751274090603955531725939169490178623450370398879537985793460873075*y(2)*y(4)*y(5)+9961777695442722327383080806691338316955623595198620611339605132032708229998814680828526510*y(3)*y(4)*y(5)-18378973109606264452879024809444504559382830399719185609357296546102425113361118257375396650*y(4)^2*y(5)+11351757392157956739321213370702019668507191191366108673871090353450644187687619289692853280*x(2)*y(5)^2-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(3)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(4)*y(5)^2+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*y(5)^2-5945055278020770651156172482769068827319304170285558348148387802698972925659063617000885240*x(7)*y(5)^2+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(8)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(2)*y(5)^2+1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*y(4)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(5)^3+4675933865836272790201612676533376161137948718388862292236181590905200648598141116861934900*x(1)*x(2)*y(6)-5827046047183112147242102691749252885862031458226351301944119961069515384354100668407598540*x(2)^2*y(6)+4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(6)+1266016976924594975216779255278484519951592830568730088947314995596670647449216354822066070*x(2)*x(5)*y(6)+7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*x(5)^2*y(6)-6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*x(1)*x(6)*y(6)-9850166994206171536257244559847783724712641271477014191182408558987482670014735507750923440*x(2)*x(6)*y(6)-620941008086789131448652056971631892618589908672255354114176912417879190399889116511156920*x(5)*x(6)*y(6)+4580371983695687566281727360114317479708736641926363586292702128555191478228153205596620430*x(6)^2*y(6)+12397851350213939251884285068647220065999452167093859481498901714682994837911802083211271830*x(5)*x(7)*y(6)+4266184584656268537530501824209737731672960459961565963738357388944248060571579771088526010*x(6)*x(7)*y(6)+15773846419334463978277714453410354793984006662463448685316846194885659842207351769952233470*x(1)*x(8)*y(6)+10985578854777022069375710271533651294134841881149492984817191784849138204648249824261807450*x(2)*x(8)*y(6)-9999815335343081357780298054714220420741105682832492100808838604106070098995422397799262250*x(3)*x(8)*y(6)-15935389875757409145242658509573652718890608149037861204205709049827612684814690241893544860*x(5)*x(8)*y(6)-16301611905233082333447266050042457687191072421469162843476567335158203623154297989540959440*x(6)*x(8)*y(6)+9838803487176803529920347717402796207587813458419376023647255907680434313724923838140960540*x(7)*x(8)*y(6)+1327576737595999980763635423734562719935139102280402011833433118760181315450257749734150900*x(8)^2*y(6)+4021711880883652171760332475606931547790761137993026654897544597319968899760733169653356740*x(1)*y(1)*y(6)-3902132067653719409135821062717821095829872819999032036364613851406674119325303538043235580*x(2)*y(1)*y(6)-15505390159954904407669882748231952770670030863860924178087718299594999362054515159005108500*x(5)*y(1)*y(6)-8605049249367699591486918190473915651134580305704826611236802764964747575269823646185770710*x(6)*y(1)*y(6)-3149147691382960519930288057380430889657618368872536003890950150905618533791901908378555220*x(7)*y(1)*y(6)+5348494438196169919470667528316728039385472561149207868105383533424900057733187869834575330*x(1)*y(2)*y(6)+6654593290778355722540140230549429230968088237805086301735885095343221060085267382863131290*x(2)*y(2)*y(6)+232726131393067264777773225240423778594639795276304024592779171820260774514898519979966950*x(5)*y(2)*y(6)-1431425998995371779073431243716978685173710036208656739923476035961033830841485336311513410*x(6)*y(2)*y(6)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(1)*y(2)*y(6)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(3)*y(6)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(2)*y(3)*y(6)+15828355251162060778318118553172938128142984443763191398525159916003570504114033717688066670*x(5)*y(3)*y(6)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(3)*y(6)-18857486716318202189437393078055682025867588776057654354214261514196549332805502392476054830*x(8)*y(3)*y(6)+5406694540364907856871000278389460050366221561486884474064910720991528400364381689421753800*y(1)*y(3)*y(6)-26222082296263453261117596050328562684873914471873076087140026158373244174877017501548982380*y(2)*y(3)*y(6)-31907363156988959516517259702596715707801419729208908901942899362209233321490200500280449380*x(1)*y(4)*y(6)-33497667482743885621834399057704197178356527566320341767206528149038230010689416203805932440*x(2)*y(4)*y(6)+314601460751826975417053049957810265251155395958727218244972165714276429013449710956991405*x(4)*y(4)*y(6)+23519441410527526239845135655639347315846890945376511581178784494947963591068737110544170780*x(5)*y(4)*y(6)+18900653420549570505681828549926413632374456376950924520092320448933596794119107325449336290*x(6)*y(4)*y(6)-3002494785633891477354335269667224146435001981479818883795884824265820409354377376613720825*x(7)*y(4)*y(6)-18052096379026566369601926694285740106437243093623053630379176436875203697486502480421404530*x(8)*y(4)*y(6)-21027333339903390061891658686627402348878136270653406164626485632790255581625723448816977280*y(1)*y(4)*y(6)-40660724604501540424817177018615905869813343230595186741671261049645522933202980062624992125*y(2)*y(4)*y(6)+21427688071170559204349912338576074641262293351482250795931975831568934735705768491646293290*y(3)*y(4)*y(6)+17101469950681716060052614114192495093483831904249693657633802175039405116896460370621279000*y(4)^2*y(6)-18439508981475040223952227327307036818217026965738388991015972551315964388763852000604164640*x(1)*y(5)*y(6)-14822286341196942222858601869023722560648948629008797766421003599866393382407632944204265150*x(2)*y(5)*y(6)+15954467769749986768685220266959189111206422774773534563698411990369440902106632837359302080*x(3)*y(5)*y(6)-9826458879309901164875781222907254798116812940925526384836209427713140366015650765506927515*x(4)*y(5)*y(6)+1005548215747372994356678432868167311532089508212278036060297113457117388635404626022519820*x(5)*y(5)*y(6)-13385734095168906544146660850058372283611277282684375632632308407923698013603450218936040990*x(6)*y(5)*y(6)-3154025685148641979659108249817505103849593220796307773697810954613348342418898195876320695*x(7)*y(5)*y(6)+4468071259332086840782895826792804499075772318497894952974759837779745458485423559453085100*x(8)*y(5)*y(6)+12567816102833960127123175676537559881372405378653017772877478862093736744230009404432928590*y(1)*y(5)*y(6)-242807193680283012772471004770236091304806023126750241394842671240028499253335922566081815*y(2)*y(5)*y(6)+9342217160108814569456261949722687351712125236804038063628556617805077429180227862834072490*y(3)*y(5)*y(6)-4992169618945125041885338120780311163252881601204010022560013729416090584940319011854774765*y(4)*y(5)*y(6)+7813266027233463752043700122008175349523523359033304291585975206652398727172701334074298845*y(5)^2*y(6)+8577181199792483226885424570161210589658183409855288199100332503338081605695003144826056370*x(1)*y(6)^2+5119071265294452110945228298948333253019356664547035964560584333166452417784949568824773170*x(2)*y(6)^2+15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*y(6)^2+16942124099173194945788671494664510522082476384224274883929106462492624919992379229452392570*x(5)*y(6)^2+8544898561163378805325172459455571761337664145039805267776657283251650138831927167779950590*x(6)*y(6)^2+1164019463774182348682614732148535510282749516673097656531027127195538109728186449517251140*x(7)*y(6)^2-4592877164907727689314663267611635625201506557549382206829236505776742327428834272501705270*x(8)*y(6)^2-598937927449517075612114977045568835181040963732331579643470022346967530450786538042050830*y(1)*y(6)^2-80512709338198098626086849420853803295661143456961186787996021319971670091204753059138640*y(2)*y(6)^2+19889548950092903232668691378692178861915226320238262422476131364525950796762105747662098410*y(3)*y(6)^2-1760613469595930939699931698123251696285780468753825707006568405977333787543681863912145750*y(4)*y(6)^2+29664864588586497928002557302125459474938652892463317358062193943696748841727284265215780230*y(5)*y(6)^2+15605839352137278875954895850868312849264059328097825559115441591040440066631555380558599710*y(6)^3+4651800134441435237640356490508424928709519508492109730685826408527108630812380095555115990*x(1)*x(2)*y(8)-16533619361636359558122489629439546252529543281583003018529961206615141149304479842583302190*x(2)^2*y(8)+288089050576875280596294457693193614719060886927099587321191523770054537388718215652219910*x(2)*x(3)*y(8)-13918370710873041017325379503646775578304315006703791457386156274030489922341485727845323670*x(1)*x(5)*y(8)+4771377965886474666231535817347269288758326282984243013409181131107084364790526789599681360*x(2)*x(5)*y(8)+7775730893631357849403782710025916593399927285408505858028672611423169546837015217793358140*x(3)*x(5)*y(8)+6438400762415395248583336497764513886647367802683808353886017544413047203270160890269527320*x(5)^2*y(8)-17513339780978423973693950031306333582810948113615391382802788456552469619580828363294961510*x(1)*x(6)*y(8)-11113823113686475802213162913858881148422879799654580875855950193826030706138969108337658900*x(2)*x(6)*y(8)+15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*x(6)*y(8)-5704649754653112387974178162249539241596913989571151160687001085401636680425204309502789090*x(5)*x(6)*y(8)+22208180242457471499605978890686591561645166835679081168386521423428582646756597109063183070*x(6)^2*y(8)+9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(1)*x(7)*y(8)-23293297122058524919786896723109897407120198279346505847255734881958163126114036968371449390*x(2)*x(7)*y(8)+13436013326362402829799150450884882971026989231912055287683487380525904247586754753667387510*x(5)*x(7)*y(8)+34528394234170638961815100126106002443428601527951872294237742446402350391652906628647343880*x(6)*x(7)*y(8)+64064378660413259782765107088836576353654620165463420830649942379574014607175682349620049310*x(1)*x(8)*y(8)+55101927120285137259867539842206392470648397555017894282354181975821282221007946847167310830*x(2)*x(8)*y(8)+28199403219037629873951788534957610640642534389257243447083747376185388671122396597156734780*x(3)*x(8)*y(8)+3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)*x(8)*y(8)+30418348193244418634292184958540322466534264359195896673027541627969536821865105209152454110*x(5)*x(8)*y(8)+1042286844804474414990483187334842056951193050473935223348900016889976307365524855433185050*x(6)*x(8)*y(8)+2973123446487196375978399165989140189690281708267799779548432898979412169626206446404134050*x(7)*x(8)*y(8)+35042879583470560321526564985400868213482366064827360997509909015094234275682853442194509920*x(8)^2*y(8)+31915608941863779377085992260783332710058489758428003860257576735277784080326181302567416780*x(1)*y(1)*y(8)+16618092808077078382458073201549885268398864882582990597695265405195431899053731892132543210*x(2)*y(1)*y(8)+27642268684715342292033152378413308728178846719326060676293621029879945981313136784093782130*x(3)*y(1)*y(8)+33152936999512994312116924213063474302431107702777882208776877438993681284266072456062681980*x(5)*y(1)*y(8)-3508233675004129861915805415264931174268118166703389442805223227257857726460802399900412170*x(6)*y(1)*y(8)-24284460063783758052506872240121342748833874945264499908273632735389085753835624793880175490*x(7)*y(1)*y(8)+33220258928316782779599836688791760371570403704441115233539669172751030596279312470878475080*x(8)*y(1)*y(8)+5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*y(1)^2*y(8)-21667894607961090010514547298390344123092017043839976167589541677800441445528762143653480190*x(1)*y(2)*y(8)-4637562892041306239971610004636766159073264247641402049936124487687923679803112106116468810*x(2)*y(2)*y(8)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(2)*y(8)+82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(2)*y(8)+21266545535956886061318439735655517848756695926386910454865700079106602063737128802812324660*x(5)*y(2)*y(8)-16357486495583449279406185716680388259118887743393786344261037047090659679398799224843089590*x(6)*y(2)*y(8)+16690419789002373323811164705834936247617520111587099673555346383283021335919259816098077040*x(7)*y(2)*y(8)-7681456184927196349656469490827446483974559879498138556587239490952345409413793873845104010*x(8)*y(2)*y(8)-7131075056355116197970996617110145026233414996390201826732999173129605716424291660367016580*y(1)*y(2)*y(8)-27353026980168403599995441885699671906788701262674729739820910321115685773528587780894970*y(2)^2*y(8)+25288651529193133668276671666945412595364592609409531424477208429486592825924465755540997480*x(1)*y(3)*y(8)+12796453842826164971334625089828245704603332853166790938029728402244195931293132153766380450*x(2)*y(3)*y(8)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(3)*y(8)-82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(3)*y(8)+61709635853716801169562714096220916915363633881331738394199306520732166691674869292970198210*x(5)*y(3)*y(8)+20600727651577281726268572867720370331491732553067805395711475032874958626873849029965367630*x(6)*y(3)*y(8)-136765134900842017999977209428498359533943506313373648699104551605578428867642938904474850*x(7)*y(3)*y(8)-2288219222738752999046150371872976692097727506850726508747730211231230461227027332491425240*x(8)*y(3)*y(8)+14906928886981920840218958234263622937700849801578204696996250683129944852545773111179066090*y(1)*y(3)*y(8)-37515719547283461704413932357350785007822033164185406589559046609847188243769517219039925570*y(2)*y(3)*y(8)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2*y(8)-184826444808284902012418793041932065288662286408990153620955498843329718814098707515035682784*x(1)*y(4)*y(8)-57883942373770314448768047061217896555717615169319272471346168803546140875504073170465750000*x(2)*y(4)*y(8)-3274297214655710874654578706204852111593070211254297995405654559866178320585637501950175980*x(3)*y(4)*y(8)-14951282291820801399214313031347204539146158401875608212704256040939743040305283559591642650*x(4)*y(4)*y(8)-7049921162251940809267068873001533562077360221874256545921818099151230770891511702281661590*x(5)*y(4)*y(8)-11484851071723760162036573508642275693988700643419524234276329786116444414035590953774836050*x(6)*y(4)*y(8)+14521608104620790459738422665832487969993531967975352576372451689903037713983052520571106720*x(7)*y(4)*y(8)-40928878489103824383862785436098709352500642401266265252926113918157722971575096276272409140*x(8)*y(4)*y(8)-30815832702211763491035745420586598584048328278326160591365718688224384214730994313889402290*y(1)*y(4)*y(8)-44949296976595405145633486471079886619810016803212154631866098837599317824881459768872196740*y(2)*y(4)*y(8)-3034740614177836574823340259208540239984550757331687041999451151773247677087031329286421280*y(3)*y(4)*y(8)+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)^2*y(8)-22412445236079636706468308242170775135376071259915459374550316458495805388082314863954647640*x(1)*y(5)*y(8)-10859427791014322799294447689397774007680289368550507133337620250999380396461026148225420810*x(2)*y(5)*y(8)+55154556257448044533777292878473643224725678956204886202055838984438760106453152054344304564*x(3)*y(5)*y(8)-38634685866732896627491634915278436529911674330584043026648778952668326688917398683467571565*x(4)*y(5)*y(8)+45209044083698926082676064042539077645501866800092764065596866694634946390771945202148442670*x(5)*y(5)*y(8)+209204339038989827979175293790389823674187344188578638562271964783656459389700530711063436520*x(6)*y(5)*y(8)-29214043578185172435756089605840944119164880255599922640533302272375785710661530278400195625*x(7)*y(5)*y(8)+73410124102802672643373307412562464319438204648121237998210750687827708719969821624313476104*x(8)*y(5)*y(8)-4270199256865576968855441919333966224484741090606514136352850434368798123037784918125601770*y(1)*y(5)*y(8)+14817744536998305733484467415360518800452596974142376203445946526426009488155427766275089405*y(2)*y(5)*y(8)+42792283858713728909927132228401697474959956584827036566659968201249341035879768375739349070*y(3)*y(5)*y(8)+21295468338417233260518266375262965935373185336565799294526319371428132971986523710197342590*y(4)*y(5)*y(8)+36818914067831535000463908469745029655477025189660608640039807623359945833539586026409673835*y(5)^2*y(8)+23720178770085993150296273900009826443271107168391516112304488203544044118141415554690251370*x(1)*y(6)*y(8)+62438239138191991138875554939533443566121446303847082730548327491007494340791820628850728060*x(2)*y(6)*y(8)+6576719029741009387924263599256281358047641745061194849432990829928582295001945602812233250*x(3)*y(6)*y(8)-81857731153818997977629999389717707973860919636559973926526180816067486846473632575527228957*x(4)*y(6)*y(8)-74859883815797009646978428683064825564046422249219376710424764507324237578936027421296254030*x(5)*y(6)*y(8)+61639035807137818971314005756300318438799538704651616255008534952887539943011543735764644740*x(6)*y(6)*y(8)+253466890737697353163983255481158731938898280130838016464341977186109019469481628348569759735*x(7)*y(6)*y(8)-334821881932435479464667762734275171176805120971785468373041930057281774473479164198656170954*x(8)*y(6)*y(8)-324267108220391947346574403310204238575638480399511763256332371479545281788105342148838070404*y(1)*y(6)*y(8)+86263855684758630255184480985676662101559421460540971431136724692434267187847993401261336347*y(2)*y(6)*y(8)+22771022551854177219494620994828316402622206512220706789668500720007611555569165421992480690*y(3)*y(6)*y(8)-47291454486360932626885176734443230412711271554275835845800250367612089664079186039691072870*y(4)*y(6)*y(8)+125985869962084187781386986406936471356960029169530453115528415866994523955827879503499518547*y(5)*y(6)*y(8)-296502304261693744316549151895510442913163326564021491191752906007832968651093182273739096624*y(6)^2*y(8)+49464106511059581257814540128359429117411403680091990244982753152331600754607067647221222500*x(1)*y(8)^2+205957033187323983468798795581839175128188541947937679868486100688744904519476955456194741034*x(2)*y(8)^2+9454544894184822886951463616794952830808383288140924672927452683956880659284600050964300400*x(3)*y(8)^2-11815814577221062270570683426456614414379324615689584067345718690886950291778856451063413440*x(4)*y(8)^2+74106300856808486748456527763916335576902400105671188944565600350906716886836739265209907690*x(5)*y(8)^2+63464290955787869632757464533154304715845172004521495793822968347923472783738192323184150060*x(6)*y(8)^2+6848963002401715133529000565376371759621413134510520615030148302300673184969024845922028670*x(7)*y(8)^2-67785574226430821708428986264832955815966352023077177595660738864965076184211337248848041070*x(8)*y(8)^2-87251873484666218879951373410705918424043535604670124306640110905129296887675556369910455910*y(1)*y(8)^2+14088440401025794042321664062181639520926287569046124910469503179634311108356355457039050380*y(2)*y(8)^2-12217367442021172576800313834219378043913927448762586369391477467992751617537293661166389870*y(3)*y(8)^2-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)*y(8)^2-30705064088846651891649648362271411702718009317890399881100650047623596519436329965779111100*y(5)*y(8)^2-52719050298996967003588484809188080659097483790281346156031776657116687544036801470486743710*y(6)*y(8)^2-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^3-4224877943377472632800843596081484243675133636798850807257017427934171990185643900795314410*x(1)^2*y(7)-7107907038527561940650703879396311367414354377273106283485438818355405912840848160824555990*x(1)*x(2)*y(7)+19041778356692440976097919205560359182733844359580281997468904920907593953186370346971624660*x(2)^2*y(7)+13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)*x(3)*y(7)-5557653148257994798640355919374872192845116614179866067704252823064264963430090419889599930*x(2)*x(3)*y(7)+29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(4)*y(7)-6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(4)*y(7)+15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(4)*y(7)+1743801261140578453256442189042486387487578459594075435594642660701209826885130569792902220*x(4)^2*y(7)-4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(7)+3106172264481800319808026449312492893481218832936674868380526654127304225131268297473597850*x(2)*x(5)*y(7)-13129470285721491192034701060438559124502744451748603988741839464567991095665413897438743930*x(4)*x(5)*y(7)+193692316637016054374607170655406642717599631668164607917440864121876708642800051397698500*x(5)^2*y(7)-1988214057875439361422130886794708964351453614885197091724984263287738547388756891970671350*x(1)*x(6)*y(7)+12604769880950245513883210427904137232355623637805571109026706076679773906327979886922032010*x(2)*x(6)*y(7)-20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(3)*x(6)*y(7)+7399452083348479332309962534623948802820889140244998871687807333157859411481047509929561545*x(4)*x(6)*y(7)+2288171253278360345452834866221325594999165870322761408602787439227003035980806298915746390*x(5)*x(6)*y(7)-19409586781002578724051832809745495773644632297901533149984196215565420412823430870704975720*x(6)^2*y(7)-29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(7)*y(7)+6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(7)*y(7)-15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(7)*y(7)-3277083565164337656496880981823787862947592316493591336749881767517010156870589336568071250*x(4)*x(7)*y(7)+64525119216205348802626907495145308886123799665863527244002240193674662160979852967033320860*x(5)*x(7)*y(7)+63525864875110628498184027702529617676829789335766819629758327200215811534215773956402583275*x(6)*x(7)*y(7)+1533282304023759203240438792781301475460013856899515901155239106815800329985458766775169030*x(7)^2*y(7)+117968774422003207903942949909648638568261009346117954148868129901993980040356653502484299340*x(1)*x(8)*y(7)+44828149331073755943759829772277135679644004077476427122601917792031933727621408193249724220*x(2)*x(8)*y(7)+29844051307627108448839137205302620796194128541648625522376001117763521813039064845969491270*x(3)*x(8)*y(7)+11365740443441746647425745559101956537303848383725593902031655264290254657115785715810424750*x(4)*x(8)*y(7)-30470753748626261584871821212825755881684092179254623394139075000948229334877728473831600700*x(5)*x(8)*y(7)+38049796105379061476224651491414091960781834605602916862868034181774521176593624457918068970*x(6)*x(8)*y(7)-49499766918082384258113130386454399062526367047113568702519272526537668721966041431038867560*x(7)*x(8)*y(7)+13010115028736236530156670034028555583769117537679828897270108070350640985045438696044692690*x(8)^2*y(7)+38444198409190686891380692975929553948551068069911874253454559705126729726993146000190585060*x(1)*y(1)*y(7)-30032199606926473799609783118695449631066189124350765291490694209067261276675236904123412060*x(2)*y(1)*y(7)-131164574263904036430919498080215940667008261725264406847795376294726891372530884808674230134*x(3)*y(1)*y(7)+4302137242643771487596932932546400357160954260037934648374735336370066854540244747829508145*x(4)*y(1)*y(7)-1449403648313658914977976138717876141310207664954833918110458231479752502549906763215045900*x(5)*y(1)*y(7)+182258105869807834285887325883649089646219354544891696497375360865434340793523292934368278410*x(6)*y(1)*y(7)-141770342873221371875105586398150465244415343552536665794208746679439815941622900775465253685*x(7)*y(1)*y(7)-70725057686143922014478620654090413070039370049269187748988543684745527246619176100679451404*x(8)*y(1)*y(7)-107106163338380063201243518439312450265318148874093299671031593715322407210143744213667514354*y(1)^2*y(7)+72782174020346272425577194645806553301320767192256985991062503071453085314709324042851683690*x(1)*y(2)*y(7)-59035698535604447793783946610063128863032159684761285231088386688740083311186578028738895255*x(2)*y(2)*y(7)+32041870034996625622089777892239026429615319049572860455723039581817105573103960563254962485*x(3)*y(2)*y(7)-101314207643499851088204608034064293499817077596956942434374781583433058889950347193132160*x(4)*y(2)*y(7)-49956860173971813636551545488920102967864325824515269126242716618840587752683079726002544150*x(5)*y(2)*y(7)+14101278904016564077977955606231003049970793523607350831335770313728005545131492345952861235*x(6)*y(2)*y(7)+421245272680992715504189771838047893154536485342215395833061976753305298883736501334445230*x(7)*y(2)*y(7)+11529858605322757069025718210416154568744580591301642280470580726216948771756957242495794570*x(8)*y(2)*y(7)+19082146058379217460443895425050870503530104740353274465588527371579982852053094923137898955*y(1)*y(2)*y(7)-2501588116308119990744537402333342806750324367495225891784719289991419344339767023727513660*y(2)^2*y(7)+8370411624644636433554967556786740582627320751881521412572971597096712079444834896870370910*x(1)*y(3)*y(7)-754525037699825955588299863546908567011474063174758085886167932316522894716236963958021470*x(2)*y(3)*y(7)-27861092900556689520833115913498906103433156329427458514212188312448871467501365486340941890*x(3)*y(3)*y(7)+6553092395115839983451562421513369637322780555806419435691389647851475037731321663466874970*x(4)*y(3)*y(7)+203612734793618180789397522735172378638116101357279133897201154276413727510748576413828258710*x(5)*y(3)*y(7)+11321770681161744624918029255074438755545062753137614304297820336321005993383218959090067140*x(6)*y(3)*y(7)-7582216473981983179760898084922428144702351900634791597913201556782393098711155141169691070*x(7)*y(3)*y(7)-25344704095139216857119470384766875320273150402213031529605350102832434978686668124273724090*x(8)*y(3)*y(7)+36965876369768153007903658268421089501573646077510974182822548202257317277024004278832909140*y(1)*y(3)*y(7)+11541230947300444517042275384353680479219874758933625267452366049597334952141960125954200980*y(2)*y(3)*y(7)+1465989633243541263400509764870105369897475827650478473889557957223854226562462261605341330*y(3)^2*y(7)+8534812942551717640442541585464339502193543467278747986900917279565077401276289571329250*x(1)*y(4)*y(7)+141864338937525019239502217549706778415036231548204427896380456747276665600788590431305827354*x(2)*y(4)*y(7)-2337803931230685791602124791875526650369072164858715501424492641857028433948308899485381050*x(3)*y(4)*y(7)-2459770090652278869287458366577165384867499326602636572111539265111118755714392764014084115*x(4)*y(4)*y(7)-133907863888789352231461729096207531439883241062711913142663127557046806668034427893782367240*x(5)*y(4)*y(7)-120828318705101356564432355356980935982655708604935115799913744996306895013511119715817097030*x(6)*y(4)*y(7)+3004761704604237589869109240477246647504330566898681885604837745733074689085882530907816115*x(7)*y(4)*y(7)+15707967530020312172659112429197525134572800502974494551826440563344988220717922614632102090*x(8)*y(4)*y(7)-8051730370803412438276070656658775168344757151905979413943168463314195812774564200898696060*y(1)*y(4)*y(7)-37871858428277104926331705876286923646431162900524955018162931757286893200321200997837971635*y(2)*y(4)*y(7)+5354577459018723081061507370281848859215125057986959430743786215990256572366191309282623050*y(3)*y(4)*y(7)-3820972256740520334447444560734581745231556879177819168781101953863488338991984329139637330*y(4)^2*y(7)-23381968290581267540046595043320485920623701313759951268353125899018908781828733037925097760*x(1)*y(5)*y(7)+81831333487840695467466705433723241365173139036896455919938535859702088987957229561476651345*x(2)*y(5)*y(7)+190684700618755926926231072726327264639090909503645312479377396803945488448976699927224406689*x(3)*y(5)*y(7)-31194632531539684918593999293654746144628701971453620314728653149794805348439618695697052514*x(4)*y(5)*y(7)+47447484887828739249871391968547538579925347572090507616853956680954269619765900118588081570*x(5)*y(5)*y(7)+15241465248670637982166379761754012869353496118580183917939722253204659855711580049368189225*x(6)*y(5)*y(7)-86776459449709213754050272686833617791234397431069063782176462785776748937287662535144066164*x(7)*y(5)*y(7)+230806110969269846939465794188830988271879982380530337015611319746973839360541035968337953984*x(8)*y(5)*y(7)-59954008872858426570535441334266956065616092618672277936651559426774372541684618005651185645*y(1)*y(5)*y(7)+36999250079534397612798328250074061866520056563382378886536837859491177155792399326515632514*y(2)*y(5)*y(7)-10336911729809751300390034957492895905524496938767740574093267720440014172365080596727396680*y(3)*y(5)*y(7)-12201722840504547604360739666864993720615820721229749630431210534339668510131702418370155015*y(4)*y(5)*y(7)+57184154186759619221814184160023010459207981615932731501936327944161086208082742395799128184*y(5)^2*y(7)-123286806141322763124354620384424805480263318309532622437805043890270917865319544411102666560*x(1)*y(6)*y(7)+43134313321509733553989428335320766498174427322847722227119209795083960180368950421069949840*x(2)*y(6)*y(7)-66485001930277858739637066593887675323850624239652024170591505992361800528910520577385813084*x(3)*y(6)*y(7)-188469541847723164234288008232422937524897577721202707498905118191436077561510564362809502057*x(4)*y(6)*y(7)-68649829589832114979973450455843663032510916466386519866341780118845964848797904304112503550*x(5)*y(6)*y(7)+37901696326335046394477175459424072076050635985085892524483583872164012020517330247389369060*x(6)*y(6)*y(7)+127801418404208783373719912516993177601262238998099428887957130665512628946094533052032820897*x(7)*y(6)*y(7)-170611678135047861523902580207421347744340366471189603181422201814162530132712166925755475408*x(8)*y(6)*y(7)+80288911223730263267703258258059958641971170484838462576349696525891424535908920632137261114*y(1)*y(6)*y(7)-137784002895987828663927184375801491922807793006390092124429633678722474364950448438027855927*y(2)*y(6)*y(7)-46432556569461213041132608923219210744754097046437816725489083155577324031493044731855602520*y(3)*y(6)*y(7)+9830662843808219910737861043286558503219798855824684134956749821212482967676521564697300600*y(4)*y(6)*y(7)-246588248326738071798726549689401783838072206349639128441677173365116809164394554256540944687*y(5)*y(6)*y(7)+179764509735352096628375366349962590862885481758195089015579859207523834250628236906783895938*y(6)^2*y(7)+127628174293076116869728111994718180464270001986193159263969558722143889176625540890586639914*x(1)*y(8)*y(7)-222293821659537184492829929436113128991864521002207690996186253966439368495668834480628097774*x(2)*y(8)*y(7)-28285995566183762851722764010762798540881506187237136389724880039114844373518458377017028690*x(3)*y(8)*y(7)-63777744376772471006449231676388919526805791247591073763326857357714418973085466626193561180*x(4)*y(8)*y(7)-302902141556140077641431462075420607637173262907587436766905479726564303903989961338538018664*x(5)*y(8)*y(7)+65951202155886224169440276494660772958846388134739944637862422921469985489640266010096718954*x(6)*y(8)*y(7)+87957991904009067322157500227736213205148542223990181226102849600930674885189679776366708890*x(7)*y(8)*y(7)-55476130046775169762763296919404943890718070367197893698788545147894024281329211189493050900*x(8)*y(8)*y(7)-32175178538796477605751639712893005205587349418181358653908725788201281936374356048123375300*y(1)*y(8)*y(7)+1513427512895432192370978100533967530098955752973103277311790409083374410511437549541428110*y(2)*y(8)*y(7)-7284651347100451080951629777504379674123889367935504635428233798875065704885324690161809080*y(3)*y(8)*y(7)-3814583262214614359095210362710454520269879367520366265312883897455222489338967266932298820*y(4)*y(8)*y(7)+2236287299286065705793991043382257186037335184049990572494458178270387664464287821233759170*y(5)*y(8)*y(7)+55807147164171280978858632748552204093656878947512111195998402643106410281490961650088758580*y(6)*y(8)*y(7)-2795889938239115793462380945598734133387132999507567248564228231065923277550576342540489340*y(8)^2*y(7)-330127216218202521501865320958586737505089318523597333009216120154863408648773284630888789054*x(1)*y(7)^2+201337573280154138580689138791904191748679449717709845920469853961857024011304744917878864622*x(2)*y(7)^2+41666087385220733202834791603407827503525369558558768618160371914999574933098131533689796820*x(3)*y(7)^2+8373244172649557512996095399004133069913868600024777866606129163610786401572495802221545885*x(4)*y(7)^2+160855754241843097268098962719458442044546662589291498087430239830428169781446576591016821498*x(5)*y(7)^2-269078304053465372868583695867931052989827494480679774916813340893032566591401502939761212124*x(6)*y(7)^2-32652366470885777496318046593298935432528335472778408208201474915253537877849210853913584045*x(7)*y(7)^2-8872476305256629724976452752089066727417929476117095749523246030823646286418471614334941930*x(8)*y(7)^2+53778455050670815588495566405116117299253342029943672427051568184886180155092763643018929690*y(1)*y(7)^2-10438592215468077902906324659389613123684058542301473506749927518203805974253854211616621595*y(2)*y(7)^2+11420914681892231789643820866865592185325699696020227417186190199606829441948626042786652420*y(3)*y(7)^2+4932953234723618575153566696211142646043334647708838187134982527306346836889118357081549980*y(4)*y(7)^2-77345247931255387735180002428890968121776741753231006115923651818421773583834750384256250185*y(5)*y(7)^2+48273460114365301145032989604953250805722170850073587375902721614151804186042164940685508460*y(6)*y(7)^2-4995123724577105921350977093167671464448987338946167101295444294323516200082971508745640720*y(8)*y(7)^2+5796813117295680263901100905668511964178557468924794160564364800412316464562950168489670170*y(7)^3+7357156056711056020618673012179273631856635055395660208490884269955886879676073015151617210*x(1)^2+41203808893136472412033437084939435025397975523071554061675467475389328009054089358329742830*x(1)*x(2)-3003704343334508238477452635845824712986875558320650883575181910874677488546917494634762540*x(2)^2+4253998813228951623927252024587901274255026998368522462834531344995580919387503274572370350*x(2)*x(3)+1236325991571783684464143036917227920415768612423291029833320375584939788065473899831922285*x(2)*x(4)-8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(4)+15888037263473318824944963563141641060062204419375524632002455292979709783713678331789271650*x(1)*x(5)-5056358337930308923469703896658246252638299994915633504582571545047447928128917927717920400*x(2)*x(5)+86681039191290958497586114300960760105265362038868009119303970283577164389735595128952560*x(4)*x(5)-12138001436622434446039583108582767956466331465629818387264767552103370005015365121454199860*x(5)^2-18040058380735617598173322913286719485279223030796187841032458026586399909797131076033253730*x(1)*x(6)+29664829205159491328034939504186261238508424716112742816837744308976317601351941862580957830*x(2)*x(6)-21363911279226155106611632260403992937965838267395623815121555674734114990695690722590256490*x(3)*x(6)-6294014252958132555380823807951775040838289662062293739339129453956941455518058817590352175*x(4)*x(6)+26105352736001961709592846478361891715476488778478231537587992797886990616530261944411876980*x(5)*x(6)-3113118736143167215207195289279520695823205625347743862566475677411188410749433869796351320*x(6)^2+44296500153287599225897402810226527488542460749964109529586329272262084723992858216641970305*x(2)*x(7)-8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(7)+4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(4)*x(7)-129911120436651897721237276011926324735887702713470560655226332413252861210374186560061888130*x(5)*x(7)+198560028551446027199654000064398405602892228587390484269293235684702191344062062654696202655*x(6)*x(7)+4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(7)^2-174531449511284492449759344228594023940675060493230046855796025015267589457153321326579708980*x(1)*x(8)+181608198649113512022981217417874194927778024230412637610359689059173569939322175492044911690*x(2)*x(8)-25615955836328274177247183020832312928330175540021248050316796220285237169261193104551900780*x(3)*x(8)-7975906921570713252654411213669170186325615994383614317256349200501602342997331475537336470*x(4)*x(8)+877998128994121189623373911065586614866748524498674912206098535904159407882732087447021430*x(5)*x(8)-19110254435988873689147755140292619941277829357324076113420529829765612698324877371093141490*x(6)*x(8)-3431675219947314974505327663588400571343680374005617111237465417455334599704793832514993820*x(7)*x(8)-31983539777272050401032718353725704138650449992447900313080347262350263032776397937970635380*x(8)^2-42644837005078141248172625166022740413905244695907728360535369268766525188570385835189180110*x(1)*y(1)-59798294170883596389710325083762994292555531066404700515128656380439290492753776811612409300*x(2)*y(1)+21363911279226155106611632260403992937965838267395623815121555674734114990695690722590256490*x(3)*y(1)-15093254368806675260758594341534887517523454565842237640401715269163509277429464762954643335*x(4)*y(1)+26372895978233050299037774117640104202363417266831843135674151277034142497641736939399968840*x(5)*y(1)-69307605228082381770252870219777700302076871502626250434784157215641544007862984710840625960*x(6)*y(1)-43868668137238041868346925463530122208742629829659973283079623560840888657197324439593283205*x(7)*y(1)-59165749820175125047963559351868130094186225112018295955577560955929300171295723958497429630*x(8)*y(1)-4223984902532373423336755820010994948531423644767760347592477281996278788181190868249754150*y(1)^2+126754400919761939038376134492395264114667279575264835779819853525229707307376403821463480520*x(1)*y(2)+28301505044047880303893750334944069850666908576240586607902091980088261980077787175728290725*x(2)*y(2)-71293921091852643080537702806632598756201093490053837948102563770412637060886157687594259605*x(3)*y(2)-290006961667725029719095444462684682282016259836089858975288977693662752062338935065938095*x(4)*y(2)-85408896771170790232143864585986444596325796207617250791007337073300556440819052267641792480*x(5)*y(2)+88083476783611776398577893916519669578119112992639274207775306981348104238033747528155743985*x(6)*y(2)+10464732316250913951121321476014299493310035848673214696529767795037933771877140138561854700*x(7)*y(2)-134086827370125997746589366980294697102942546558708587325428314233394303731690157948305108960*x(8)*y(2)-77050287378486213959570583755880334150624844886085523980825992209187097541533435412479438065*y(1)*y(2)+37825389583076359617492947359884827613354427081387706003691378071473395238113391670271304985*y(2)^2-4975756318943023629633401901324333951389852297447670878569124899925098158792562605343833610*x(1)*y(3)+48550680606806026385320732359488564279215901551801585996725817147413662410191639638893488940*x(2)*y(3)+68011773195440001958551830084397731172008962410502817611589653245756256989739597035717214960*x(3)*y(3)+6340722584484537449290051840001816599363340288316813649335139991851270880954915079804311800*x(4)*y(3)-110015755087661356036665892139131022036894878704435548447934637959458181965179390870718523840*x(5)*y(3)+84994665543820976385594716392096589042106070809743894629943123257317709246679974572863750330*x(6)*y(3)-44101443832658626704389978363510167473945731285235793808127708982891280671424709439441654210*x(7)*y(3)+168871330045329235381339056417472507542970673575350758062545013578540129504770994297079316650*x(8)*y(3)-91361868550048819577475050831236328818157106615186387597016551846109378559612160313541698810*y(1)*y(3)-70020898204350190152932856106619958428123943339727719868750641571249800755340441884384265624*y(2)*y(3)-21844558406009049952703714180901966468589949120073089103192314475894191703173164416781022710*y(3)^2+99593225663205263176705701379691157210484141676065424354028312056502626131033435430642533290*x(1)*y(4)-60127945314321149566644182833922174583701812483336206999352081625360129540624131933784607670*x(2)*y(4)-95841029199588974869909806662067231252825284529256934428888090855008206947325839292127609614*x(3)*y(4)+65853693004055656822887216779072882588328693121594497108417054078745165400837513153672065705*x(4)*y(4)+50705213368050044738560876300093426572244353955548820284953143431247751015095155219131109380*x(5)*y(4)+310158548774058623381790088854636518031054556145228301660164609135612202466059138837971865200*x(6)*y(4)-12567707019807801136191121677430168868490280139994609590335688240982923421955024247805286355*x(7)*y(4)-76325872100936291677621285979732557392107249482849251105993069073946965397021177304999471804*x(8)*y(4)-36886612403317788989243663871228076018386702419160634895094196538713059607645906718903788240*y(1)*y(4)+147618005817909690040462991348581548162521340873022254056742953324776606459026795714837144835*y(2)*y(4)+35381581908590786251426419989211095003062867045582277131519702858015015543889937179924547770*y(3)*y(4)+25945950234456336456330007440380954149801881505229907221467185726617468218233593202175302670*y(4)^2+1158535778232634631245634003069794617063615306934044805560466992637681213123317135220856200*x(1)*y(5)-56396207828332818280907259314979261899232304039325352793859329866924553791353631396184938715*x(2)*y(5)+23731937874024923654299255304193042532896091706133318538436356925336185289882114673650073685*x(3)*y(5)-35786505670565959142823804099389576061072313932875694245063485152319623028061006926141011350*x(4)*y(5)-46582339576606484572758574154771785579277602040825566454806920006749605994332486139582126140*x(5)*y(5)+71587270734284376433654923149121283769118190252173829887178637940438667883050576420801101845*x(6)*y(5)+39866904912181941767550176996707835653440419005846299012673137059326635862067668134673178415*x(7)*y(5)+84700886351204795466018744268070320835517019426411790464142388982236730454813485256057349900*x(8)*y(5)-38650631001846380628354961919448040967278062004536740968901063037910626271167513787684936725*y(1)*y(5)+74298324834568411516382045447193317166981722232190888183193658754226499044554204493060883405*y(2)*y(5)-66010122660636299888036528900422176219202703498170618273891018871285773712386198771642769990*y(3)*y(5)-122718673371159628073354128313357597670629223742210103018589795457993692076664607238084203485*y(4)*y(5)+23859359500566298588954288048152537273318933558244149638249759223997186984822066565567666860*y(5)^2+71059344941980513891230955731801110177134709092296113857721174143497409043528843792266103120*x(1)*y(6)+73350427194752988221365948198513626970974060572170557362099483935271123603989399223169417370*x(2)*y(6)-30725080811402032272565751322198029969382201302325182302297438840757345513048044373766952950*x(3)*y(6)+11783642356449856903282287578539501241874724187374184183079311252879823979865080040241763905*x(4)*y(6)+35305998520719516000491712123566422082121821236175748685255184633973263030845094481632231290*x(5)*y(6)-70143181881388958692916785597563497125171733146158570234049754418462352392823083323636895430*x(6)*y(6)-42638521977013608989626096793616391162455090447021200975099281380440266541558716252830574515*x(7)*y(6)-91126135433001235864409063853270414525813442067310310959587514944208836480173252324566192750*x(8)*y(6)+34372591065267503220515644609219793704155138568051134882311459895489294075449208300189532350*y(1)*y(6)-25790068416827007987754029357195774869813092509429677868403349489333769033659864876215036755*y(2)*y(6)-245108948148546129179503894256754215825077084208862978343880930903902918397016309802660985624*y(3)*y(6)+352660099420189451959743966794201801949661580471629937174689167424804685129779086658371361452*y(4)*y(6)-64996988645340869185036788155066412661664600396255954669281830277268249952771787433209421235*y(5)*y(6)+47790076827340953593517665570210107014543307005808253046269925937328089835198074837605033990*y(6)^2+34646140407034977708240137064580601762447502331687845449878030024059166960527496559920356830*x(1)*y(8)-29794164313915162163580806348264813614549621688607311915883466200605815280977554748687882840*x(2)*y(8)+81333580814161677619346243484509948822468078280470970134468078584043442247524332768105318620*x(3)*y(8)-42563382702901736370436767524910715656727762850225775058736372740488411455296532422551960632*x(4)*y(8)+40871230329738575031932335762525736976612814951249122944926718831552763487691535292600049030*x(5)*y(8)+116442176934800510850062281510468659258006513298978918672062946796171028783851391403747511010*x(6)*y(8)-169657187048871147973221311082215042036147841613642910050805885115428771257762539760320677012*x(7)*y(8)-256611592342864335297481555867232558743160753662322220642010518440389004551040993067681736574*x(8)*y(8)-245643214419411545085218502854874635644660347077792774026463601639584356341665108330828517254*y(1)*y(8)-54025379179505611053324613305834600437175883555177001870384799915027950295288094041730382732*y(2)*y(8)-30579306604980321031797540011148775333051872912075192527739316799892751472805739345160966120*y(3)*y(8)+35315304252089877639395504320699435137984204056242177471776282580906196298180968808291349020*y(4)*y(8)-131267772714483830372457636185531445979872744583585838887768654262542456848956177370813422456*y(5)*y(8)-355901157747071281701586227078348872947421199502211030297317468551445895643925010024033560274*y(6)*y(8)-38118028877817934074244525701350957278224223744315040418847167573028315249641529469962666710*y(8)^2+31181221155817559838922984088423651655091378192444072400205776465833107572426313477738984480*x(1)*y(7)-108884985613350970411067818698287688913948546628003732042035464440520702484235847149506701010*x(2)*y(7)+46118341355289135232261874056516433933479776546061088832769234619538971039610830442663426430*x(3)*y(7)-130175770995042600027013952600871343976846424562813670009464730511964163514042287786731366682*x(4)*y(7)+95344078185375514561354014986285119837543091234251975390165694134920539646572290137333800910*x(5)*y(7)-59578301115108793595087263737581579275993247265507009771417407575344413887952427535959559590*x(6)*y(7)+162994129190164865578686001108035595051892196502046247913853653438730956250528833610215399922*x(7)*y(7)+5441311624352979348078117366074454903203438927172980277960372606405918486233941820197980700*x(8)*y(7)+53214714253227855182323460340480549628624004396729539432286632968248338316254653648469455620*y(1)*y(7)-123920524795753306489683351169092010806621950351529107412570028582134360646248595872081637892*y(2)*y(7)+47182498279099533187599137495570500485183378653701624472095323557433447212395262870449810630*y(3)*y(7)+63980844732422357269098294871798160594755757240873288344344984755158485640431796811892255550*y(4)*y(7)+186197429687000139354015389933618794073603181247777052817674192581295789396868515161219893442*y(5)*y(7)-8652185745172083506726532291215778395921199815834079230797786136898353936677418587949018102*y(6)*y(7)-87050402193340783165180700214729009805864334711606699051212657231320165110546409074141217280*y(8)*y(7)-6324869759774778005026857197759586260124054379280676484225687098345259167406702095837528870*y(7)^2+28363419387112915042762581009498741016957372380234450509530681361609872045982247360163824320*x(1)-102876585653320275500649732076815179907615675028028203146063135280965258155501642244095626700*x(2)-3913044751490969512209885626263177571424421785829066948935264737624281114192063293710734090*x(3)-51391638723158144172762450634344839324723900159148720474326806351313691188653381500158707075*x(4)+118812162196084632079754788206978452341860352951969176882426761622886466360729653672803043860*x(5)+155985483569982638132341954705249653795517334743036230973454514857507342686332454416418188740*x(6)+49082828743728737478103209556901179803869996801465902848770269296908818182156499856429910355*x(7)-59605217368020954648545497238792227318616487801840596743865794800216395301354970617909585040*x(8)+94035229580179773874283508144898466309217398689641555138141879648453638501250482946705034840*y(1)-30037039958547530731114274375024146842439685183135234621426537957618482781753056501903021685*y(2)-224223748568327477233867236021011503976173207684133863558836189962625964884609881601579011274*y(3)-81528549427667788287530480459262684178302861826680229219537582494645637581819971233309382640*y(4)+15947164301523216278620126638909772179570640096376012353657967881608622836803466515620236865*y(5)-122921397292871867876767942184236906409832976715068506354775571770819707741095273154861053210*y(6)+9983477657254445567448145935767399465238806709809810976730195300622874212520437189237203240*y(8)-56022889415781027568805754209115847099117284887775872454078835486529822985380400038090396734*y(7)-13651674143291461607912107308505380857071685672572204018879937785943125923146614402478038800
---
6
---
-4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)*x(3)+19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)*x(3)-20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)^2+29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)*x(4)-21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(3)*x(5)-6240176343469523549044155472289141884467228084209611390069208012443981674589947225493417450*x(4)*x(5)-662695221678781364042017779383424439363941177857445534585824684798532436466125653207888300*x(3)*x(6)+33745960325545565792757766804144105556490291326119537389179628299600242223606008574551072060*x(4)*x(6)+18030284986170223441861267459314769874766306539109710296121479775204116175120214393470947100*x(3)*x(7)-14664021670236173510358484955796634500088967639920271961823989922169118692207552919998384680*x(4)*x(7)+12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(5)*x(7)-173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(6)*x(7)-20317206491491538229705858750951239842641580863206873201289048728265073145820794491833698950*x(7)^2+2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(2)*x(8)-35139402033236507860237595730031562716944472425733084697567170427718328858020569551798917830*x(3)*x(8)+47891881809359918039112480286083880398830574262647720524403600648379986680934428444084932290*x(4)*x(8)+173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(5)*x(8)-12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(6)*x(8)+31781365820034236725512292456436365169972887433292241533377390042555427022994379223616198090*x(7)*x(8)-15951813843141426505308822427338340372651231988767228634512698401003204685994662951074672940*x(8)^2+9881063644128503076506264056394240668282011757764582055696093282778925138754604691689988400*x(2)*y(1)+66725971815321881326836455257229200023607465085134550929225139291111111243020992133626970520*x(3)*y(1)+35736071311940970906986213787938022605911309871976440475813614742528145816718033653980175750*x(4)*y(1)-19889882857991161633633515080965575338435185955973590432430281751913882653121088690055222530*x(5)*y(1)-4714077862884691200283566443054556723749739035555014782646448932902772862263199552909884310*x(6)*y(1)+70084392078492389662739756966738849397603408657363821866920818790169774896380433993992104240*x(7)*y(1)+112448210612133174584098449106606928889561584881647553276814002772422725912974358117204590080*x(8)*y(1)+89881752745883068959331532652416000926855240139756003638639193985456244761017696143509195510*y(1)^2-3201990547173084498985134367425929837670443795828231222116386679664259294089368043234632700*x(1)*y(2)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(2)+2795066553165725309606465777716351263607442253608594853519166583126236257339017202236128770*x(3)*y(2)-18225539955333803643227531075092706438217563833085208479778264967886229499355115236610451780*x(4)*y(2)+7006061098914238849844027845088732697857311719564503822784193501435220876248747683358476610*x(5)*y(2)+680236450520484583033490750259509758792796355572535430833998634285486721709929145656650150*x(6)*y(2)-5832457418505346157697336873512786219345806555537817638798690458516753663624559921294012430*x(7)*y(2)-9080760978964307081599543718834664597090079912303218804459808034095842633559693456558935480*x(8)*y(2)+8831930323552603781162431913942640974452491091664202988143007806446064550834190301889481200*y(1)*y(2)+302429668384159551773849336978941603399380674220485029569496723175647930738195475873390940*y(2)^2+14185283927478936918342657280308465187443408214948127379893584266285237257678404918438179360*x(1)*y(3)-5831183418059678834640310338231868911913003626806613365102461926275421821165376297698549630*x(2)*y(3)-19584887472190269987079472442146293888458909227216897294949009139276690412553487979662685160*x(3)*y(3)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(4)*y(3)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(5)*y(3)-20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(6)*y(3)-1279152703229077140869192947348727028930565523846462689625776448268834330913304043142327460*x(7)*y(3)+10821439334317623453780413631776055509065048890771745676362458081866675129309886190507765640*x(8)*y(3)+5265065864678841324323342774862805344728108058534021528352028731545796815730881341008854180*y(1)*y(3)+35567906740829045623280024734756227248981564485106397095658104065927691759060807815867061560*y(2)*y(3)+492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*y(3)^2+63112913354924723950405068601264994611266098663984037211171079517024993737826010230469872540*x(1)*y(4)-14386765127778589517372790688559073552249035314370577917821772100512228007450059594627497130*x(2)*y(4)+31457483275648224279133845691438447594492467736628058892559253303033826183968348924468415710*x(3)*y(4)+19247071508207285058678519095491790145058307882549972956006022151666288775554473794504585780*x(4)*y(4)-29454760765399276505617363064695620960825857113355210054612310323751246418526724058616018700*x(5)*y(4)+14798904166696958664619925069247897605641778280489997743375614666315718822962095019859123090*x(6)*y(4)+4817147743085734480422178699576303936154042617789021098852153672626339857319830751747328040*x(7)*y(4)+43316812279927316721117458848233135318368770434409691871241971957139627850594759869733160590*x(8)*y(4)+11957048720642670602955062333684002225687680732726463210432148397857226123055868235820837410*y(1)*y(4)-8679668613993047882648808205065217233434335341605744822178614886995790218093195063258847490*y(2)*y(4)+17581062832339373845476959256885961974362048192585433283140181795030484274301589347031974430*y(3)*y(4)+5634182797436326268185125424285427357300446395213183876718172011980227741496313208983432980*y(4)^2+4274886021189296064983299703145439454560832898540098834907541601420436663473799690561167250*x(1)*y(5)-4437942305423794852989141842978158270737932410516094614828307162193424587247095334596094770*x(2)*y(5)+26029555656063843773919889845343851756336466620985205791696121861405775485767606110791919740*x(3)*y(5)+1447477581031478158226971743639123626524479003809410078772522491746933190058710561965293710*x(4)*y(5)+21874839084247217742613569768860476054785515648948456551250038982146770740112077449703066240*x(5)*y(5)-2964893307959354128061542889304045742244003323584804673744439482593520241044549617261408920*x(6)*y(5)-54234625398641202040098196289555652080789235946991285609858733988397328657647138661967320530*x(7)*y(5)+47211393247871791048825677967102451873732424122597101877114081648476536774916617481517984570*x(8)*y(5)+59836505489275730415293201590074040180858697173779687327944507890983794562115554011925568780*y(1)*y(5)-24089543840700344733475260288724598752606382372420738144095657252531281072152936862595866100*y(2)*y(5)-22741651254570851937644187402677831481195034262306879991389240227821351026167620759090256100*y(3)*y(5)+8758448764522401912560397942110791656384257229194031246454909553918739491040276567142811030*y(4)*y(5)-26736224272647318969305864043485636830302359861070494422172632570949714244115913752276899150*y(5)^2+11900805324656425356876891096659350414475150881902730915440219805397543377923124170074875420*x(1)*y(6)-13283716767340439619192459478045338638672065213671254097211746923289681433804034227278463280*x(2)*y(6)-2869368443461121987017397740495896347965300931741618545719142649898879208491777567329315780*x(3)*y(6)+66746573018617593674473646310860319971580987583937289023774228446488435400075307504632997800*x(4)*y(6)-11020889454737390614400065650886221461320462492956202054666357596362442968907791395223143750*x(5)*y(6)+1792643869089775201518711007488128521357874286455016453771486522165960140582412616598534820*x(6)*y(6)+25487497001573978480162896375580099434177197568362834672691732162722225369952753981962158390*x(7)*y(6)-10374683043487670558240039792045424680836710832155952684248996995491211245668553595922231060*x(8)*y(6)+55267894771882841064064819578997582333763116535258933566541823591594470536144890264389019200*y(1)*y(6)-19284691040296604510666422071019072582211854647886508086621132787855528082172748442617315040*y(2)*y(6)+154058351692435838375094081408274955076144800837734623959660163915383018691294678909451888724*y(3)*y(6)-290709044347470423614421973301152597032501905117237684742563445865170148924423559176264162094*y(4)*y(6)-39347210662775286519772775699029904270730958993240208104655976411062589083061355917029963900*y(5)*y(6)+89456825679554093805989505878385367348291918081922991558017792712782597584627142940800433000*x(1)*y(8)-22207489958518637371901994706373315824619932961583839532678331163370650497545914204106885710*x(2)*y(8)-53765412107305994538262775270077765292902812402630622699541058194005229287678644760355367314*x(3)*y(8)-23975253300183671305302008358814656058243388489962097713708441688724148005853780408122580020*x(4)*y(8)-55986795934398460004436836037811733794790109663742487273411513481485769669279232511063785410*x(5)*y(8)+20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(6)*y(8)-21298117213477626490969010571971966915354585172038799143449765594209514389439559969997621100*x(7)*y(8)-3200404404634451483463468582883407000795226205995257877275365991446739604881988012375475530*x(8)*y(8)+136100499420725754468016537692607112083674300879712895936506129768256063670968267857911116204*y(1)*y(8)+42368725179316778616537292718913407342297562465222766833940319872799485200195246180286216950*y(2)*y(8)-51239329521264316601858835681456312448915245403053707807681593997589048949461800244851020*y(3)*y(8)-52017672002865161769735437779935428946448562822852398939056432013074807434804314950654053500*y(4)*y(8)-81587336692463967162033734396797557343935848642100751417790084025525303233814179944581140860*y(5)*y(8)+214237288193993951025616252922884703104460337946055597046435657620296464367759938413691036678*y(6)*y(8)+36798706722078211755914603689252332520148145490551020822184080188415209350063494661382983020*y(8)^2-33387661995076542173758158840822264659428463141902995997191804874736157950839654428522009720*x(1)*y(7)+3169960469989830542536071973286493876670243968690572693987685063651698129809204297646580900*x(2)*y(7)-302785548787093911098770870273921903121401509237360750637919143418377366890706453956922002494*x(3)*y(7)-18788598380918312959719043700464022568450842820044532898060491174987191832840305809654239560*x(4)*y(7)+108945057386991814183335238146364446912797796320908409199789664502155697984521155832115813350*x(5)*y(7)-31021559098832361560841864573731203075610028330134307328583460816179819401006995727049241830*x(6)*y(7)-35298254162115355633930638325543432459658119158934199757388362134815131131285675378137088144*x(7)*y(7)-282218495148716585345328744095584079243192672757401291537845020171973803523928082570362497084*x(8)*y(7)+54027309261714603273719242666260468943190782597319328232805418521597889080887276379171053930*y(1)*y(7)-117184964483041779285443991770753960220575625842542001143524887681680255274635598982495633544*y(2)*y(7)+42631087772178014847539466272432893468053706988594331322398733327608136981804675548759221940*y(3)*y(7)+5417850016909696518802288003052395944817390346647225615659337069453242750484557884419774070*y(4)*y(7)-63180861850223032344563275414799491365550366188349546227913268814831314037833343499848520618*y(5)*y(7)-343143620174686980114915766704551795747820434183829110813392618069576616643627901633747896174*y(6)*y(7)-4540789690693658029086081360818580661958238200873108221289995108735935088354279313624077090*y(8)*y(7)+17027651136727829446869142788098339142128792907596904342118843960084627464434649118142753580*y(7)^2+73653399111230848468070170403107933452012195806464034811579053017272318721243622985549884270*x(1)+49047310034749678117804874337435882660553152622358191839965933204727091919625971859454837300*x(2)+11184581869524271572699664870558382153992087205238205075104966964030268538960638375610680600*x(3)+22158877849428664292950205085762467068256006123715459438497837900201256790882120109964896930*x(4)-45628212938449390323993961022639627738709938296485215038791300450119897183417973216288190490*x(5)+12523611346578971774502365091022562623313295967238363693192215627851954062483205636655611200*x(6)+38107085206803429637543858318796476978551733617977393665552033767172438395982744175378385220*x(7)+15110588122586423608930172154142410294423091752916549049302745333319649852875936594668632680*x(8)-403333723488741465595453781484814445501544253012067645597606090508735887649193214550493120*y(1)-49078396379976866129751229724955224340058422363016546643870162632446688344395742268441350590*y(2)+60497690025061267168856120748231636125414990410294943690239819834430157098274246338438214414*y(3)-413707667455058311967477409375255092975549626183551022090688730328538996579910222490212005424*y(4)+11906307602558256452834875222259076822802535454504809099253797043982901316750426623095519830*y(5)+13164520151243020313201151484902083895971382855889068304667054911439553153554807530125046640*y(6)+144638365360143606292236639515909469665283734790132396814851496445254262242509200972646098934*y(8)+149835843330825744831578693991391872495811261601014295465690944010715297027817495934836782420*y(7)+42161803033646113152435311711345284672195669934659086950239439238811917084035308608388480140
---
7
---
8702066890273372454062224787068473945014842023382678167768641234993817497652316217045305410*x(1)*x(2)+5121060973261687481316805815271972757892924794275285048772057573115147410302290001503116710*x(2)^2+51346657304862057761183222937317148976375427359101320115176456898877137315674713092437981130*x(1)*x(3)-21753119474466782361060070415597858917248659414913657325086555841683304038478672506980953440*x(2)*x(3)+14670888172387649365269145637678204507081040816580334344774914546785843367935190992700184110*x(1)*x(5)-12459170238754356061103566826419255533979255428955149778324473725913457755324168801102658350*x(2)*x(5)-173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(1)*x(6)+4029054928700939904506186779068855236975032728246388716790114191938160580602566701984995560*x(2)*x(6)-6618245426993355307389436918355244862850183340139626314729987336708438543085630291550985840*x(5)*x(6)-20317206491491538229705858750951239842641580863206873201289048728265073145820794491833698950*x(1)*x(7)+40345088183224527164494128825225302648035515888963519904954827305854145441384566528590643030*x(2)*x(7)+22037563977010255503400988161129444703455316115743032852679358269551303227621493605773184100*x(1)*x(8)-16105039078436109123004019229391239721664291846743391129866695311082003337755074112891022670*x(2)*x(8)+41076150436261305422799468178649615325024877709268428523107397321765146465542581171368876330*x(1)*y(1)-34101461484353626083110875310652784408947336273884511761035535925442500584647884553529950390*x(2)*y(1)-65343059530757420752813446483269487798896755622971085230950522127639792416791368396592532810*x(3)*y(1)+29281745356659670646283635804490689184762989154312063324105770980901204261612505159439267710*x(5)*y(1)-38593075779924252019849736501757918357326573804114930787360256352485395327230385820518493730*x(6)*y(1)+32396660347746364737412601582136119281856704280213936575792448856026565822668779572387797810*x(7)*y(1)-64927802188123022319367225526018178730471313988810878010045080501535420261274480006214468430*x(8)*y(1)-57611687686854423281700481700126584560499744652875808199829016610778067256618011548460277680*y(1)^2-17006613418766693793699124942757074245985850386787474479475059709413341750170767747197990570*x(1)*y(2)+26135316983375092051533027815823136747104203497388745813739272517839861430552128075651234500*x(2)*y(2)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(3)*y(2)-1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*x(4)*y(2)-12747989321768438898814820378461627721855960553599691614215453334543407889332168691826788810*x(5)*y(2)+4930373207630473198920329882905838026106328266184439683678459301580796046201769619605022740*x(6)*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)+29400063134729742980256958108365286406880687426618476116343740370742763872890929418656159920*y(1)*y(2)-17210127301625572992211078101663230013846505435577919538611943679384219365616302983935081470*y(2)^2-1169740595308403526469211179805928341303410718795763770666492806984371587819189692018747580*x(1)*y(3)-2777425911958459808592960748408791878601361920239902957616686337248188414200222239940066920*x(2)*y(3)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(3)*y(3)+1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*x(4)*y(3)-15466576326826939134897219326071918210022874508775298058761697707323867095307050891306516660*x(5)*y(3)-2152831884422268829424598102733283740920169444764050854400476117795291663814320167187501320*x(6)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)+23474666201133601637704196597086269869928157155299615955520797895044740044376798205071733860*y(1)*y(3)+820590809405052107999863256570990157203661037880241892194627309633470573205857633426849100*y(2)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)^2+7024812654383627153894934361693428025346431085706823914561240744632328210360293565557353540*x(1)*y(4)-28346497005666833797020501320675955926911605217601852343719470585400146842302066246417295920*x(2)*y(4)+1246937269302750947376537272572861324819066483384682463540643291745740053522462010210754280*x(3)*y(4)+5144703118609837295719384615064144098821669936331321690716619497484788400869330517266307400*x(4)*y(4)+3311361959533439975625550855995844543593379827213432897321234304424414007102158670762106560*x(5)*y(4)+115541765577145854077589912177341831773011617355430820192602909809149779906262407023575720*x(6)*y(4)+3001801407679731514363753269254811480274654591106275338659005319555200353899892618503309980*x(8)*y(4)+27089141156943098545572226785058684943292435609156120217388680068138414478668505289343464160*y(1)*y(4)+3256504876771415895778716761819991912306674233091301208087285009749380258188427856325395690*y(2)*y(4)-646205138564750743885766532994424630619186448084563049916143127581373857554374073393148640*y(3)*y(4)-54163080988037618229216439997696644749472206957512569148709596216287992931394365507824060360*x(1)*y(5)+63105889418503234652896409550125963699538059724326863544573969070269739885969689648599509170*x(2)*y(5)-2526594365327739433780551485620271495105205242126672704389230248922282958307628657766446370*x(3)*y(5)-18292153581192200556059003083539194483092657236241681082281197514983076690056121033036732420*x(4)*y(5)-5884347017225471467985807801374262083278239668664748781823489061653169030256250361232873230*x(5)*y(5)-27187073625647694808205390127581180718348777405383154074354667353887898185936554460522990260*x(6)*y(5)+1338176436138561720727710714609430333328367249332207650165214553590141251012917638093217720*x(7)*y(5)+46475807896743799933149253134520195012714033060062606661618272614563868073210119318267532810*x(8)*y(5)+43758718118819551333585018917700591656562753724454894391041204231621024897462727054236610800*y(1)*y(5)+38513044895034291510121809878367531388833570977885443375767637752671324084858058124241308460*y(2)*y(5)-21737914872809045153403899699665665887853411012720934838725210150196394178192544854797785260*y(3)*y(5)-16966702165145341671504130949018920643460334137268519509913647657916805882019393790268840350*y(4)*y(5)-13263081318859627585033593487961836807771010235608777321955511842776623990288933353772768370*y(5)^2+42485380769016449431707381642530782937013037970851398593878137457374192537603470390310219810*x(1)*y(6)-44438870675565485244058160801765736015051651021353904418867189395117119123905152018820319240*x(2)*y(6)-67537035840816940315912853024094220461356383341638362457974191564022096037628214882792822120*x(3)*y(6)+8801804443314423568408840739062886206973090981703295538891721771962607333620378603730235170*x(4)*y(6)-10461105412705600997585032660155476841587217059971946016816574164724124299654664133287171940*x(5)*y(6)+11509544248884540427917497931776730868713611912365749971399951490147771795422636083183048290*x(6)*y(6)+37428015028879748363417778288370033414572361587827206887012485940637356421147515027449461360*x(7)*y(6)+8897831847785892009531348183827267044329331332374722690011494008493451210441690946962267990*x(8)*y(6)+268381980307117499727783456238405546404151480479976686927275196732035702037125660363223855254*y(1)*y(6)-114643347824511967711566133964889036581513590904077605315074393946233890713228716735630745474*y(2)*y(6)-8225379423302222159789261275540171845949198327120902370774682634636738410836249687629193680*y(3)*y(6)+11469090659168399534543545882975593048768714327588218779039480850116831028945353745120607830*y(4)*y(6)+29948532161307467718057552757023967528066853860747903480643308295886294859727392377835533760*y(5)*y(6)+343143620174686980114915766704551795747820434183829110813392618069576616643627901633747896174*y(6)^2+6531585900520047443683483367981537025809750935509709533421254975745639105457412196960334020*x(1)*y(8)+29942671776579730059547216064610374981521618480092128291033276243859742181352243620802479550*x(2)*y(8)+4540056128085653842063789917189401687717489418699513074884260499730198064737866620314296890*x(3)*y(8)+31590006251156243377675963050614638886348833608226074936225731074478146621710397026625070930*x(4)*y(8)+27058378645007291737294786231219074533791380768259494917679738524295920707405942442055349830*x(5)*y(8)+39314159840414385498028186892476585631408418706276236146940785520638047118175122897217537060*x(6)*y(8)+16105582714454811459549156703927907436319794851293108353365853175283188366801413941728444400*x(8)*y(8)+50607493588710899130832011554029291847450486219135536422667073218006097670464760380297401160*y(1)*y(8)+10702431100464186997703717278894254047462801798693184257857350617272484445237379622935840490*y(2)*y(8)+1820775640356303367753581910114142891285135719114686221752246590805341934746953972998219490*y(3)*y(8)+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)*y(8)-34427419357698529139970668291749406565977665180166634451557678339574638585245440297568876090*y(5)*y(8)+64566687244467300711894416957742506188604263959032083833368829254656450980815603282129430060*y(6)*y(8)+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^2-9772074617079540082659529219556230284454973632714430489328460843481195324511209164023951774*x(1)*y(7)+165256592170968767866795765028048892436393464243959442133623617800897818226988749534719470720*x(2)*y(7)+15272401260359268732295810954105732166394146886650074890692951732333862195988350929751696880*x(3)*y(7)+8847471288394683158834753982747470975726079915304314342776832854497544912913136376522537940*x(4)*y(7)+189623464368423856188735344081937331514595023244722487206077640875935497250734541198248636814*x(5)*y(7)-121039413459666568005168925301641042592777726631821324880454295743145831299908970447016272580*x(6)*y(7)+564601490228966631113526909753717631583923010271737214376226140894843976846673622368895480*x(8)*y(7)+30255284657362851172612945352910764668723223310006956666204923683172722934666790773434210790*y(1)*y(7)-36847934790702396774774374889688756858465789764984439513972418238613000969717544568495471760*y(2)*y(7)+4173324488395966181438177216557002832568993885562625439243864015389292166362210249245158590*y(3)*y(7)-8973695579037170328066358032939069412347732812180143528149228847501852384033727819085130100*y(4)*y(7)+6666987891612488166853404071230725540273461716511898083886784557218785666858634129641789900*y(5)*y(7)-17027651136727829446869142788098339142128792907596904342118843960084627464434649118142753580*y(6)*y(7)+15395848969293435076693695674624048611428719350916692898727085826638836291019852731841545460*y(8)*y(7)-9122621766296861062400913838807064320891781866551946690564377935047366733451689714499747420*x(1)-131676183226403591215993961804603513013711325236865268547028411668101166323637285999192620290*x(2)-14474647655263270360872093028234886720137552295458277925211736206899135959454929530897330610*x(3)+10514844933657037602021367688380081904621881071700171067872804992214845576983770493402845600*x(4)-51581864112809818417646375369830264279213953480672096392658749169932052869546658348938161080*x(5)-24543495939793241080434444212386185833872053705662646218975151036801235653265578852465088280*x(6)+26261478732424828614236092326030666049257907566041512121337501630706636724444188306446431300*x(7)-153884031384592888032238763534347453825411464473677707088069347158741777612039365805233759620*x(8)+329773772657080422028308490994668360604084564109455407031355346376243825868095470322988903194*y(1)+8767890527001909967971590497093094869572387781748420782447013430527683445350215014898143380*y(2)+47156306499911793303100903379810983451153746782031269809762036958630801502463325201513071840*y(3)-20790310125770264666809956659469600868314275831658814802438739637716443998552277134952580360*y(4)+27373990874921463616891336222392007038501945541665841849405341755375196871799086700580790820*y(5)-91184062727837784621214913731054010224022766069669511296292344638960432951685487934015722640*y(6)-58864522459016682667524477502224177347595646075756966643233376710643358099716021261464903870*y(8)-116789599224947205852940750636138953225347421730793791611622871794757392371080407300803312260*y(7)-128227505613161716384451295100278487773178364428335760672395531240464992485757099742561612854
---
8
---
-2964893307959354128061542889304045742244003323584804673744439482593520241044549617261408920*x(1)*x(5)+51346657304862057761183222937317148976375427359101320115176456898877137315674713092437981130*x(3)*x(5)+10523081692089261003292356398158456386278324457582347877378948628696126552424458160010212960*x(5)^2+11007475255196014790053687277288800609787933007532077141562142246536637321639867566917284470*x(1)*x(6)+5036036011353493533749677468627447789537898604841134748077886400155201563403081232543576220*x(2)*x(6)-21753119474466782361060070415597858917248659414913657325086555841683304038478672506980953440*x(3)*x(6)-12632532317136937978098739055021177054189786153032885796563081666480612084103639991360563470*x(5)*x(6)+4029054928700939904506186779068855236975032728246388716790114191938160580602566701984995560*x(6)^2-20317206491491538229705858750951239842641580863206873201289048728265073145820794491833698950*x(5)*x(7)+40345088183224527164494128825225302648035515888963519904954827305854145441384566528590643030*x(6)*x(7)+46371719324749046585275754044093609272931268846663010022992405817783047392461853647063554060*x(5)*x(8)-20396110421481224345420750288061906415486322237127254737218055637738729313315121978397419350*x(6)*x(8)+1241153073177567146788059822722095983223000877364908632912749671103259887616289479285447270*x(7)*x(8)-11262695075524405076517077234868844921049962047632965414393593281890768982256445567177433910*x(8)^2+6059239859772801437394856306042831656748860810819165271103645813196805758392369358235972280*x(1)*y(1)+9255781878388472375962586130944956059746921909732267958604866699427103154821809696389032990*x(2)*y(1)+122041432003283154514243134066052594857595146341572611320987708474008704556938041059484249034*x(3)*y(1)+63632541861099617600377422800341843771430286927854669213632672585131315165453762000865732450*x(5)*y(1)-105903624317088193651919191072838890675469879265317854114736971277128748211407810358156628810*x(6)*y(1)+42749507923266631322346992410439188574014395462276556687984988988676167052859429519446751780*x(7)*y(1)+70725057686143922014478620654090413070039370049269187748988543684745527246619176100679451404*x(8)*y(1)+116229305599000945117919882453475796074731264257785095197839261536040594025736587962857495454*y(1)^2-71004267748490503268602090571779013601933129903009195067677504944678229095906047306502911910*x(1)*y(2)+11967229758569685672889817978171875951385718779082610346411269230670946429596712834969298910*x(2)*y(2)-30319958114266146946157290186408384957300556058294075347977893652572548873540001265381241310*x(3)*y(2)-3706426738122504135312847913170570150229466529289548709107852603971345139958489841832964200*x(4)*y(2)-4347934862093633929719178623040694428221662180180466446113832739009526504096052100750560240*x(5)*y(2)+8145354823473809303443270502168967378496235498104930960095560770828423209851562055666650520*x(6)*y(2)+2957152500126844792080895818019804263292872908748332883351194572347137916876803182426758180*x(7)*y(2)-24044426181931576667651272328717497326133554428059574831574714223994062231360943645103808060*x(8)*y(2)-39609701631362499410652070551375312685893171190512838381941653615774104384362613494790269650*y(1)*y(2)+7845574346808206771256442142141644515415292087074186935026164952879039524054965400530473830*y(2)^2-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(3)+1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*x(2)*y(3)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(3)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(4)*y(3)-46703072713264187713657688296301597815740191433748866299945746504008232583934958706003701790*x(5)*y(3)+21337905219938984044481841599469775315620281200578676374777793928414630264451909099103143280*x(6)*y(3)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(3)+1312945295048083372799781210513584251525857660608387027511403695413552917129372213482958560*x(8)*y(3)-5848082218247691493256150571765606375840938884840966868381936257698451823775629968813233140*y(1)*y(3)-17295424276026432602768631759164332254475575746946004413029641628802755720308680996297953980*y(2)*y(3)-1828993628132438768929160296263935019456207339639862678949521516925931673410472945916416860*x(1)*y(4)+6622723919066879951251101711991689087186759654426865794642468608848828014204317341524213120*x(2)*y(4)-701945655350792226794886398672780062182235243088637150047344811123784120150972243317022280*x(3)*y(4)+2650828580004335400966310069918421449183536969561956763635332913993308293824406496844798840*x(4)*y(4)+3882076630595380248357924524051455937954365925206424358655821378741321142686069474599617720*x(5)*y(4)-38780253829449958072254024450885521815528069856002534632491525588364520846172324584102829010*x(6)*y(4)+8399692292064035438826209342479172839290478374055548137488881819538348409636437147628186520*x(7)*y(4)+6629846905303100895909880367683062576918252110324175239023141675554623107429748206601131160*x(8)*y(4)-1149480148880803971646078353057032871002813381081125480671368539057269150393931360818450820*y(2)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)*y(4)+429449848374812866504060961722739430863819622940614493300695570812806153465227359870156280*y(4)^2+20467259178592868170576642763957127303874531336913130941739340201161099443787789783408092760*x(1)*y(5)-20592328394948099416668024421092095659411177130530115955899445923287746160643497997451091780*x(2)*y(5)-24402264474481321155706693107099010821595382940159196834434968462451382801299055079819064350*x(3)*y(5)+75024928154453220660755603096768814279784183638449571876634204962196146184177616724737330*x(4)*y(5)-5952087993174094279689960490341340681862117911625182369629167050648658964576696961341568850*x(5)*y(5)+78360340602016247944318215034584236113222772205663986766322291749033610591756987134015045900*x(6)*y(5)-5528928014185450329268589887750288268907696582866069231342438466026115269063599195113751790*x(7)*y(5)-82607054774178552182050503692127726311034373837157174691731608383966822474102324926946182290*x(8)*y(5)-8604274485287542975193865865092800714321908520075869296749470672740133709080489495659016290*y(1)*y(5)+16311632530727793568851902378686289223972758599696228236278037452998807428145452382649529550*y(2)*y(5)-13872069545676395267702997215826330088035644746967731304097764784694189277121443784798809100*y(3)*y(5)+16803106373309520180214859771059775251558519435190243079126970378989478990507959484313134140*y(4)*y(5)+9617798872743691207518120605353114832038186680615892703534364245743309047542996376802041180*y(5)^2+980942211902399733832855598281378431679762480341502558803591638534188118667847538155554150*x(1)*y(6)+26490874778159456517745003948561559784538223321551057006944818259394083237744922512518186260*x(2)*y(6)+195171634696441162129451717001489863834023388930504874105804355297363410671571340844498864148*x(3)*y(6)+5128816303107296336706857841544959197143754456054833225091767833719706167266063548984281470*x(4)*y(6)+64855361313719584622347907151190627181704622572640698385850671134156751495052960784451504190*x(5)*y(6)-91420645296881634873729427790159170567737078358754346005144791714084025710994970206949054960*x(6)*y(6)-28298640288848290908426667420933630013621151568174809950967776281797628432173870133019722010*x(7)*y(6)+200438819932005305865469115867032415434467942333467631805493004304634494912921566810080310718*x(8)*y(6)-91930523617577936540831814787475000385907674866824433810146888889396083123667097621045433984*y(1)*y(6)+302619574450649017525244643694263712031716660934610877677649928711179552101570914760923323274*y(2)*y(6)+23975706234145050295476890456431828343838734948801144396965804734073039908795093542058038920*y(3)*y(6)+2841814713843684864448776558962618439824359954443072243646400473265086631264575731821490030*y(4)*y(6)+399569541135680164455763669481526773381864071023969357115645281418762975746709092528859328794*y(5)*y(6)-214237288193993951025616252922884703104460337946055597046435657620296464367759938413691036678*y(6)^2+19973485675821390416600644798229076345868099005595349437519487784327589060687639051754507760*x(1)*y(8)+80609001523017318941429156764373468692994277044316470713092424774834756107379564908860056930*x(2)*y(8)+3099824828443497141710127390938081080883932726014943721640034456732443326555145763384172340*x(3)*y(8)-4859374203514446747696911866458839198079115952726235012092256426046781234810867040421243800*x(4)*y(8)+47542000179539175718778147977379761972997714727294314839620932486319006049562260829422722120*x(5)*y(8)-38975867749424050361110613995226200186386531553403039417210291483415345516459810154578455394*x(6)*y(8)-31749543656752804200898314361732828457509995882535220985500924614872956653309729368642811660*x(7)*y(8)+36798706722078211755914603689252332520148145490551020822184080188415209350063494661382983020*x(8)*y(8)-12817278226584272127786769151420085053583655662618903115752157810601116384905980824175293320*y(1)*y(8)+54330820091980345649846139630823469828830094141346026005930218603675196111234329803964395510*y(2)*y(8)-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)*y(8)+45942270155312433923318226096175607288537531177579799053406394404078438040888172812667628690*y(5)*y(8)-36798706722078211755914603689252332520148145490551020822184080188415209350063494661382983020*y(6)*y(8)+351295291866016172555038983654461899524586510477786391678379465153414711875754304533354821614*x(1)*y(7)-110334810840577595428769915722763145657878613942018177600065208911188575656474066759777350094*x(2)*y(7)-10041057888463249601465549874713422833718808513988237524437568789168177733489666569457511450*x(3)*y(7)-21076120257957955178358275972305337834548049798621912897133541268761140883814237641993468070*x(4)*y(7)-113544778618583267424314778332957990744675518679649849042098763598618807353657296829841394708*x(5)*y(7)+187798552812770255222731101175790924296827641676010981637160062541358983173089613742045822510*x(6)*y(7)+9763697297019832460276076073073341776163312047727944743702007536737540478643021699250701560*x(7)*y(7)+4771783369580762123041168338083829716487901348038646182273061923230779476005482843137693530*x(8)*y(7)-62565764435230561239666005876199225384769710144008127815655930102063756223659527489081641870*y(1)*y(7)-3694656037224033213301461808678467983694770606629994281087314972660250953747448058690368440*y(2)*y(7)+2334521898108515692468605961941629911892983012358306836393658183803287162858777358352658200*y(3)*y(7)-2618090982411540335774874656211468051583130258181967000887209865161509160746343605212156940*y(4)*y(7)+116175245871320993945992975827190633218827923864607617301391413002298955195393454679356961140*y(5)*y(7)-60025897553773642682808335596923925526646025758158975612078834145920515892461323968505352970*y(6)*y(7)-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)*y(7)-15395848969293435076693695674624048611428719350916692898727085826638836291019852731841545460*y(7)^2-263259696521286824154509603978646600447876537100869076592771398476802927759864248002727530*x(1)-8576042206311058894143047021036347388288763251443426424110189008524196275422094407072758370*x(2)+19881862881549631336969232997023121072958583899170472831999781473345284614602672007073200430*x(3)-35309918816177219327502450330791475942958299728375272218881368995611578370120202349488705210*x(4)+21199068830925193947073727026426218016891501852501876044951839371325484471279510337011711010*x(5)-153258434739601750245145772662622066643666042509874554131873031014586167261067256183570489870*x(6)+166516626151068237819907834522673711568240288255403571665862809439890656906349084933203055780*x(7)-47181140918621362564558100866300169053866898941553075913823669929150018640911656868368123480*x(8)-71953525062969146438533733456087562428795425047463798751599109953936804438535971741171980354*y(1)+319405375624370965758064918242439000621914682897992001512637848533184392317191817638053885714*y(2)-34946233353597433446187188830826750652880405375851929013277295430324488140847863397496511320*y(3)-14951304018928099557735664025994440435053409273914317529474099748578411945918238850466016100*y(4)+161582756515440871466812620310931307579065413000577448387816044346706000603001024364660835254*y(5)-90171515317756600670232228643541844028654257046925068406991514424039671907885010448969906574*y(6)+63292075468175977566416070760339522977772027302481581970479998648664674719855658325758494830*y(8)+22786807656113685476208143712835763946140812052768003847031121559544324606991603779699943200*y(7)-32490229017312305131820463823016072086142484135912686061487339260606525653123754245036940930
---
9
---
-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(2)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(2)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(2)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(2)-1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(2)-875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(2)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(2)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)^2-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)^2-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(5)*y(2)^2-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)^2+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(3)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(3)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(3)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(3)+1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(3)+875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(3)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(3)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(5)*y(2)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(2)*y(3)-1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)^2*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(5)*y(3)^2+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)^2-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(3)^2+1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)*y(3)^2+623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(1)*x(2)*y(4)-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(2)^2*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(1)*x(5)*y(4)-1519433076278730307667362709522901956137482103532705120287292532056718020208206893657620280*x(2)*x(5)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(5)^2*y(4)+3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*x(1)*x(6)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(2)*x(6)*y(4)-2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*x(5)*x(6)*y(4)+2415397517906085141646456782759373249865430965373069008804263418240566013655182782209863420*x(6)^2*y(4)-2105836966052376680384659196018340186546705729265911450142034433371352360452916729951066840*x(5)*x(7)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(6)*x(7)*y(4)-7093586043263380469890808286309785485822971662804641304304607600354312574542764770794083960*x(1)*x(8)*y(4)-3195820193956294121547960943818502711820368209858002077128631394615264227195896263738530840*x(2)*x(8)*y(4)-466514593252541967475033111513731862864129238899749395216275315371041839981748528682086860*x(3)*x(8)*y(4)+8340523312566131417267345558882646810642038146189323767845250892100052628065226781004838240*x(5)*x(8)*y(4)+2807782621403168907179545594691120248728940972354548600189379244495136480603888973268089120*x(6)*x(8)*y(4)-3897765849307086348342847342491282774002603452946639227175976205739048347346868507055553120*x(7)*x(8)*y(4)-4364280442559628315817880454005014636866732691846388622392251521110090187328617035737639980*x(8)^2*y(4)-1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*x(1)*y(1)*y(4)-4987749077211003789506149090291445299276265933538729854162573166982960214089848040843017120*x(2)*y(1)*y(4)+5689694732561796016301035488964225361458501176627367004209917978106744334240820284160039400*x(5)*y(1)*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(6)*y(1)*y(4)-2687893324882064501937282219709413881183846585521091665550912658551543980340927665656729420*x(7)*y(1)*y(4)-303430894197236221584189442106489919172868423802425657428909716344526616390117996358800740*x(1)*y(2)*y(4)+338636393064695819465061163260110360448432454367238829880993959636131676966092099586013100*x(2)*y(2)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(2)*y(4)+2583653531089914266082945361701395632304048742864015949849428331767975692494518286343568040*x(5)*y(2)*y(4)+845396238969836729615619117092896300912257029229912991643568517142332186098082690438788000*x(6)*y(2)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(2)*y(4)-1312945295048083372799781210513584251525857660608387027511403695413552917129372213482958560*x(8)*y(2)*y(4)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(1)*y(2)*y(4)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)^2*y(4)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(3)*y(4)+1531769510889430601599744745599181626780167270709784865429970977982478403317600915730118320*x(2)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(3)*y(4)-209668289005516776572134191537379350211010162928107957406608334220088085712555573533419180*x(5)*y(3)*y(4)-1039415025246399336799826791656587532457970647981639730113194592202396059394086335674008860*x(6)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(3)*y(4)+4314746702727814887163534479768395731800512251714662366170409014968753271029264831986268540*x(8)*y(3)*y(4)-233362136446840907901595323345136023819163219231438473527949769952384498070141725910768020*y(1)*y(3)*y(4)+6157243788640042659485197582384913312072101808005841040077753156377965065272109807204209960*y(2)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2*y(4)+2613763835126606299995337920127429017183227353602821861719753169435072607307885328032868260*x(1)*y(4)^2+10714508554650528906778156729046663092735076726125231760288070889647940234847189493814987100*x(2)*y(4)^2-1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(4)*y(4)^2-7911073464191318550763284597159907379778218523248709274544555321287246474599999421134681960*x(5)*y(4)^2-7052173767441692817755162673714428518050579277367480287943164179661634167669544701394369400*x(6)*y(4)^2+1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(7)*y(4)^2+7481623615816505684259223635437167948914398900308094781243859750474440321134772061264525680*x(8)*y(4)^2+2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(1)*y(4)^2+5182945725782718903852147387753959402134035315834552980541591171648259711257209097146299450*y(2)*y(4)^2-2823145325193227413662148829681074800269068774400186324610697370245047227376808068154331900*y(3)*y(4)^2-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)^3-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(2)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(2)^2*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*x(5)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(6)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*x(6)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(6)^2*y(5)-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(5)*x(7)*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(6)*x(7)*y(5)-10450640373135092391293706556046527861642543354519350286250639928325365644016193344244191940*x(1)*x(8)*y(5)+3241704220952177607073652038802593406725360659745283185287036527323137294644785780654901220*x(2)*x(8)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(3)*x(8)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(5)*x(8)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(6)*x(8)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(8)^2*y(5)-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(1)*y(1)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(2)*y(1)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(6)*y(1)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(7)*y(1)*y(5)+5616818954258749807956227180140672764437839755133461591270536878845584696376720563630145600*x(1)*y(2)*y(5)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(2)*y(5)-1200467444482023816855113907825590831779944245914672720964840823186012000325222959717633340*x(5)*y(2)*y(5)-6307819133160050436192547702588442648052534857927308713343152975876949805699981618140629380*x(6)*y(2)*y(5)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(2)*y(5)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)*y(5)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(3)*y(5)-20148529327728050937876228509444758266029879159222731319780412663944264236907482749804288100*x(5)*y(3)*y(5)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(3)*y(5)-3785256468156718243587437089302962641158893961589136374146415357124041392851643667139677150*x(8)*y(3)*y(5)+10487797595130413657504856003970496823115318764385532254993069106974877294304392663154428600*y(1)*y(3)*y(5)-16703229166744037012427201820114254411574994496054280730138766805040959659619956570053414360*y(2)*y(3)*y(5)+14028904245089213887114096642248538051477294058445802292615960020722887609015667540292833640*x(1)*y(4)*y(5)-23134165102705771749764799122223264102617683423289087217051771904525590953652324217840527820*x(2)*y(4)*y(5)+156954041398833506213235524772698799545404002792591836554046330501828186779482476423290280*x(3)*y(4)*y(5)+1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*x(4)*y(4)*y(5)+10801484978206057170364300343220278733120142909590616186944482216855473664649866076402507670*x(5)*y(4)*y(5)+16251102722033127216458820144501710313740797253787931609827802405929098613193646672050939600*x(6)*y(4)*y(5)-6283693980647756643017129557693079428915473490765005032330026187256617824707213786671752065*x(7)*y(4)*y(5)-60032527928693892393412248098696512035972081072498578724222344185888141346650235971748623070*x(8)*y(4)*y(5)-11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(1)*y(4)*y(5)-555663448455374313469807751274090603955531725939169490178623450370398879537985793460873075*y(2)*y(4)*y(5)-9961777695442722327383080806691338316955623595198620611339605132032708229998814680828526510*y(3)*y(4)*y(5)+18378973109606264452879024809444504559382830399719185609357296546102425113361118257375396650*y(4)^2*y(5)-11351757392157956739321213370702019668507191191366108673871090353450644187687619289692853280*x(2)*y(5)^2+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(3)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(4)*y(5)^2-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*y(5)^2+5945055278020770651156172482769068827319304170285558348148387802698972925659063617000885240*x(7)*y(5)^2-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(8)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(2)*y(5)^2-1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*y(4)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(5)^3-4675933865836272790201612676533376161137948718388862292236181590905200648598141116861934900*x(1)*x(2)*y(6)+5827046047183112147242102691749252885862031458226351301944119961069515384354100668407598540*x(2)^2*y(6)-4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(6)-1266016976924594975216779255278484519951592830568730088947314995596670647449216354822066070*x(2)*x(5)*y(6)-7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*x(5)^2*y(6)+6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*x(1)*x(6)*y(6)+9850166994206171536257244559847783724712641271477014191182408558987482670014735507750923440*x(2)*x(6)*y(6)+620941008086789131448652056971631892618589908672255354114176912417879190399889116511156920*x(5)*x(6)*y(6)-4580371983695687566281727360114317479708736641926363586292702128555191478228153205596620430*x(6)^2*y(6)-12397851350213939251884285068647220065999452167093859481498901714682994837911802083211271830*x(5)*x(7)*y(6)-4266184584656268537530501824209737731672960459961565963738357388944248060571579771088526010*x(6)*x(7)*y(6)-15773846419334463978277714453410354793984006662463448685316846194885659842207351769952233470*x(1)*x(8)*y(6)-10985578854777022069375710271533651294134841881149492984817191784849138204648249824261807450*x(2)*x(8)*y(6)+9999815335343081357780298054714220420741105682832492100808838604106070098995422397799262250*x(3)*x(8)*y(6)+15935389875757409145242658509573652718890608149037861204205709049827612684814690241893544860*x(5)*x(8)*y(6)+16301611905233082333447266050042457687191072421469162843476567335158203623154297989540959440*x(6)*x(8)*y(6)-9838803487176803529920347717402796207587813458419376023647255907680434313724923838140960540*x(7)*x(8)*y(6)-1327576737595999980763635423734562719935139102280402011833433118760181315450257749734150900*x(8)^2*y(6)-4021711880883652171760332475606931547790761137993026654897544597319968899760733169653356740*x(1)*y(1)*y(6)+3902132067653719409135821062717821095829872819999032036364613851406674119325303538043235580*x(2)*y(1)*y(6)+15505390159954904407669882748231952770670030863860924178087718299594999362054515159005108500*x(5)*y(1)*y(6)+8605049249367699591486918190473915651134580305704826611236802764964747575269823646185770710*x(6)*y(1)*y(6)+3149147691382960519930288057380430889657618368872536003890950150905618533791901908378555220*x(7)*y(1)*y(6)-5348494438196169919470667528316728039385472561149207868105383533424900057733187869834575330*x(1)*y(2)*y(6)-6654593290778355722540140230549429230968088237805086301735885095343221060085267382863131290*x(2)*y(2)*y(6)-232726131393067264777773225240423778594639795276304024592779171820260774514898519979966950*x(5)*y(2)*y(6)+1431425998995371779073431243716978685173710036208656739923476035961033830841485336311513410*x(6)*y(2)*y(6)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(1)*y(2)*y(6)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(3)*y(6)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(2)*y(3)*y(6)-15828355251162060778318118553172938128142984443763191398525159916003570504114033717688066670*x(5)*y(3)*y(6)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(3)*y(6)+18857486716318202189437393078055682025867588776057654354214261514196549332805502392476054830*x(8)*y(3)*y(6)-5406694540364907856871000278389460050366221561486884474064910720991528400364381689421753800*y(1)*y(3)*y(6)+26222082296263453261117596050328562684873914471873076087140026158373244174877017501548982380*y(2)*y(3)*y(6)+31907363156988959516517259702596715707801419729208908901942899362209233321490200500280449380*x(1)*y(4)*y(6)+33497667482743885621834399057704197178356527566320341767206528149038230010689416203805932440*x(2)*y(4)*y(6)-314601460751826975417053049957810265251155395958727218244972165714276429013449710956991405*x(4)*y(4)*y(6)-23519441410527526239845135655639347315846890945376511581178784494947963591068737110544170780*x(5)*y(4)*y(6)-18900653420549570505681828549926413632374456376950924520092320448933596794119107325449336290*x(6)*y(4)*y(6)+3002494785633891477354335269667224146435001981479818883795884824265820409354377376613720825*x(7)*y(4)*y(6)+18052096379026566369601926694285740106437243093623053630379176436875203697486502480421404530*x(8)*y(4)*y(6)+21027333339903390061891658686627402348878136270653406164626485632790255581625723448816977280*y(1)*y(4)*y(6)+40660724604501540424817177018615905869813343230595186741671261049645522933202980062624992125*y(2)*y(4)*y(6)-21427688071170559204349912338576074641262293351482250795931975831568934735705768491646293290*y(3)*y(4)*y(6)-17101469950681716060052614114192495093483831904249693657633802175039405116896460370621279000*y(4)^2*y(6)+18439508981475040223952227327307036818217026965738388991015972551315964388763852000604164640*x(1)*y(5)*y(6)+14822286341196942222858601869023722560648948629008797766421003599866393382407632944204265150*x(2)*y(5)*y(6)-15954467769749986768685220266959189111206422774773534563698411990369440902106632837359302080*x(3)*y(5)*y(6)+9826458879309901164875781222907254798116812940925526384836209427713140366015650765506927515*x(4)*y(5)*y(6)-1005548215747372994356678432868167311532089508212278036060297113457117388635404626022519820*x(5)*y(5)*y(6)+13385734095168906544146660850058372283611277282684375632632308407923698013603450218936040990*x(6)*y(5)*y(6)+3154025685148641979659108249817505103849593220796307773697810954613348342418898195876320695*x(7)*y(5)*y(6)-4468071259332086840782895826792804499075772318497894952974759837779745458485423559453085100*x(8)*y(5)*y(6)-12567816102833960127123175676537559881372405378653017772877478862093736744230009404432928590*y(1)*y(5)*y(6)+242807193680283012772471004770236091304806023126750241394842671240028499253335922566081815*y(2)*y(5)*y(6)-9342217160108814569456261949722687351712125236804038063628556617805077429180227862834072490*y(3)*y(5)*y(6)+4992169618945125041885338120780311163252881601204010022560013729416090584940319011854774765*y(4)*y(5)*y(6)-7813266027233463752043700122008175349523523359033304291585975206652398727172701334074298845*y(5)^2*y(6)-8577181199792483226885424570161210589658183409855288199100332503338081605695003144826056370*x(1)*y(6)^2-5119071265294452110945228298948333253019356664547035964560584333166452417784949568824773170*x(2)*y(6)^2-15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*y(6)^2-16942124099173194945788671494664510522082476384224274883929106462492624919992379229452392570*x(5)*y(6)^2-8544898561163378805325172459455571761337664145039805267776657283251650138831927167779950590*x(6)*y(6)^2-1164019463774182348682614732148535510282749516673097656531027127195538109728186449517251140*x(7)*y(6)^2+4592877164907727689314663267611635625201506557549382206829236505776742327428834272501705270*x(8)*y(6)^2+598937927449517075612114977045568835181040963732331579643470022346967530450786538042050830*y(1)*y(6)^2+80512709338198098626086849420853803295661143456961186787996021319971670091204753059138640*y(2)*y(6)^2-19889548950092903232668691378692178861915226320238262422476131364525950796762105747662098410*y(3)*y(6)^2+1760613469595930939699931698123251696285780468753825707006568405977333787543681863912145750*y(4)*y(6)^2-29664864588586497928002557302125459474938652892463317358062193943696748841727284265215780230*y(5)*y(6)^2-15605839352137278875954895850868312849264059328097825559115441591040440066631555380558599710*y(6)^3-4651800134441435237640356490508424928709519508492109730685826408527108630812380095555115990*x(1)*x(2)*y(8)+16533619361636359558122489629439546252529543281583003018529961206615141149304479842583302190*x(2)^2*y(8)-288089050576875280596294457693193614719060886927099587321191523770054537388718215652219910*x(2)*x(3)*y(8)+13918370710873041017325379503646775578304315006703791457386156274030489922341485727845323670*x(1)*x(5)*y(8)-4771377965886474666231535817347269288758326282984243013409181131107084364790526789599681360*x(2)*x(5)*y(8)-7775730893631357849403782710025916593399927285408505858028672611423169546837015217793358140*x(3)*x(5)*y(8)-6438400762415395248583336497764513886647367802683808353886017544413047203270160890269527320*x(5)^2*y(8)+17513339780978423973693950031306333582810948113615391382802788456552469619580828363294961510*x(1)*x(6)*y(8)+11113823113686475802213162913858881148422879799654580875855950193826030706138969108337658900*x(2)*x(6)*y(8)-15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*x(6)*y(8)+5704649754653112387974178162249539241596913989571151160687001085401636680425204309502789090*x(5)*x(6)*y(8)-22208180242457471499605978890686591561645166835679081168386521423428582646756597109063183070*x(6)^2*y(8)-9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(1)*x(7)*y(8)+23293297122058524919786896723109897407120198279346505847255734881958163126114036968371449390*x(2)*x(7)*y(8)-13436013326362402829799150450884882971026989231912055287683487380525904247586754753667387510*x(5)*x(7)*y(8)-34528394234170638961815100126106002443428601527951872294237742446402350391652906628647343880*x(6)*x(7)*y(8)-64064378660413259782765107088836576353654620165463420830649942379574014607175682349620049310*x(1)*x(8)*y(8)-55101927120285137259867539842206392470648397555017894282354181975821282221007946847167310830*x(2)*x(8)*y(8)-28199403219037629873951788534957610640642534389257243447083747376185388671122396597156734780*x(3)*x(8)*y(8)-3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)*x(8)*y(8)-30418348193244418634292184958540322466534264359195896673027541627969536821865105209152454110*x(5)*x(8)*y(8)-1042286844804474414990483187334842056951193050473935223348900016889976307365524855433185050*x(6)*x(8)*y(8)-2973123446487196375978399165989140189690281708267799779548432898979412169626206446404134050*x(7)*x(8)*y(8)-35042879583470560321526564985400868213482366064827360997509909015094234275682853442194509920*x(8)^2*y(8)-31915608941863779377085992260783332710058489758428003860257576735277784080326181302567416780*x(1)*y(1)*y(8)-16618092808077078382458073201549885268398864882582990597695265405195431899053731892132543210*x(2)*y(1)*y(8)-27642268684715342292033152378413308728178846719326060676293621029879945981313136784093782130*x(3)*y(1)*y(8)-33152936999512994312116924213063474302431107702777882208776877438993681284266072456062681980*x(5)*y(1)*y(8)+3508233675004129861915805415264931174268118166703389442805223227257857726460802399900412170*x(6)*y(1)*y(8)+24284460063783758052506872240121342748833874945264499908273632735389085753835624793880175490*x(7)*y(1)*y(8)-33220258928316782779599836688791760371570403704441115233539669172751030596279312470878475080*x(8)*y(1)*y(8)-5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*y(1)^2*y(8)+21667894607961090010514547298390344123092017043839976167589541677800441445528762143653480190*x(1)*y(2)*y(8)+4637562892041306239971610004636766159073264247641402049936124487687923679803112106116468810*x(2)*y(2)*y(8)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(2)*y(8)-82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(2)*y(8)-21266545535956886061318439735655517848756695926386910454865700079106602063737128802812324660*x(5)*y(2)*y(8)+16357486495583449279406185716680388259118887743393786344261037047090659679398799224843089590*x(6)*y(2)*y(8)-16690419789002373323811164705834936247617520111587099673555346383283021335919259816098077040*x(7)*y(2)*y(8)+7681456184927196349656469490827446483974559879498138556587239490952345409413793873845104010*x(8)*y(2)*y(8)+7131075056355116197970996617110145026233414996390201826732999173129605716424291660367016580*y(1)*y(2)*y(8)+27353026980168403599995441885699671906788701262674729739820910321115685773528587780894970*y(2)^2*y(8)-25288651529193133668276671666945412595364592609409531424477208429486592825924465755540997480*x(1)*y(3)*y(8)-12796453842826164971334625089828245704603332853166790938029728402244195931293132153766380450*x(2)*y(3)*y(8)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(3)*y(8)+82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(3)*y(8)-61709635853716801169562714096220916915363633881331738394199306520732166691674869292970198210*x(5)*y(3)*y(8)-20600727651577281726268572867720370331491732553067805395711475032874958626873849029965367630*x(6)*y(3)*y(8)+136765134900842017999977209428498359533943506313373648699104551605578428867642938904474850*x(7)*y(3)*y(8)+2288219222738752999046150371872976692097727506850726508747730211231230461227027332491425240*x(8)*y(3)*y(8)-14906928886981920840218958234263622937700849801578204696996250683129944852545773111179066090*y(1)*y(3)*y(8)+37515719547283461704413932357350785007822033164185406589559046609847188243769517219039925570*y(2)*y(3)*y(8)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2*y(8)+184826444808284902012418793041932065288662286408990153620955498843329718814098707515035682784*x(1)*y(4)*y(8)+57883942373770314448768047061217896555717615169319272471346168803546140875504073170465750000*x(2)*y(4)*y(8)+3274297214655710874654578706204852111593070211254297995405654559866178320585637501950175980*x(3)*y(4)*y(8)+14951282291820801399214313031347204539146158401875608212704256040939743040305283559591642650*x(4)*y(4)*y(8)+7049921162251940809267068873001533562077360221874256545921818099151230770891511702281661590*x(5)*y(4)*y(8)+11484851071723760162036573508642275693988700643419524234276329786116444414035590953774836050*x(6)*y(4)*y(8)-14521608104620790459738422665832487969993531967975352576372451689903037713983052520571106720*x(7)*y(4)*y(8)+40928878489103824383862785436098709352500642401266265252926113918157722971575096276272409140*x(8)*y(4)*y(8)+30815832702211763491035745420586598584048328278326160591365718688224384214730994313889402290*y(1)*y(4)*y(8)+44949296976595405145633486471079886619810016803212154631866098837599317824881459768872196740*y(2)*y(4)*y(8)+3034740614177836574823340259208540239984550757331687041999451151773247677087031329286421280*y(3)*y(4)*y(8)-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)^2*y(8)+22412445236079636706468308242170775135376071259915459374550316458495805388082314863954647640*x(1)*y(5)*y(8)+10859427791014322799294447689397774007680289368550507133337620250999380396461026148225420810*x(2)*y(5)*y(8)-55154556257448044533777292878473643224725678956204886202055838984438760106453152054344304564*x(3)*y(5)*y(8)+38634685866732896627491634915278436529911674330584043026648778952668326688917398683467571565*x(4)*y(5)*y(8)-45209044083698926082676064042539077645501866800092764065596866694634946390771945202148442670*x(5)*y(5)*y(8)-209204339038989827979175293790389823674187344188578638562271964783656459389700530711063436520*x(6)*y(5)*y(8)+29214043578185172435756089605840944119164880255599922640533302272375785710661530278400195625*x(7)*y(5)*y(8)-73410124102802672643373307412562464319438204648121237998210750687827708719969821624313476104*x(8)*y(5)*y(8)+4270199256865576968855441919333966224484741090606514136352850434368798123037784918125601770*y(1)*y(5)*y(8)-14817744536998305733484467415360518800452596974142376203445946526426009488155427766275089405*y(2)*y(5)*y(8)-42792283858713728909927132228401697474959956584827036566659968201249341035879768375739349070*y(3)*y(5)*y(8)-21295468338417233260518266375262965935373185336565799294526319371428132971986523710197342590*y(4)*y(5)*y(8)-36818914067831535000463908469745029655477025189660608640039807623359945833539586026409673835*y(5)^2*y(8)-23720178770085993150296273900009826443271107168391516112304488203544044118141415554690251370*x(1)*y(6)*y(8)-62438239138191991138875554939533443566121446303847082730548327491007494340791820628850728060*x(2)*y(6)*y(8)-6576719029741009387924263599256281358047641745061194849432990829928582295001945602812233250*x(3)*y(6)*y(8)+81857731153818997977629999389717707973860919636559973926526180816067486846473632575527228957*x(4)*y(6)*y(8)+74859883815797009646978428683064825564046422249219376710424764507324237578936027421296254030*x(5)*y(6)*y(8)-61639035807137818971314005756300318438799538704651616255008534952887539943011543735764644740*x(6)*y(6)*y(8)-253466890737697353163983255481158731938898280130838016464341977186109019469481628348569759735*x(7)*y(6)*y(8)+334821881932435479464667762734275171176805120971785468373041930057281774473479164198656170954*x(8)*y(6)*y(8)+324267108220391947346574403310204238575638480399511763256332371479545281788105342148838070404*y(1)*y(6)*y(8)-86263855684758630255184480985676662101559421460540971431136724692434267187847993401261336347*y(2)*y(6)*y(8)-22771022551854177219494620994828316402622206512220706789668500720007611555569165421992480690*y(3)*y(6)*y(8)+47291454486360932626885176734443230412711271554275835845800250367612089664079186039691072870*y(4)*y(6)*y(8)-125985869962084187781386986406936471356960029169530453115528415866994523955827879503499518547*y(5)*y(6)*y(8)+296502304261693744316549151895510442913163326564021491191752906007832968651093182273739096624*y(6)^2*y(8)-49464106511059581257814540128359429117411403680091990244982753152331600754607067647221222500*x(1)*y(8)^2-205957033187323983468798795581839175128188541947937679868486100688744904519476955456194741034*x(2)*y(8)^2-9454544894184822886951463616794952830808383288140924672927452683956880659284600050964300400*x(3)*y(8)^2+11815814577221062270570683426456614414379324615689584067345718690886950291778856451063413440*x(4)*y(8)^2-74106300856808486748456527763916335576902400105671188944565600350906716886836739265209907690*x(5)*y(8)^2-63464290955787869632757464533154304715845172004521495793822968347923472783738192323184150060*x(6)*y(8)^2-6848963002401715133529000565376371759621413134510520615030148302300673184969024845922028670*x(7)*y(8)^2+67785574226430821708428986264832955815966352023077177595660738864965076184211337248848041070*x(8)*y(8)^2+87251873484666218879951373410705918424043535604670124306640110905129296887675556369910455910*y(1)*y(8)^2-14088440401025794042321664062181639520926287569046124910469503179634311108356355457039050380*y(2)*y(8)^2+12217367442021172576800313834219378043913927448762586369391477467992751617537293661166389870*y(3)*y(8)^2+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)*y(8)^2+30705064088846651891649648362271411702718009317890399881100650047623596519436329965779111100*y(5)*y(8)^2+52719050298996967003588484809188080659097483790281346156031776657116687544036801470486743710*y(6)*y(8)^2+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^3+4224877943377472632800843596081484243675133636798850807257017427934171990185643900795314410*x(1)^2*y(7)+7107907038527561940650703879396311367414354377273106283485438818355405912840848160824555990*x(1)*x(2)*y(7)-19041778356692440976097919205560359182733844359580281997468904920907593953186370346971624660*x(2)^2*y(7)-13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)*x(3)*y(7)+5557653148257994798640355919374872192845116614179866067704252823064264963430090419889599930*x(2)*x(3)*y(7)-29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(4)*y(7)+6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(4)*y(7)-15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(4)*y(7)-1743801261140578453256442189042486387487578459594075435594642660701209826885130569792902220*x(4)^2*y(7)+4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(7)-3106172264481800319808026449312492893481218832936674868380526654127304225131268297473597850*x(2)*x(5)*y(7)+13129470285721491192034701060438559124502744451748603988741839464567991095665413897438743930*x(4)*x(5)*y(7)-193692316637016054374607170655406642717599631668164607917440864121876708642800051397698500*x(5)^2*y(7)+1988214057875439361422130886794708964351453614885197091724984263287738547388756891970671350*x(1)*x(6)*y(7)-12604769880950245513883210427904137232355623637805571109026706076679773906327979886922032010*x(2)*x(6)*y(7)+20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(3)*x(6)*y(7)-7399452083348479332309962534623948802820889140244998871687807333157859411481047509929561545*x(4)*x(6)*y(7)-2288171253278360345452834866221325594999165870322761408602787439227003035980806298915746390*x(5)*x(6)*y(7)+19409586781002578724051832809745495773644632297901533149984196215565420412823430870704975720*x(6)^2*y(7)+29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(7)*y(7)-6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(7)*y(7)+15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(7)*y(7)+3277083565164337656496880981823787862947592316493591336749881767517010156870589336568071250*x(4)*x(7)*y(7)-64525119216205348802626907495145308886123799665863527244002240193674662160979852967033320860*x(5)*x(7)*y(7)-63525864875110628498184027702529617676829789335766819629758327200215811534215773956402583275*x(6)*x(7)*y(7)-1533282304023759203240438792781301475460013856899515901155239106815800329985458766775169030*x(7)^2*y(7)-117968774422003207903942949909648638568261009346117954148868129901993980040356653502484299340*x(1)*x(8)*y(7)-44828149331073755943759829772277135679644004077476427122601917792031933727621408193249724220*x(2)*x(8)*y(7)-29844051307627108448839137205302620796194128541648625522376001117763521813039064845969491270*x(3)*x(8)*y(7)-11365740443441746647425745559101956537303848383725593902031655264290254657115785715810424750*x(4)*x(8)*y(7)+30470753748626261584871821212825755881684092179254623394139075000948229334877728473831600700*x(5)*x(8)*y(7)-38049796105379061476224651491414091960781834605602916862868034181774521176593624457918068970*x(6)*x(8)*y(7)+49499766918082384258113130386454399062526367047113568702519272526537668721966041431038867560*x(7)*x(8)*y(7)-13010115028736236530156670034028555583769117537679828897270108070350640985045438696044692690*x(8)^2*y(7)-38444198409190686891380692975929553948551068069911874253454559705126729726993146000190585060*x(1)*y(1)*y(7)+30032199606926473799609783118695449631066189124350765291490694209067261276675236904123412060*x(2)*y(1)*y(7)+131164574263904036430919498080215940667008261725264406847795376294726891372530884808674230134*x(3)*y(1)*y(7)-4302137242643771487596932932546400357160954260037934648374735336370066854540244747829508145*x(4)*y(1)*y(7)+1449403648313658914977976138717876141310207664954833918110458231479752502549906763215045900*x(5)*y(1)*y(7)-182258105869807834285887325883649089646219354544891696497375360865434340793523292934368278410*x(6)*y(1)*y(7)+141770342873221371875105586398150465244415343552536665794208746679439815941622900775465253685*x(7)*y(1)*y(7)+70725057686143922014478620654090413070039370049269187748988543684745527246619176100679451404*x(8)*y(1)*y(7)+107106163338380063201243518439312450265318148874093299671031593715322407210143744213667514354*y(1)^2*y(7)-72782174020346272425577194645806553301320767192256985991062503071453085314709324042851683690*x(1)*y(2)*y(7)+59035698535604447793783946610063128863032159684761285231088386688740083311186578028738895255*x(2)*y(2)*y(7)-32041870034996625622089777892239026429615319049572860455723039581817105573103960563254962485*x(3)*y(2)*y(7)+101314207643499851088204608034064293499817077596956942434374781583433058889950347193132160*x(4)*y(2)*y(7)+49956860173971813636551545488920102967864325824515269126242716618840587752683079726002544150*x(5)*y(2)*y(7)-14101278904016564077977955606231003049970793523607350831335770313728005545131492345952861235*x(6)*y(2)*y(7)-421245272680992715504189771838047893154536485342215395833061976753305298883736501334445230*x(7)*y(2)*y(7)-11529858605322757069025718210416154568744580591301642280470580726216948771756957242495794570*x(8)*y(2)*y(7)-19082146058379217460443895425050870503530104740353274465588527371579982852053094923137898955*y(1)*y(2)*y(7)+2501588116308119990744537402333342806750324367495225891784719289991419344339767023727513660*y(2)^2*y(7)-8370411624644636433554967556786740582627320751881521412572971597096712079444834896870370910*x(1)*y(3)*y(7)+754525037699825955588299863546908567011474063174758085886167932316522894716236963958021470*x(2)*y(3)*y(7)+27861092900556689520833115913498906103433156329427458514212188312448871467501365486340941890*x(3)*y(3)*y(7)-6553092395115839983451562421513369637322780555806419435691389647851475037731321663466874970*x(4)*y(3)*y(7)-203612734793618180789397522735172378638116101357279133897201154276413727510748576413828258710*x(5)*y(3)*y(7)-11321770681161744624918029255074438755545062753137614304297820336321005993383218959090067140*x(6)*y(3)*y(7)+7582216473981983179760898084922428144702351900634791597913201556782393098711155141169691070*x(7)*y(3)*y(7)+25344704095139216857119470384766875320273150402213031529605350102832434978686668124273724090*x(8)*y(3)*y(7)-36965876369768153007903658268421089501573646077510974182822548202257317277024004278832909140*y(1)*y(3)*y(7)-11541230947300444517042275384353680479219874758933625267452366049597334952141960125954200980*y(2)*y(3)*y(7)-1465989633243541263400509764870105369897475827650478473889557957223854226562462261605341330*y(3)^2*y(7)-8534812942551717640442541585464339502193543467278747986900917279565077401276289571329250*x(1)*y(4)*y(7)-141864338937525019239502217549706778415036231548204427896380456747276665600788590431305827354*x(2)*y(4)*y(7)+2337803931230685791602124791875526650369072164858715501424492641857028433948308899485381050*x(3)*y(4)*y(7)+2459770090652278869287458366577165384867499326602636572111539265111118755714392764014084115*x(4)*y(4)*y(7)+133907863888789352231461729096207531439883241062711913142663127557046806668034427893782367240*x(5)*y(4)*y(7)+120828318705101356564432355356980935982655708604935115799913744996306895013511119715817097030*x(6)*y(4)*y(7)-3004761704604237589869109240477246647504330566898681885604837745733074689085882530907816115*x(7)*y(4)*y(7)-15707967530020312172659112429197525134572800502974494551826440563344988220717922614632102090*x(8)*y(4)*y(7)+8051730370803412438276070656658775168344757151905979413943168463314195812774564200898696060*y(1)*y(4)*y(7)+37871858428277104926331705876286923646431162900524955018162931757286893200321200997837971635*y(2)*y(4)*y(7)-5354577459018723081061507370281848859215125057986959430743786215990256572366191309282623050*y(3)*y(4)*y(7)+3820972256740520334447444560734581745231556879177819168781101953863488338991984329139637330*y(4)^2*y(7)+23381968290581267540046595043320485920623701313759951268353125899018908781828733037925097760*x(1)*y(5)*y(7)-81831333487840695467466705433723241365173139036896455919938535859702088987957229561476651345*x(2)*y(5)*y(7)-190684700618755926926231072726327264639090909503645312479377396803945488448976699927224406689*x(3)*y(5)*y(7)+31194632531539684918593999293654746144628701971453620314728653149794805348439618695697052514*x(4)*y(5)*y(7)-47447484887828739249871391968547538579925347572090507616853956680954269619765900118588081570*x(5)*y(5)*y(7)-15241465248670637982166379761754012869353496118580183917939722253204659855711580049368189225*x(6)*y(5)*y(7)+86776459449709213754050272686833617791234397431069063782176462785776748937287662535144066164*x(7)*y(5)*y(7)-230806110969269846939465794188830988271879982380530337015611319746973839360541035968337953984*x(8)*y(5)*y(7)+59954008872858426570535441334266956065616092618672277936651559426774372541684618005651185645*y(1)*y(5)*y(7)-36999250079534397612798328250074061866520056563382378886536837859491177155792399326515632514*y(2)*y(5)*y(7)+10336911729809751300390034957492895905524496938767740574093267720440014172365080596727396680*y(3)*y(5)*y(7)+12201722840504547604360739666864993720615820721229749630431210534339668510131702418370155015*y(4)*y(5)*y(7)-57184154186759619221814184160023010459207981615932731501936327944161086208082742395799128184*y(5)^2*y(7)+123286806141322763124354620384424805480263318309532622437805043890270917865319544411102666560*x(1)*y(6)*y(7)-43134313321509733553989428335320766498174427322847722227119209795083960180368950421069949840*x(2)*y(6)*y(7)+66485001930277858739637066593887675323850624239652024170591505992361800528910520577385813084*x(3)*y(6)*y(7)+188469541847723164234288008232422937524897577721202707498905118191436077561510564362809502057*x(4)*y(6)*y(7)+68649829589832114979973450455843663032510916466386519866341780118845964848797904304112503550*x(5)*y(6)*y(7)-37901696326335046394477175459424072076050635985085892524483583872164012020517330247389369060*x(6)*y(6)*y(7)-127801418404208783373719912516993177601262238998099428887957130665512628946094533052032820897*x(7)*y(6)*y(7)+170611678135047861523902580207421347744340366471189603181422201814162530132712166925755475408*x(8)*y(6)*y(7)-80288911223730263267703258258059958641971170484838462576349696525891424535908920632137261114*y(1)*y(6)*y(7)+137784002895987828663927184375801491922807793006390092124429633678722474364950448438027855927*y(2)*y(6)*y(7)+46432556569461213041132608923219210744754097046437816725489083155577324031493044731855602520*y(3)*y(6)*y(7)-9830662843808219910737861043286558503219798855824684134956749821212482967676521564697300600*y(4)*y(6)*y(7)+246588248326738071798726549689401783838072206349639128441677173365116809164394554256540944687*y(5)*y(6)*y(7)-179764509735352096628375366349962590862885481758195089015579859207523834250628236906783895938*y(6)^2*y(7)-127628174293076116869728111994718180464270001986193159263969558722143889176625540890586639914*x(1)*y(8)*y(7)+222293821659537184492829929436113128991864521002207690996186253966439368495668834480628097774*x(2)*y(8)*y(7)+28285995566183762851722764010762798540881506187237136389724880039114844373518458377017028690*x(3)*y(8)*y(7)+63777744376772471006449231676388919526805791247591073763326857357714418973085466626193561180*x(4)*y(8)*y(7)+302902141556140077641431462075420607637173262907587436766905479726564303903989961338538018664*x(5)*y(8)*y(7)-65951202155886224169440276494660772958846388134739944637862422921469985489640266010096718954*x(6)*y(8)*y(7)-87957991904009067322157500227736213205148542223990181226102849600930674885189679776366708890*x(7)*y(8)*y(7)+55476130046775169762763296919404943890718070367197893698788545147894024281329211189493050900*x(8)*y(8)*y(7)+32175178538796477605751639712893005205587349418181358653908725788201281936374356048123375300*y(1)*y(8)*y(7)-1513427512895432192370978100533967530098955752973103277311790409083374410511437549541428110*y(2)*y(8)*y(7)+7284651347100451080951629777504379674123889367935504635428233798875065704885324690161809080*y(3)*y(8)*y(7)+3814583262214614359095210362710454520269879367520366265312883897455222489338967266932298820*y(4)*y(8)*y(7)-2236287299286065705793991043382257186037335184049990572494458178270387664464287821233759170*y(5)*y(8)*y(7)-55807147164171280978858632748552204093656878947512111195998402643106410281490961650088758580*y(6)*y(8)*y(7)+2795889938239115793462380945598734133387132999507567248564228231065923277550576342540489340*y(8)^2*y(7)+330127216218202521501865320958586737505089318523597333009216120154863408648773284630888789054*x(1)*y(7)^2-201337573280154138580689138791904191748679449717709845920469853961857024011304744917878864622*x(2)*y(7)^2-41666087385220733202834791603407827503525369558558768618160371914999574933098131533689796820*x(3)*y(7)^2-8373244172649557512996095399004133069913868600024777866606129163610786401572495802221545885*x(4)*y(7)^2-160855754241843097268098962719458442044546662589291498087430239830428169781446576591016821498*x(5)*y(7)^2+269078304053465372868583695867931052989827494480679774916813340893032566591401502939761212124*x(6)*y(7)^2+32652366470885777496318046593298935432528335472778408208201474915253537877849210853913584045*x(7)*y(7)^2+8872476305256629724976452752089066727417929476117095749523246030823646286418471614334941930*x(8)*y(7)^2-53778455050670815588495566405116117299253342029943672427051568184886180155092763643018929690*y(1)*y(7)^2+10438592215468077902906324659389613123684058542301473506749927518203805974253854211616621595*y(2)*y(7)^2-11420914681892231789643820866865592185325699696020227417186190199606829441948626042786652420*y(3)*y(7)^2-4932953234723618575153566696211142646043334647708838187134982527306346836889118357081549980*y(4)*y(7)^2+77345247931255387735180002428890968121776741753231006115923651818421773583834750384256250185*y(5)*y(7)^2-48273460114365301145032989604953250805722170850073587375902721614151804186042164940685508460*y(6)*y(7)^2+4995123724577105921350977093167671464448987338946167101295444294323516200082971508745640720*y(8)*y(7)^2-5796813117295680263901100905668511964178557468924794160564364800412316464562950168489670170*y(7)^3-7357156056711056020618673012179273631856635055395660208490884269955886879676073015151617210*x(1)^2-41203808893136472412033437084939435025397975523071554061675467475389328009054089358329742830*x(1)*x(2)+3003704343334508238477452635845824712986875558320650883575181910874677488546917494634762540*x(2)^2-4253998813228951623927252024587901274255026998368522462834531344995580919387503274572370350*x(2)*x(3)-1236325991571783684464143036917227920415768612423291029833320375584939788065473899831922285*x(2)*x(4)+8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(4)-15888037263473318824944963563141641060062204419375524632002455292979709783713678331789271650*x(1)*x(5)+5056358337930308923469703896658246252638299994915633504582571545047447928128917927717920400*x(2)*x(5)-86681039191290958497586114300960760105265362038868009119303970283577164389735595128952560*x(4)*x(5)+12138001436622434446039583108582767956466331465629818387264767552103370005015365121454199860*x(5)^2+18040058380735617598173322913286719485279223030796187841032458026586399909797131076033253730*x(1)*x(6)-29664829205159491328034939504186261238508424716112742816837744308976317601351941862580957830*x(2)*x(6)+21363911279226155106611632260403992937965838267395623815121555674734114990695690722590256490*x(3)*x(6)+6294014252958132555380823807951775040838289662062293739339129453956941455518058817590352175*x(4)*x(6)-26105352736001961709592846478361891715476488778478231537587992797886990616530261944411876980*x(5)*x(6)+3113118736143167215207195289279520695823205625347743862566475677411188410749433869796351320*x(6)^2-44296500153287599225897402810226527488542460749964109529586329272262084723992858216641970305*x(2)*x(7)+8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(7)-4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(4)*x(7)+129911120436651897721237276011926324735887702713470560655226332413252861210374186560061888130*x(5)*x(7)-198560028551446027199654000064398405602892228587390484269293235684702191344062062654696202655*x(6)*x(7)-4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(7)^2+174531449511284492449759344228594023940675060493230046855796025015267589457153321326579708980*x(1)*x(8)-181608198649113512022981217417874194927778024230412637610359689059173569939322175492044911690*x(2)*x(8)+25615955836328274177247183020832312928330175540021248050316796220285237169261193104551900780*x(3)*x(8)+7975906921570713252654411213669170186325615994383614317256349200501602342997331475537336470*x(4)*x(8)-877998128994121189623373911065586614866748524498674912206098535904159407882732087447021430*x(5)*x(8)+19110254435988873689147755140292619941277829357324076113420529829765612698324877371093141490*x(6)*x(8)+3431675219947314974505327663588400571343680374005617111237465417455334599704793832514993820*x(7)*x(8)+31983539777272050401032718353725704138650449992447900313080347262350263032776397937970635380*x(8)^2+42644837005078141248172625166022740413905244695907728360535369268766525188570385835189180110*x(1)*y(1)+70602149449526722643126288727021986282356432679625369756323250667441845425289081181024312670*x(2)*y(1)+29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)*y(1)+15093254368806675260758594341534887517523454565842237640401715269163509277429464762954643335*x(4)*y(1)-12560329416717346245663977417252145488112166411390964876992133773981977876262572518729422430*x(5)*y(1)+45994031421122269394599890881538553093288971596570640442851355178778180086872248031691690580*x(6)*y(1)+24889638081885065359368777427188312699429416215785307731955789386165956762389447585852801975*x(7)*y(1)+131464378162085898728101237736820732451514468249413071844021607197168512864978980549677823690*x(8)*y(1)+30224430207337273456048830595707639206180416271882192327038901610181645138280094736055899900*y(1)^2-128801483254171356030529882464814382815639761762577477393766164756596213370712334798268288540*x(1)*y(2)-29476574790019253749698138022240612516690509926224206176352248265592160813611333593748000135*x(2)*y(2)-7800118305189695158852574642588222421646702403507796955649733224095697948709596050941375195*x(3)*y(2)+3173944824354015418542285249725303330775102520307859109969196715077483469365401576579044085*x(4)*y(2)+94774830920236951063803161892801223939743983755055070038176372687131337383034212423237911200*x(5)*y(2)-92970757497708068151037824436250968471493902280554438958587952243334272456332480400824905605*x(6)*y(2)-18737998790176997834667675329773650380381787420228998061146601370808259850766593990661121230*x(7)*y(2)-22672084175864852507009986226214761994530209506431457136016881431852753454940228183176776860*x(8)*y(2)-12767374149587526442725680245119807946251669253999126877661390202521261560385798806123299615*y(1)*y(2)+1175880741318674513984730870557153610889840885741428222384210205645673083883009362064933125*y(2)^2-4155165509537971521633538644753343794186191259567428986374497590291627585586704971916984510*x(1)*y(3)-9854906631954940979599440902414563388034608973060323728792877186614888325464592976728655300*x(2)*y(3)-50821690420530307125803827894562690344602414142546102944822451788890163829632746906415064300*x(3)*y(3)-6340722584484537449290051840001816599363340288316813649335139991851270880954915079804311800*x(4)*y(3)+67113938590316915730157546881052925928991342494954676469346477888231224799333368270450956780*x(5)*y(3)-35304865872731066647269041344476461618089756210145999397033736688171989390156038041968758240*x(6)*y(3)-22531300804725041934253932592494590729272510354747425829982245264454761609684287958492413850*x(7)*y(3)-147442205075568528722510357554751614217635993559318423261802133708835762632732028609258995170*x(8)*y(3)+122293195287452778844876876675142634855889762973204910463372647388062468723411027177410491200*y(1)*y(3)+20265448864163163015060977246602587716054390709399393438116613324795843769142501112720617084*y(2)*y(3)-19803711688031617215879435977231891263713218837318295132867576421845615898741716681909844920*y(3)^2-119182311265758664521752453342692618016662953264007248131921400151178071579589064594937289350*x(1)*y(4)+60066302643117496606101075906403893758227460540013273261524925296824899263077947048704153880*x(2)*y(4)+3782343221941723010238263272927792433639727279390019407955283605142524715366820602491085220*x(3)*y(4)-65853693004055656822887216779072882588328693121594497108417054078745165400837513153672065705*x(4)*y(4)-75259539566286664392637678929950178755613516210697654781780902671157004092435986448280059100*x(5)*y(4)-159924846809317230286299437491855413937925176260585665817311610749566594390103149177860550030*x(6)*y(4)+1301275236968057769361245869913271348645146065026181307728004719892105158965404010673464745*x(7)*y(4)+53492696224152287702255145611726024720898453696227783881408126037581424831336429648404952690*x(8)*y(4)-30006821942007956569854647038708540939116764519802480868898487689104110715414199339009382274*y(1)*y(4)-197637971145726470831257144472302395816466228998378340919611839892453034801334498566275863025*y(2)*y(4)-51268131804556575608703240685028294465094158498309848467959448382005698499790919663793412890*y(3)*y(4)-6405140598824285212961401064162698637765481907158819140564327989291077042691641802711706700*y(4)^2+7220110075464163228231948514169762502241203021979100969824866072343133117857378241783268490*x(1)*y(5)+56652211705742873433841546229180882543729709634250525402056462259560379328963340417258853715*x(2)*y(5)-45485057348491706015359325719790901450144751121046975863522912767019489328360787180631027125*x(3)*y(5)+35786505670565959142823804099389576061072313932875694245063485152319623028061006926141011350*x(4)*y(5)+34123169337852128511655007328352530045298346611870416676482446280836148239008317338479467790*x(5)*y(5)-56375973192201285611115595670264194339958221069860127049518544488829455175749696533043630435*x(6)*y(5)+3083409400775791136418767750837938429594582539911547172374542873963023764340927732879080895*x(7)*y(5)-111546788304643298133882932736857265118089475855590587980778391676984364139757710589296833360*x(8)*y(5)-14467323372072686218216307155581801699763662966803260792397655561943705100350486540204960625*y(1)*y(5)-56429312084388220598669020780286105809887485989184098352524581840071629733130187538547849875*y(2)*y(5)-5399718536290828949968472259330383539465299926703650606540487206027245158920491734707133150*y(3)*y(5)+92725724916620960909865488662733586303634086804179138457107853641812742526205545299723138905*y(4)*y(5)+13491269221612869105576827552516078963554984733677851627378002424782410775744568957460245930*y(5)^2-75902285538525819931153216600826984852954084625724105089450797028495366959409032535720371840*x(1)*y(6)-74668512465694720706169098632294975532035395980529480956462177876231084038499543877981227050*x(2)*y(6)-17749548217271156021180247178343277547455449749559459304419004422009673094317982394623371920*x(3)*y(6)-11783642356449856903282287578539501241874724187374184183079311252879823979865080040241763905*x(4)*y(6)-80259116840377767591245543153309033340694744153924397099509791188967125504547452057281217900*x(5)*y(6)+90159669674571485202622952549402472628137551217346967481664220887078838044837252727875732500*x(6)*y(6)+52400009946857539063850453263649997137553879737445787421223713070281359505305099563239596085*x(7)*y(6)+70307975770064607609045531680349856014182302243855272532352951356113278362023850801285823630*x(8)*y(6)+581468930241726091085299403845133761044446939300524683902144969135313542010420387255443550*y(1)*y(6)-71966280656626794265038480456736495775750369730340905325980368518027492647474628526839927305*y(2)*y(6)-44215726117209943010763298080319161768058716329236261046127728598952587038929243795425046810*y(3)*y(6)-60591185341024473030006403749410259193953866313461796456812116363114466225281502578262507474*y(4)*y(6)+68664198625707559138031434002046027396925557201427052020754748468341936918062501312272918895*y(5)*y(6)-25934913335772496382892600934711146804666328373999536574463595791955068693727054746593850310*y(6)^2-35611165696929319336631979648841844243771869720922309863506204962497844951708881852146381330*x(1)*y(8)-8354965083258368868580102232777658257466184855426627144002468966368508472125895381849357600*x(2)*y(8)-97590290072065109623451283374943185791524411917790757559523246879941614603508210976729548290*x(3)*y(8)+42563382702901736370436767524910715656727762850225775058736372740488411455296532422551960632*x(4)*y(8)-7076356855288966873060612313638405872638676848379158781073931274599421993356195474115229080*x(5)*y(8)-104492865736096879692895848902061928043001185610939802481029460927071947774802785988439208430*x(6)*y(8)+159654492404020697876024458406683842857270147668544804963671895137575003071907523635380349262*x(7)*y(8)+240659778499722908792172733439894218370509521673554992007497820039385799865046330116607063634*x(8)*y(8)+199996917702770100799817680826879425205397989527460124461140048647197244787748163588907035464*y(1)*y(8)-75785304958518464401413704822484540276674905616946481473249209758249569168123260445928219272*y(2)*y(8)-9149352189650769380830295736702329188185859337349386714666721707175911797779702071896091490*y(3)*y(8)+17795017715885539299081532509525729293720264710660038737741719069385995976188658191154033530*y(4)*y(8)+138168799069495773917798511852095102133640902835958447337756479151868561230680343566799943326*y(5)*y(8)+415656343229138062139934279414622948836957336129244623259951854853105138831463526815189485744*y(6)*y(8)-3338797594094684708480130104406230588254125896701008578358433371226604973647720788621640660*y(8)^2+6838990618589511677774823988652349258505142416235162369324876562333933330883597002292414980*x(1)*y(7)+166649170432758940810306858332465722192661505220243655387559434558929093111975202083904468090*x(2)*y(7)+183886286551815231568518898862130622781706954888827251149765628096072008132204740992751714088*x(3)*y(7)+130175770995042600027013952600871343976846424562813670009464730511964163514042287786731366682*x(4)*y(7)-113795897667258328869032055343286195797175853046614658461428405501075737476164602742010989900*x(5)*y(7)-101596164529962732629520418567775455580483808699679796876402368690479184716749652859035672990*x(6)*y(7)-27977361232913410850121664469964278539778327400839370455218177127104569823578241505310106512*x(7)*y(7)+252057796224951046305871002050546033839013534335339017158071555784310280978519345366645609718*x(8)*y(7)+106703734339303417541386340114003553275310015255245881945135820740255529706444196849904798464*y(1)*y(7)+54681085064897128588228363242194333955479663662532627768027728821256339788584999450860625932*y(2)*y(7)-131040111902165782260761126057718227097199003132837880543477381724619315233963807166079324110*y(3)*y(7)+7679976951530039121090124357320932144151203452452389205797689142857037437545874500230719130*y(4)*y(7)-192050904337901360785650260922887107628247691841871925988939969590164873069392939524656588942*y(5)*y(7)-54515076908023795305734131281932820994311204091498461715938463517133568353023406489784572178*y(6)*y(7)+51706736939657290812199713718529402425345431274918565185022452941457853671072102905984249670*y(8)*y(7)+18471936581860503890473519194439040477860718770229608085956997456752836492467076952041777310*y(7)^2-10500680661976322425828383474937523675204856328294975273762462299916953368702580146447951320*x(1)+130516774304742526218825453673995954134148362889427501935415966694409045002514224884326711280*x(2)+2347728216284744957607508615931871496556839055457291457668592105426077354366811643506683290*x(3)+51391638723158144172762450634344839324723900159148720474326806351313691188653381500158707075*x(4)-145390774575145817859837405549041990254563768882116828217548039432538163240139194698045939410*x(5)-20228126628879295568102866457074971398923732130040817745775872237755400795556283953342853570*x(6)+14104397715309032949543414514919678121577174968835233010881105852084284787560398925405092165*x(7)+103243503959231930608837454720197764449775777224221040904281517934898571094719029734104426780*x(8)-44923205803161438873971729702750571392475155238460628464006669207468800968776365385393883280*y(1)+95383709400662440646031959390912107084062945647280667121409145583078732918275895958473253365*y(2)+37435993512817279871175440191419676985052437349529025828664051434836652120914134297838996890*y(3)+114475145168797362485524045479130415158752000992054101035566863054665182977144641538981712010*y(4)+15440584810976103516284829200432934227425521515527903416616340992845486586043151820152825395*y(5)+167848631624823802150067287958704486409962737770066611431527364565170419995220406312824661940*y(6)-79805103316944861008383156038736117841991098193679486800367755911248157440108038526848746960*y(8)+165681212165339447327482229961264312251148624178176218209448535245269375644088050461713908688*y(7)+3890851472004972363567100826564528364730514572122215292921266343714900799783652510137030290
---
10
---
8702066890273372454062224787068473945014842023382678167768641234993817497652316217045305410*x(1)*x(5)+7940109142712414329902003996298107188868326772426070054530951508283787103562257815805219830*x(2)*x(5)-21753119474466782361060070415597858917248659414913657325086555841683304038478672506980953440*x(3)*x(5)-12459170238754356061103566826419255533979255428955149778324473725913457755324168801102658350*x(5)^2-27670938507860314683162585911234903041154014879474147404854914233178793746755181375820166230*x(1)*x(6)-4163959003013043282028749955915334744133608946137802965036650900206570311236211016195791320*x(2)*x(6)+26975022048403278206308096760629999370980382178247667006405655810426614784508008540468455690*x(3)*x(6)+6902871565148304913086173251672566323831169262067056924655032697242514111056072878701305750*x(5)*x(6)-2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(6)^2+11182717376596067664828524450261070633557594688540105810048778676172791527910862550142411100*x(1)*x(7)-24322072107827847540266022957439443472804692485670735834880932043487393498200865475881125010*x(2)*x(7)+40345088183224527164494128825225302648035515888963519904954827305854145441384566528590643030*x(5)*x(7)+4268166606806369733292548968806915105240874809266965405445291467690647614424258278320034620*x(6)*x(7)+44952487178098719393179353857536210798279497854317141592810484068876559650023455810099609660*x(1)*x(8)+4131129294603369268071855784032507411962321748816209715293792763599623474429847460150700730*x(2)*x(8)-16105039078436109123004019229391239721664291846743391129866695311082003337755074112891022670*x(5)*x(8)+5494177782674064191997651479578996192689514079781109549801909361175165945761111046879208610*x(6)*x(8)-8395578967289987839760572997493002048223979860566017399768620869730321395741001559437381840*x(1)*y(1)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(1)-13451988919624889352662020880854881958209441896085627946386479806304276932097552502871612700*x(5)*y(1)+42988154876979048069310352383504694672726241269739624989665883988470429800810278247118371670*x(6)*y(1)+19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(1)*y(2)+3802765026069321860527107282568463503529169380795792737556988714300842837777839183026077810*x(2)*y(2)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(3)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(2)+24197644185679140499624054727496659381018620628646507931439999013033823824235759688912379010*x(5)*y(2)+45521810501190859308680779320983576270344299291531949595482554788071153982096537879633343260*x(6)*y(2)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(7)*y(2)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*x(8)*y(2)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(1)*y(2)+3021744521063173192659524508601163669942647757741259943149240924416582118423416890691299470*x(1)*y(3)-3500359632228045641581543833550070309730374388731089531606028666419500215378187239135593180*x(2)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(3)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(3)-2832131965918796615792951632180191222414939322765252417096328157890419785747279415501856860*x(5)*y(3)-36780134308847129532743985915505851713092616999054273137652239383948534905054597858046856730*x(6)*y(3)+11620365808278762122428451520432265384066213908742901485885913241310642500287319954636730620*x(7)*y(3)+45499547717702087465179262695250204236415271879570636187606902275298873365494027565717509060*x(8)*y(3)-8614403183131335068560536532578599423478289470667415237687188152299246881929230261684541600*y(1)*y(3)+19621417257227226738860600147393997164658533301997378431364679083610543900098809208891366520*y(2)*y(3)+3131156628983846807059506276143962357569802562791958862108524565701044861517531241814879350*y(3)^2+7923301159808838197459973505426532033301694188345302407494578490869747325958477034115473640*x(1)*y(4)-7182620645465925462674676405002072378903724954436031253618331029248746217151694963282910840*x(2)*y(4)+544991613951958720581650873900081262636831240296045313493298480621955933371489766893732000*x(3)*y(4)-272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*x(4)*y(4)-27648898881260000121390288384807540400501452743991241308117989450410805442507792903688057620*x(5)*y(4)-24729437781484512728808570931030289232364994921023626923267977387306110553508565932535315410*x(6)*y(4)+1246937269302750947376537272572861324819066483384682463540643291745740053522462010210754280*x(7)*y(4)+2650828580004335400966310069918421449183536969561956763635332913993308293824406496844798840*x(8)*y(4)-4128849380461378056498027166845966437548626687657500867561182025357347907159393321102704560*y(1)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)*y(4)+7276061558418382777865077990525151314933036347782014716926875500388194577354561966360241300*y(3)*y(4)+1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*y(4)^2+12630442335327400236977336323168844149444754491315194715618017021777147919117820163656001700*x(1)*y(5)-44819931983069879781886139957599659484962345189125932266121423181004847570442434466377798890*x(2)*y(5)-10228091674683834309809742087600855622273913862825698178553794555654506276927715351891692640*x(3)*y(5)-986141980931058295594635161300016775219674026280908688314621598085224390570634714408201830*x(4)*y(5)+28288880090071191553245218356975118935846026199903269924329234223646191274306440657525391200*x(5)*y(5)+11243379816980462020511305694395442249349538049258622117995984484549865684434934104326014810*x(6)*y(5)-8648406335089363695238692926735544247913247680825833511009739078074808556673341453346869260*x(7)*y(5)-1521608409620073137602529236847312802054129854931286684385146061629153717786630424275165600*x(8)*y(5)+892813422842406135111858242068637853261995679486007683637664375821263683377275005738536160*y(1)*y(5)+6736634478224010250363141220651976424401027683032256113284814088562176113276427808676323100*y(3)*y(5)-5618618277778354868739212035723641779993534544930360746914810628519406711194994937290984745*y(4)*y(5)+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(5)^2+10909004809661707557485470467487954863650861054301559114494085753335968218674470796033226630*x(1)*y(6)-33023794773499312309099965330520631493110189746466615446845502822717041142543363056097275180*x(2)*y(6)+6515354370059673811899755674922716622707714814407957961128871292555312432048343618397271890*x(3)*y(6)-1547530616193317961163559939466526437529183016989778400103999784068520137590601464797765440*x(4)*y(6)-20246073076976811125819522845305637373361828180897235091795644862165836269076854794226745650*x(5)*y(6)+14694145148031472816149145001109781823606851996318130638616180337962956774011696505845568390*x(6)*y(6)+9515196171838405225412168846365086062744843480404914813505863000217868168464662508543705870*x(7)*y(6)+16739050133249069922469418491754307694849308673769965061842050837965342888573900071179372210*x(8)*y(6)+10328720689214188452117241239925576994082205757131102444106330817135464424495992223341941060*y(1)*y(6)+18104703175714052020444170774592590665008784983697622278420803627006966011626230796596567050*y(3)*y(6)-1478042408337948226101657957530318256106718890496289235526514356451683711568962905641543415*y(4)*y(6)-9826458879309901164875781222907254798116812940925526384836209427713140366015650765506927515*y(5)*y(6)+9965108658566201382063431220145389994254832022441370836344163063144219485044823674304413290*x(1)*y(8)+13170279547467280608071947816833187695100169116936652656438300076492797778529475708701168790*x(2)*y(8)+4815002617424850157741433490815759440688194900696392661327794153201999616517346197075986960*x(3)*y(8)-2399177687457097992149755397582948100123720087946942518011655709084916257163411874302974960*x(4)*y(8)-49559317126882092522192082980638049049852092538467117956370440038391221444394510411790325000*x(5)*y(8)+30940856326357263529548288388575802450156728401184767285976919339712201833188218586796595210*x(6)*y(8)+14507660491514868533840164536172884682591483016409755466403339670419144958247630490961118520*x(7)*y(8)+793183544714068559486946189993498356110316326120908672426481010454975274703747082874760320*x(8)*y(8)+33385262902050840763817968585880163795983129271968566323695442460393686967129293002832818100*y(1)*y(8)+847943836385220511599858698456689829110449739142916621934448219954586258979386221207744070*y(2)*y(8)+11581684653742913834601008116146879758375576067238455926251261716729430505402944099214856650*y(3)*y(8)-19782077327632971682507226596865951038877020332621746230312782877420875067615649124011369490*y(4)*y(8)+16447850260956512198243559629459467667481339200980841686243061226979224811898360799218218785*y(5)*y(8)-89306058945060427698245477221221335521531146877752335837799562402210306573360336856466854667*y(6)*y(8)-38129799634902023791129015678708859447838047546837145806011679838587857046489067821037460040*y(8)^2-65957509898910374485695940129966823425384639203740677474503303558403620570063258550283693170*x(1)*y(7)+40977287786115727665758227564811602001456001634209016694146914940171444863443441880776310375*x(2)*y(7)-27083065471598477342304124860015184641735696657079711997391598933651804837087218142968358445*x(3)*y(7)-3249795017360406844171404736456042854762936485465827023099471991302986287649197775625932000*x(4)*y(7)-15869367390481712011004878799078254528168936479243612134019846531037466156762697056753670280*x(5)*y(7)-1337292391439676100846193149587725747949647126485096242773341480972119919697411854227979255*x(6)*y(7)-50773035862539110380128735430999827467467285498031693979833223561511803824538882577066295700*x(7)*y(7)-37661937920253654760866332451269152775507325172735337151005963266570170745727522120100795460*x(8)*y(7)+106823086986203886311873361481918260969665267297381774062437841721249638149914475512029362725*y(1)*y(7)-10480139539564614453265087423444254733043100471465204492579428624976857881892855458686278760*y(2)*y(7)-19418757826427566250132329595533849215361282677636409259519051389435487063244074142025948100*y(3)*y(7)-2992229417600949745076877012542435180753945498852597254142180429068691297774940024308990435*y(4)*y(7)-59442484316648280763921558191675059790311861591213122587084904928818930806880344394189585984*y(5)*y(7)+170439216517154826276695698666919432876092659105069196892021627568777849252020172498786404597*y(6)*y(7)+12025683007468601626705138755921752308766397461906985330621529567116713061883592166153265160*y(8)*y(7)-34338402378230434135025696448610302559211625140437290593113086774126691773514222960740256815*y(7)^2-84334647116153217946973026104046571957867284114457268905351364799042548995047999552621884610*x(1)-21869120603565698405378068873140311647752945734185445909868906239043643320479744727984080735*x(2)+65024669049221732453257799454873766594897438879260012535931924674640217942473204669262787215*x(3)-21801913763039011756108973214291122719455184645738317410927024961496928473243194674520867830*x(4)+84572332659599351657331669412506041877661902375498895836668601966292714076443827266409806580*x(5)-29437227866690209151995256185152748218938730240536357829280415870514916436201024643839229625*x(6)-13456047636579525614481504514033513794662614340421701748806403184823643194959282574954127565*x(7)+121596031835635408382359778464880566689129687521565824136256698923225043418669828586888485210*x(8)+41248727867085277396860121331959966863407887883595879772066141582625837737414988547197648925*y(1)-37825389583076359617492947359884827613354427081387706003691378071473395238113391670271304985*y(2)-25450910571362106547537104817918638673093723223319248914761902115911858476756789596640579930*y(3)+62742479096554129135465050878864950539029221997256667019785937814756584652577299913085161825*y(4)-79118170316087278579239872846643073941777858813351380025661114190591755226221451690425247140*y(5)+31186699901526754703484040488015550671916248939160363784899602407290084735214781226006725545*y(6)+3415593056113103634507097239451042896171825936519135917416238743273145392583887144666911468*y(8)+119320046802756578573807794927445960211123272704170110230174513552075401705645672478897537592*y(7)+29818215742706183502314310839938549467185375573033836783507970675049557295564827799655861925
---
11
---
-4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)*x(3)+19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)*x(3)-20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)^2-21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(3)*x(5)-662695221678781364042017779383424439363941177857445534585824684798532436466125653207888300*x(3)*x(6)-33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(3)*x(7)-27670938507860314683162585911234903041154014879474147404854914233178793746755181375820166230*x(6)*x(7)+11182717376596067664828524450261070633557594688540105810048778676172791527910862550142411100*x(7)^2-18882692775333075856132555839598325747888138788413297272512002131820156502036691343174688160*x(3)*x(8)+44952487178098719393179353857536210798279497854317141592810484068876559650023455810099609660*x(7)*x(8)+1897410049691842879698759971273514784327462208005167079851917050632965262455613899931150930*x(3)*y(1)-8395578967289987839760572997493002048223979860566017399768620869730321395741001559437381840*x(7)*y(1)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*y(2)-13036433709833071251209615709548996883607002241485779843843789735610508597779679657975582360*x(3)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(4)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(5)*y(2)+28546235371225703598362440051577292542171253319879738756529183363454495691508096184808805270*x(6)*y(2)+8821642258353516724432011883532721937795980431134718837673393151933371973017346887681485000*x(7)*y(2)-44843075070178045778779372089993412110652343049266442673851200427592096906929341458976029780*x(8)*y(2)+8723815291052008682960518300121398111105444275718114156646471793583709625023344612808121480*y(1)*y(2)-20715538336433962882860417822821984040930081352504367620957515496455171331039952720127165320*y(2)^2-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*y(3)-19147239040507575529479545371975099137950290007014101619111874574138839440177030575168365640*x(3)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(4)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(5)*y(3)-875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*y(3)+2748214251261489156659570089744166950874760745114512645751031821205425260688131012882349770*x(7)*y(3)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(8)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(1)*y(3)-2037035549777110663059688600715975481298254512284969672515688152856417430576387730579080550*y(2)*y(3)-3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*x(1)*y(4)+2064424690230689028249013583422983218774313343828750433780591012678673953579696660551352280*x(2)*y(4)+3957567098098190719511317388990269174212566275297995947237377432005787864656532744155255200*x(3)*y(4)-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(4)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(5)*y(4)-3546793021631690234945404143154892742911485831402320652152303800177156287271382385397041980*x(6)*y(4)+5701922428179315662997724397230850014981976841723960137159941147689245185599297897140831080*x(7)*y(4)+544991613951958720581650873900081262636831240296045313493298480621955933371489766893732000*x(8)*y(4)-1052918483026188340192329598009170093273352864632955725071017216685676180226458364975533420*y(1)*y(4)-1337641985619687347179843943225835378115244149877571514767689626579154998270680861403191100*y(2)*y(4)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*y(5)+2966063832849868455496798032400585502262902703388997988919760704343034902283085420619152730*x(2)*y(5)-33107186373015632370606677081418595675122418457802491748397177071812491640024421862963292950*x(3)*y(5)+60545529464208637341653397310681217928837991137367592548178222345257277859868280028492441370*x(4)*y(5)+13153991430203685435376227000013003282236486865059625449111991203701201275030471180590175960*x(6)*y(5)+11729325316304535888949829508513352342580106654468436327997566596651869375446394218207340360*x(7)*y(5)+4571863784519322717702192254941198775201508201871249167967065692703663952711312252601423690*x(8)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*y(1)*y(5)-23658687860809394491590306575851828211230331789187934681342148176172061259084613080976897220*y(2)*y(5)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(3)*y(5)+701945655350792226794886398672780062182235243088637150047344811123784120150972243317022280*y(4)*y(5)-6136517855626173019250560614394971510959482728236276351461492472690091558429174887809336720*y(5)^2-6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*x(1)*y(6)-2732936563844013438741367044853600739681212246937485083363568336921983209119867054565338110*x(2)*y(6)+416310493119020118392814788500016802686589908394091475170644640554092207416506722988912860*x(3)*y(6)+6890581930278157696326964476597983629700207378247673589049345394373586545172242265332111290*x(4)*y(6)-4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(5)*y(6)-18567916721034659289324096677228084159391580728051552300363857486233126982584206748909669820*x(6)*y(6)+1608044060225990074000412100570160331345837269904527103825993740404805368412251971002314190*x(7)*y(6)-16555289536968749355397812640189513886143876058902679302888973633126322580301108824726396410*x(8)*y(6)-10784801394214874490466551741428475718073743721390255753712328415219027990020449539570816490*y(1)*y(6)+8117379120549401240673425275735972019865129488175453808719222531366278163250786704952415330*y(2)*y(6)-1364366378729942612962543885052482064053170901351054600580781892356892714873074653837301700*y(3)*y(6)+1969177213923596726571399325222546823874055091807653083619774180794137188555556198864327840*y(5)*y(6)+1043147695385183050784716743910471454945308954244911527881365127486050783278317129631161940*x(1)*y(8)-29064000034917107524742336100952210305653312040014131381907049169690274497906073258291003060*x(2)*y(8)+1944109223518710404824061432671180524713668829570945458539876594791960735780267400715231740*x(3)*y(8)+6267245977658385783508150690111131672505679565810351416449916935854578979404495198101614410*x(4)*y(8)+29524453690841892711933744786076354409122602920256135352933747622270926797350301743723362590*x(5)*y(8)-26021984224849180173219649184357471245936846003481996636380938340805088491843709177044886770*x(6)*y(8)-614937956531803600558593774828864430764871415039616699722017499293817363132610098152324550*x(7)*y(8)-40917667900389021146523788110968218906582751986591151336417483202669440879619122936492065810*x(8)*y(8)-18564712037115806540685024800774529895100268132298752874203514684099796722065873467368319820*y(1)*y(8)+25660504623738863833812969822346908530378570084320203365909575789906600880631287242016119220*y(2)*y(8)-3099824828443497141710127390938081080883932726014943721640034456732443326555145763384172340*y(5)*y(8)-106125557139180696545788237254854697634522614810792791492511568927738276547430202094315912874*x(1)*y(7)-107918865393288068823987075208674248353725314383516715551964186276663454409865357609237169810*x(2)*y(7)-18615545759629272154169160950959575108143214003885331411100166200996968006529936028400398610*x(3)*y(7)+14126897188783892471117987935293580109019379377182903932669904263707494515190682102290346110*x(4)*y(7)+68680643987227634737529563171700973600356738357974674209974163923432445745719604652133738300*x(5)*y(7)+43283113729697156505788521855869477628453531064855396642655688778298158059136694178451490250*x(6)*y(7)+10563509863562781222243987543917182109958999965627669247836212443603351659262790475712710900*x(7)*y(7)-22172267583527133540945357449841179179609336109012054385534036840289937976015533525367293450*x(8)*y(7)-44004018664173494018277593865733211392620291605898307362871635897895058492914550103540561050*y(1)*y(7)-11269712161380453796389491160794930401808882088311317627045189234300687329074916559096618520*y(2)*y(7)-1520695687203878070600500648641504713711053230175827933369199777866085598109519437167131270*y(3)*y(7)+1246937269302750947376537272572861324819066483384682463540643291745740053522462010210754280*y(4)*y(7)+21822962439340224791237164909183764099379800523405491391668235105599094866623323235548638060*y(5)*y(7)-1057156867772752860157435043969883516765256570592969497872144671736984670488364791633772480*y(6)*y(7)+11856831911510533132873854466254463233407946046847798702768006756425836664423223994116319680*y(8)*y(7)-10016250268833864935980860712839680428970445722759456533784256697152730629936114825789300600*y(7)^2+39663158133659447187551427670401718171286862399530826002376095156011764135254317036866649040*x(1)-43419710731859518392075039892420805479666593215456824492082323000293133322155982101872144240*x(2)-83365695280257677827844195242441471933332757715608628156031711123491342292352233511263452320*x(3)-9791122434145514526516645676007404544374692117941843522448937952204264059117976569511465800*x(4)+335962090838601600375692835064385163485673141974392418457256706384806707179636216921746320*x(5)-10594445012943706313149256760012718265027824718443932775006518724175654858811902722826249100*x(6)+35673319582441053493607662021812468607289935155803307237526863855289028761287787198054599280*x(7)-24671319253377200600062374969239090737174565577107120623219662373425234864873628072733125660*x(8)+81354117686131700112942233164940903067873128905567287356190806203811279189198743896919411270*y(1)+67457756632073495118353009797288961983008067148721908822325281444249762092472885115985105804*y(2)+55219074979671501921240206646900230992357679382768633404525249278442296749166458567986768040*y(3)-18913876904060734621577950048629963114131126787782663145583924804186454942106888849257597620*y(4)-12431994584585837333534707197895784099932260200744274757847886310117744441405386077379364250*y(5)-75562172597058556059335959622084828131964879221679290550457158612143769202830945073665443970*y(6)-31087042185367320458010767718670601941727458344227307799299515864196462305970408967825032170*y(8)+350502211054640909280203945560639518860887923023024702412696817320088329205600885359278310*y(7)-102220067065122281996473549834341585577501819021851587721233356453767260237309684095086850260
---
12
---
-27670938507860314683162585911234903041154014879474147404854914233178793746755181375820166230*x(3)*x(6)+2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(5)*x(6)-4163959003013043282028749955915334744133608946137802965036650900206570311236211016195791320*x(6)^2-4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)*x(7)+19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)*x(7)-9327990694536315963203767464760067609753765947148204077840920964720961747460518933054188920*x(3)*x(7)-21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(5)*x(7)-24984767329506628904308040736822867912168633663528181369466756728285925934666991129089013310*x(6)*x(7)-33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(7)^2+44952487178098719393179353857536210798279497854317141592810484068876559650023455810099609660*x(3)*x(8)+4131129294603369268071855784032507411962321748816209715293792763599623474429847460150700730*x(6)*x(8)-18882692775333075856132555839598325747888138788413297272512002131820156502036691343174688160*x(7)*x(8)-8395578967289987839760572997493002048223979860566017399768620869730321395741001559437381840*x(3)*y(1)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)+1897410049691842879698759971273514784327462208005167079851917050632965262455613899931150930*x(7)*y(1)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(2)-1422357402968756987199762978056382939153012465659085946470687336698015660223486564606538440*x(2)*y(2)+20168477796830594810860508985107990602794307327250873026161097290032857615569380964509265920*x(3)*y(2)+601766593563704879199899721485392781949351427778844054276060027064545087017628931179689340*x(5)*y(2)+4787473997355384390126943190453651692173562626252083008190541485861007525624868343138296730*x(6)*y(2)-13145845817753744865609597477091795571234157046536478762803073376894971340873794009099162240*x(7)*y(2)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(1)*y(2)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(2)^2-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)+1422357402968756987199762978056382939153012465659085946470687336698015660223486564606538440*x(2)*y(3)+2584096089380478735059597438429968919434028537538464267312106359278731146046959486196979950*x(3)*y(3)-601766593563704879199899721485392781949351427778844054276060027064545087017628931179689340*x(5)*y(3)-4485068603514108171181379741435258498374767634187379802239581437979664903225216399247812100*x(6)*y(3)-19037826932586901915079563604432300450323135201963402700152590932854376697082916224044785760*x(7)*y(3)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(1)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(2)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2-5061878566966461991448093389873430163276885165456999657993732656099431587122890378466878280*x(1)*y(4)+8728560885119256631635760908010029273733465383692777244784503042220180374657234071475279960*x(2)*y(4)+3831516524225189241932918488371558027753377116646936441848976210070635105315604881824699660*x(3)*y(4)-6701200939766296704357719474378038486959461655823161712919491774099742107594058579735858260*x(5)*y(4)-15717162744308619487126229638448410421091476719377081759933207996408862718512925389522969940*x(6)*y(4)+5361458408799775173101090186335829298577036761475270247332067054253356104958477230789299760*x(7)*y(4)+2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(1)*y(4)+4033017849618249260067713952462943693087825641825733886235760917432551594382748909553155600*y(2)*y(4)-2823145325193227413662148829681074800269068774400186324610697370245047227376808068154331900*y(3)*y(4)-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)^2+18645645715141481710648821973303873677215879894597128877883902211754440606218427873175937420*x(1)*y(5)-16669451625753223729402050853721930545495545668622750175259780501565014932538419063115080510*x(2)*y(5)+11729325316304535888949829508513352342580106654468436327997566596651869375446394218207340360*x(3)*y(5)+7381470522531756770114873557668464812367709963994687787512679205582612442223923445234974810*x(5)*y(5)-42116580926001286737803619513633184064368401678585657103260071905629011939428156630031814870*x(6)*y(5)-38760955568623080287813785981696281670888877110722602127649306846264361354573099946358409770*x(7)*y(5)-11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(1)*y(5)+5336485099124664591269358703306547895105889831617938554134396281360164689392295021639061370*y(2)*y(5)-6921365342815042642717382449753131557210734412897793718765221032419761387640977698261911210*y(3)*y(5)+14578216653437459408128281304235067401153083756148409751416133377893408702662251572937453960*y(4)*y(5)-3562627450435610127173639981181741589254941102826600443065919526364615799954438756310541770*y(5)^2+6542653040176072532630452031305409334421431208090246228383462391471662617261006087030580430*x(1)*y(6)+29994570835953588167196977718067508830529185544752941498405017585393565180543945681925030030*x(2)*y(6)+10531621446325632780542748777923049511147885433064018249018579427741647091236275130466629110*x(3)*y(6)-32057154027764214521356154248298713738365880912929304451296365175409986712415758469741490890*x(5)*y(6)-50374274075146403073901004702998075838458766970610650045226486751289101801235849779775255380*x(6)*y(6)+25044285352191097172761468765316736996624311021964169378561551372657936130502668400620547610*x(7)*y(6)+18649000566875034021216174053659021531013014921239472057737801959107925254487061835419044440*y(1)*y(6)+42138767012839488650918834976146224125920062121091475977197775406097206644771942968266535540*y(2)*y(6)-13177261906151610296566438380809225256433480201944022582751141689993864074705834825245351330*y(3)*y(6)-17101469950681716060052614114192495093483831904249693657633802175039405116896460370621279000*y(4)*y(6)-5128816303107296336706857841544959197143754456054833225091767833719706167266063548984281470*y(5)*y(6)+60203371370407651095840952791996553218346096460785096896804962327885934827409310977283207670*x(1)*y(8)+27210436964177062338719150953763983132946608239074090176659507849564887968993700633885164870*x(2)*y(8)-5247417070659079156429172914132080445449406888544738242816906000981009973641117090010577330*x(3)*y(8)+29201379622309973327663910495082339668306941964566934473700015547988929169402331677875769470*x(5)*y(8)+4409007362266345351334867870903239947638803739703755409804173381383496991860018813937489850*x(6)*y(8)+36644379895955319749119361856676626576593049385534587883973037687123199217210795989613054750*x(7)*y(8)+12817278226584272127786769151420085053583655662618903115752157810601116384905980824175293320*x(8)*y(8)+18010743606308527262856473522213585075941288931078203778293771905048972069765866454417833070*y(1)*y(8)+60173075075392185905138624939377131790274590825235785501317004118850038831872488211910705390*y(2)*y(8)+540866075572334680070265714062817590346417790562322114918164568281767570042107308864912720*y(3)*y(8)-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)*y(8)+1017931135385356004181431337190221896286330654474854842937254562668885832171463044130362900*y(5)*y(8)+49754120966054834294907871335766778596036280273954176943203257695455011803733090552401812690*y(6)*y(8)+2650828580004335400966310069918421449183536969561956763635332913993308293824406496844798840*y(8)^2+113999694953438833244325519306032885579072004430205350699685685862422605089418771992381791290*x(1)*y(7)-147332174940837693233928394949213940838930571818455217711635915902170131595272274891743097894*x(2)*y(7)+7822113543483793443309136880943084500725316834636632631271165837891110090702155296404074400*x(3)*y(7)+26788292011760152533415402019331412808427239401439452595221348120517873022490889410620716896*x(5)*y(7)+28804565583406950730927487652368324039801296835282454430731724673099627165582802144735589530*x(6)*y(7)-3815776869319066846451198734088936160827067263795312030223601281573431382974586536646121300*x(7)*y(7)+4154847955520343492995509085669995194618496899841282597664444646442523979110563049330305710*y(1)*y(7)+42543501232734976697839402322038634463765437140571407208425090728738281068747355465041617370*y(2)*y(7)-5727252327781789788947319484419276770766424493444775183261720240360473572185279504866821990*y(3)*y(7)+6042350988370042868909693668930263763551274225799161439115739297043990479351163466114279890*y(4)*y(7)+17735508741354642755005275688573873570690300266439122900531782812242835831688373973870367360*y(5)*y(7)+8319723047232778236122114329352483979295126403538809683153248676194080880932868937138628620*y(6)*y(7)+13305571155842372776254952478625444488928093705662638000466414595409848511480046994787057790*y(8)*y(7)-10000862760766889856977548529518585716093958010271339819456727772915575229403564696431941590*y(7)^2-15485601595257556729298371847128844570986363977434312287152596457082700987901559843899740800*x(1)+82467994517247466731413603746487054431972338363204247125960640176645061140918267487072163120*x(2)+26878681482147367439936431295393683471673186720092226036714944249388302191014785969750502100*x(3)-126049147885439206123123692894808090852169251876442836221474670480604255384194581057910699740*x(5)-52816960830742445126659349895235005381757798879531858765036729405198518927226032857638362630*x(6)-143886482375284417927153367426102447123334898730818912813467338950045722652306429843993169320*x(7)+41559609774111624902976981541248395630946765360570909466745776861749671781025705386224304830*x(8)-92004919101781387985200267715136793794750123754523766034848609884078334279163040078893834964*y(1)-193150357612838246183716964125783268687704057434701001537916947460148971745987792643987225190*y(2)-7262134803208438600125502925546046382160427204911983752342074222718276761413242880495205370*y(3)-29202455111227752352108724202200946062108555738321208429554470736366848476422021058500698360*y(4)+95185492703472278214701462904715289179384976798081259106549666850997891529990955844814038000*y(5)-18052096379026566369601926694285740106437243093623053630379176436875203697486502480421404530*y(6)-41190075324914433213592222360798272583732796061138268303496401317864958611522424348712913770*y(8)+7134925225882835536210837276452335065388334771646426794634763937766696835123423387414696240*y(7)+73205213272053853657057872886946878089450416398957513725440846706456664336946310805546527260
---
13
---
-4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)*y(1)+19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)*y(1)-20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)*y(1)-21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(5)*y(1)-662695221678781364042017779383424439363941177857445534585824684798532436466125653207888300*x(6)*y(1)-33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(7)*y(1)-18882692775333075856132555839598325747888138788413297272512002131820156502036691343174688160*x(8)*y(1)+1897410049691842879698759971273514784327462208005167079851917050632965262455613899931150930*y(1)^2-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)+29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)*y(2)-6076058181588513127444182820974943853026495876633563011630282550517287559948775698808047630*x(5)*y(2)+34019490595347249828757721223001102275558178338746284686577837402811399081341294452360021760*x(6)*y(2)-14664021670236173510358484955796634500088967639920271961823989922169118692207552919998384680*x(7)*y(2)+47891881809359918039112480286083880398830574262647720524403600648379986680934428444084932290*x(8)*y(2)+26021223896476884502199714953822839121306013111165225558800867309439308908617874042012018900*y(1)*y(2)-18608482333056161293627467261492501844912605650762654696135757712381849100184515465542981360*y(2)^2+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(5)*y(3)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(6)*y(3)-19584887472190269987079472442146293888458909227216897294949009139276690412553487979662685160*y(1)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)*y(3)+1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*x(2)*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(5)*y(4)-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*x(6)*y(4)+761746904141896597963356445171766462392198065439993870108746037390523637460636480416724360*y(1)*y(4)+18222408437310373185625345257396090731866831126476784011215762937721800579124763562428355160*y(2)*y(4)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(3)*y(4)+507926869074229619610678724109088830636521624336910411577718736063720246854968598081801420*y(4)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(2)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(5)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(6)*y(5)-33387812001441287929059161473882266486797584276564721839252931860433895009580643329585450030*y(1)*y(5)-2156990495059979233883055514982843600934112343577623471709279208754180984626993219829351650*y(2)*y(5)+863959797027543081816357366731522845391872426980576418878021246475766893383226626538424680*y(4)*y(5)+5626626754174843176061722260994517982407297179759573417136549780969955459140635422414846920*x(1)*y(6)+21638665436365731499390799045860672084029970818038318242192962138862976629505494415652469840*x(2)*y(6)-16256709257903432004105039890433236969056333637319787425055168295898172355983878208624229670*x(3)*y(6)+2607319728902976931274382036910621386561588688281043582079704921622290696711018762450296080*x(5)*y(6)-13044621060125897007031383978617943679613713520194587933304301210468509880850771882204951950*x(6)*y(6)+9743801843023981222111304295306920466517571317549208680698031773004123795372885617843013990*x(7)*y(6)-15951813843141426505308822427338340372651231988767228634512698401003204685994662951074672940*x(8)*y(6)-34543403362700790280957758973150029880674208029700448390650660206787189914798467839676504660*y(1)*y(6)+72304985614387300934852205923062980935881650529681121819566268816696315880123786453665477230*y(2)*y(6)+11259087766000317911380340701947250259573668110974541352199592647004526101686343595002085160*y(3)*y(6)+23723684224633942158611861512446236967149299492806427570856500010233045897403427752944087660*y(4)*y(6)+14051918903242481331653243578690428533062744141640145261252945094422196451260600826047222070*y(5)*y(6)-13164520151243020313201151484902083895971382855889068304667054911439553153554807530125046640*y(6)^2+31466736641061378836262684750120639390383479668749496746244180913323189684428508755366961500*x(1)*y(8)+33047357303108108355155396874236871920640672072123134437700738510417016096825123721651615890*x(2)*y(8)+16339407633254809823456626366191769871916293037374512478409226122391161805383394770459698980*x(5)*y(8)-62848007610439497050351934596901323367493859942251634770398846322465180644585158529627696260*x(6)*y(8)+50627860295418974317290655123280853079616664914997573418126363573383773305754934796436726060*x(7)*y(8)-116229305599000945117919882453475796074731264257785095197839261536040594025736587962857495454*x(8)*y(8)+5388334220047152365349416079096936693185347845830384220500083264908531089212978453657704680*y(1)*y(8)-14132781595120037266084722567345588417597100490152708565707716329829251615162836689516024500*y(2)*y(8)+3946311165224462532207904585970192195725371643253159623821722583948228643911817938840087960*y(3)*y(8)+13971037545263130884771883726612769860033921164452384191524001289042507839630812838417530090*y(4)*y(8)+6584630046152873915204656852086990312533892194087787224885750020606566859300217781534121680*y(5)*y(8)-200331397916438725293147660488175092894192641904306565080572037318048783677379722301265810504*y(6)*y(8)-17029626994447377947470254274262021875157560850924025993455417292661062277056198735620725070*y(8)^2-49558147725245065506229526756731991081752942832859738042390776180600633225949539097417621960*x(2)*y(7)+50627860295418974317290655123280853079616664914997573418126363573383773305754934796436726060*x(3)*y(7)+13428868778024602032340104685771226880757874994673380042587603902581919657699752833870568940*x(5)*y(7)+4116328877607287187537818833685149030053971991281904563768595029552527611762905666427435760*x(6)*y(7)+107106163338380063201243518439312450265318148874093299671031593715322407210143744213667514354*x(7)*y(7)+5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*x(8)*y(7)-8681654151947074220686545609767894803097606689874633658946316190615103770241731585079486760*y(1)*y(7)+91275641672228788467491962720552473587057617054934126072411430070521207489295849903076764594*y(2)*y(7)-3803067775815124191770723750021866858322026486262065004073334760222791255793154810814596590*y(3)*y(7)+21652975837008164937870650555764651309818296107078478594686115767125669982777811154803319490*y(4)*y(7)-9849393351888824720891626777749115097919630120387496693431028110816798021901774301978935970*y(5)*y(7)-86336631176478225075425355838621044511084642936776655330732314730033334503730519430229510250*y(6)*y(7)+28007263120325647312826276905769650666426588597034706162844230629582587295507004189045803120*y(8)*y(7)+46553854523669746117252847393178705093579721908098764080794999128261326361076020433541208060*y(7)^2-4702226049141339593633447482467337232321965284820923581170915796713941301057276727534883910*x(1)-52525900649206644324678889222416981082187256453672310416231462551545450327324990526879168510*x(2)-66725971815321881326836455257229200023607465085134550929225139291111111243020992133626970520*x(3)+2883937862686290388823189805262618648493086260471769250993907737383820717303062641513105990*x(4)+62340738464773539963350428586520635302630798423858406879435349526252691078130476670185137380*x(5)+69365246350686571676150076616145420194246152653563466605401819575850176469997991571599284520*x(6)-31464382903865128366930353373538208143199012524915612140113296310257808362359337698498822500*x(7)-114345620661825017463797209077880443673889047089652720356665919823055691175429972017135741010*x(8)-118514048538047117883721731507152525203240930386435771773190909798108000320512422375096655310*y(1)+70244216714458626743250638712679194062062330137896880126010228364597627995934410155418479250*y(2)-22033625949666934869586826474238957807515847599003189053876462880832495857456495395601429460*y(3)-47788612605865657156984550791884907953860938544306710815808088569184854268580975969188817520*y(4)+2888251718928643246798889243443296588268793737216578797754475276891807385591789704612056780*y(5)-86626409806065896000175775637430910524580393083085254879804876814168527857855800415117172010*y(6)-90261327152526358266425355429420573716901502430306018184156046461449784704352363040585537480*y(8)-169543364160353501923343356454665597539465953915229574717174648166576983651028140611796839730*y(7)+4908294824986310750428602755014391982069184641991653770101900403595424816379103996437949050
---
14
---
54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(2)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(2)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(2)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(2)+1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(2)+875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(2)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(2)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)^2+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)^2+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(5)*y(2)^2+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)^2-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(3)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(3)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(3)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(3)-1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(3)-875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(3)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(3)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)*y(3)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(5)*y(2)*y(3)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(2)*y(3)+1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)^2*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(5)*y(3)^2-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)^2+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(3)^2-1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)*y(3)^2-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(1)*x(2)*y(4)+623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(2)^2*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(1)*x(5)*y(4)+1519433076278730307667362709522901956137482103532705120287292532056718020208206893657620280*x(2)*x(5)*y(4)+3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(5)^2*y(4)-3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*x(1)*x(6)*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(2)*x(6)*y(4)+2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*x(5)*x(6)*y(4)-2415397517906085141646456782759373249865430965373069008804263418240566013655182782209863420*x(6)^2*y(4)+2105836966052376680384659196018340186546705729265911450142034433371352360452916729951066840*x(5)*x(7)*y(4)+3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(6)*x(7)*y(4)+7093586043263380469890808286309785485822971662804641304304607600354312574542764770794083960*x(1)*x(8)*y(4)+3195820193956294121547960943818502711820368209858002077128631394615264227195896263738530840*x(2)*x(8)*y(4)+466514593252541967475033111513731862864129238899749395216275315371041839981748528682086860*x(3)*x(8)*y(4)-8340523312566131417267345558882646810642038146189323767845250892100052628065226781004838240*x(5)*x(8)*y(4)-2807782621403168907179545594691120248728940972354548600189379244495136480603888973268089120*x(6)*x(8)*y(4)+3897765849307086348342847342491282774002603452946639227175976205739048347346868507055553120*x(7)*x(8)*y(4)+4364280442559628315817880454005014636866732691846388622392251521110090187328617035737639980*x(8)^2*y(4)+1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*x(1)*y(1)*y(4)+4987749077211003789506149090291445299276265933538729854162573166982960214089848040843017120*x(2)*y(1)*y(4)-5689694732561796016301035488964225361458501176627367004209917978106744334240820284160039400*x(5)*y(1)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(6)*y(1)*y(4)+2687893324882064501937282219709413881183846585521091665550912658551543980340927665656729420*x(7)*y(1)*y(4)+303430894197236221584189442106489919172868423802425657428909716344526616390117996358800740*x(1)*y(2)*y(4)-338636393064695819465061163260110360448432454367238829880993959636131676966092099586013100*x(2)*y(2)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(2)*y(4)-2583653531089914266082945361701395632304048742864015949849428331767975692494518286343568040*x(5)*y(2)*y(4)-845396238969836729615619117092896300912257029229912991643568517142332186098082690438788000*x(6)*y(2)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(2)*y(4)+1312945295048083372799781210513584251525857660608387027511403695413552917129372213482958560*x(8)*y(2)*y(4)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(1)*y(2)*y(4)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)^2*y(4)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(3)*y(4)-1531769510889430601599744745599181626780167270709784865429970977982478403317600915730118320*x(2)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(3)*y(4)+209668289005516776572134191537379350211010162928107957406608334220088085712555573533419180*x(5)*y(3)*y(4)+1039415025246399336799826791656587532457970647981639730113194592202396059394086335674008860*x(6)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(3)*y(4)-4314746702727814887163534479768395731800512251714662366170409014968753271029264831986268540*x(8)*y(3)*y(4)+233362136446840907901595323345136023819163219231438473527949769952384498070141725910768020*y(1)*y(3)*y(4)-6157243788640042659485197582384913312072101808005841040077753156377965065272109807204209960*y(2)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2*y(4)-2613763835126606299995337920127429017183227353602821861719753169435072607307885328032868260*x(1)*y(4)^2-10714508554650528906778156729046663092735076726125231760288070889647940234847189493814987100*x(2)*y(4)^2+1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(4)*y(4)^2+7911073464191318550763284597159907379778218523248709274544555321287246474599999421134681960*x(5)*y(4)^2+7052173767441692817755162673714428518050579277367480287943164179661634167669544701394369400*x(6)*y(4)^2-1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(7)*y(4)^2-7481623615816505684259223635437167948914398900308094781243859750474440321134772061264525680*x(8)*y(4)^2-2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(1)*y(4)^2-5182945725782718903852147387753959402134035315834552980541591171648259711257209097146299450*y(2)*y(4)^2+2823145325193227413662148829681074800269068774400186324610697370245047227376808068154331900*y(3)*y(4)^2+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)^3+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(2)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(2)^2*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*x(5)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(6)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*x(6)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(6)^2*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(5)*x(7)*y(5)-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(6)*x(7)*y(5)+10450640373135092391293706556046527861642543354519350286250639928325365644016193344244191940*x(1)*x(8)*y(5)-3241704220952177607073652038802593406725360659745283185287036527323137294644785780654901220*x(2)*x(8)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(3)*x(8)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(5)*x(8)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(6)*x(8)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(8)^2*y(5)+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(1)*y(1)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(2)*y(1)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(6)*y(1)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(7)*y(1)*y(5)-5616818954258749807956227180140672764437839755133461591270536878845584696376720563630145600*x(1)*y(2)*y(5)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(2)*y(5)+1200467444482023816855113907825590831779944245914672720964840823186012000325222959717633340*x(5)*y(2)*y(5)+6307819133160050436192547702588442648052534857927308713343152975876949805699981618140629380*x(6)*y(2)*y(5)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(2)*y(5)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)*y(5)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(3)*y(5)+20148529327728050937876228509444758266029879159222731319780412663944264236907482749804288100*x(5)*y(3)*y(5)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(3)*y(5)+3785256468156718243587437089302962641158893961589136374146415357124041392851643667139677150*x(8)*y(3)*y(5)-10487797595130413657504856003970496823115318764385532254993069106974877294304392663154428600*y(1)*y(3)*y(5)+16703229166744037012427201820114254411574994496054280730138766805040959659619956570053414360*y(2)*y(3)*y(5)-14028904245089213887114096642248538051477294058445802292615960020722887609015667540292833640*x(1)*y(4)*y(5)+23134165102705771749764799122223264102617683423289087217051771904525590953652324217840527820*x(2)*y(4)*y(5)-156954041398833506213235524772698799545404002792591836554046330501828186779482476423290280*x(3)*y(4)*y(5)-1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*x(4)*y(4)*y(5)-10801484978206057170364300343220278733120142909590616186944482216855473664649866076402507670*x(5)*y(4)*y(5)-16251102722033127216458820144501710313740797253787931609827802405929098613193646672050939600*x(6)*y(4)*y(5)+6283693980647756643017129557693079428915473490765005032330026187256617824707213786671752065*x(7)*y(4)*y(5)+60032527928693892393412248098696512035972081072498578724222344185888141346650235971748623070*x(8)*y(4)*y(5)+11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(1)*y(4)*y(5)+555663448455374313469807751274090603955531725939169490178623450370398879537985793460873075*y(2)*y(4)*y(5)+9961777695442722327383080806691338316955623595198620611339605132032708229998814680828526510*y(3)*y(4)*y(5)-18378973109606264452879024809444504559382830399719185609357296546102425113361118257375396650*y(4)^2*y(5)+11351757392157956739321213370702019668507191191366108673871090353450644187687619289692853280*x(2)*y(5)^2-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(3)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(4)*y(5)^2+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*y(5)^2-5945055278020770651156172482769068827319304170285558348148387802698972925659063617000885240*x(7)*y(5)^2+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(8)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(2)*y(5)^2+1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*y(4)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(5)^3+4675933865836272790201612676533376161137948718388862292236181590905200648598141116861934900*x(1)*x(2)*y(6)-5827046047183112147242102691749252885862031458226351301944119961069515384354100668407598540*x(2)^2*y(6)+4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(6)+1266016976924594975216779255278484519951592830568730088947314995596670647449216354822066070*x(2)*x(5)*y(6)+7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*x(5)^2*y(6)-6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*x(1)*x(6)*y(6)-9850166994206171536257244559847783724712641271477014191182408558987482670014735507750923440*x(2)*x(6)*y(6)-620941008086789131448652056971631892618589908672255354114176912417879190399889116511156920*x(5)*x(6)*y(6)+4580371983695687566281727360114317479708736641926363586292702128555191478228153205596620430*x(6)^2*y(6)+12397851350213939251884285068647220065999452167093859481498901714682994837911802083211271830*x(5)*x(7)*y(6)+4266184584656268537530501824209737731672960459961565963738357388944248060571579771088526010*x(6)*x(7)*y(6)+15773846419334463978277714453410354793984006662463448685316846194885659842207351769952233470*x(1)*x(8)*y(6)+10985578854777022069375710271533651294134841881149492984817191784849138204648249824261807450*x(2)*x(8)*y(6)-9999815335343081357780298054714220420741105682832492100808838604106070098995422397799262250*x(3)*x(8)*y(6)-15935389875757409145242658509573652718890608149037861204205709049827612684814690241893544860*x(5)*x(8)*y(6)-16301611905233082333447266050042457687191072421469162843476567335158203623154297989540959440*x(6)*x(8)*y(6)+9838803487176803529920347717402796207587813458419376023647255907680434313724923838140960540*x(7)*x(8)*y(6)+1327576737595999980763635423734562719935139102280402011833433118760181315450257749734150900*x(8)^2*y(6)+4021711880883652171760332475606931547790761137993026654897544597319968899760733169653356740*x(1)*y(1)*y(6)-3902132067653719409135821062717821095829872819999032036364613851406674119325303538043235580*x(2)*y(1)*y(6)-15505390159954904407669882748231952770670030863860924178087718299594999362054515159005108500*x(5)*y(1)*y(6)-8605049249367699591486918190473915651134580305704826611236802764964747575269823646185770710*x(6)*y(1)*y(6)-3149147691382960519930288057380430889657618368872536003890950150905618533791901908378555220*x(7)*y(1)*y(6)+5348494438196169919470667528316728039385472561149207868105383533424900057733187869834575330*x(1)*y(2)*y(6)+6654593290778355722540140230549429230968088237805086301735885095343221060085267382863131290*x(2)*y(2)*y(6)+232726131393067264777773225240423778594639795276304024592779171820260774514898519979966950*x(5)*y(2)*y(6)-1431425998995371779073431243716978685173710036208656739923476035961033830841485336311513410*x(6)*y(2)*y(6)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(1)*y(2)*y(6)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(3)*y(6)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(2)*y(3)*y(6)+15828355251162060778318118553172938128142984443763191398525159916003570504114033717688066670*x(5)*y(3)*y(6)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(3)*y(6)-18857486716318202189437393078055682025867588776057654354214261514196549332805502392476054830*x(8)*y(3)*y(6)+5406694540364907856871000278389460050366221561486884474064910720991528400364381689421753800*y(1)*y(3)*y(6)-26222082296263453261117596050328562684873914471873076087140026158373244174877017501548982380*y(2)*y(3)*y(6)-31907363156988959516517259702596715707801419729208908901942899362209233321490200500280449380*x(1)*y(4)*y(6)-33497667482743885621834399057704197178356527566320341767206528149038230010689416203805932440*x(2)*y(4)*y(6)+314601460751826975417053049957810265251155395958727218244972165714276429013449710956991405*x(4)*y(4)*y(6)+23519441410527526239845135655639347315846890945376511581178784494947963591068737110544170780*x(5)*y(4)*y(6)+18900653420549570505681828549926413632374456376950924520092320448933596794119107325449336290*x(6)*y(4)*y(6)-3002494785633891477354335269667224146435001981479818883795884824265820409354377376613720825*x(7)*y(4)*y(6)-18052096379026566369601926694285740106437243093623053630379176436875203697486502480421404530*x(8)*y(4)*y(6)-21027333339903390061891658686627402348878136270653406164626485632790255581625723448816977280*y(1)*y(4)*y(6)-40660724604501540424817177018615905869813343230595186741671261049645522933202980062624992125*y(2)*y(4)*y(6)+21427688071170559204349912338576074641262293351482250795931975831568934735705768491646293290*y(3)*y(4)*y(6)+17101469950681716060052614114192495093483831904249693657633802175039405116896460370621279000*y(4)^2*y(6)-18439508981475040223952227327307036818217026965738388991015972551315964388763852000604164640*x(1)*y(5)*y(6)-14822286341196942222858601869023722560648948629008797766421003599866393382407632944204265150*x(2)*y(5)*y(6)+15954467769749986768685220266959189111206422774773534563698411990369440902106632837359302080*x(3)*y(5)*y(6)-9826458879309901164875781222907254798116812940925526384836209427713140366015650765506927515*x(4)*y(5)*y(6)+1005548215747372994356678432868167311532089508212278036060297113457117388635404626022519820*x(5)*y(5)*y(6)-13385734095168906544146660850058372283611277282684375632632308407923698013603450218936040990*x(6)*y(5)*y(6)-3154025685148641979659108249817505103849593220796307773697810954613348342418898195876320695*x(7)*y(5)*y(6)+4468071259332086840782895826792804499075772318497894952974759837779745458485423559453085100*x(8)*y(5)*y(6)+12567816102833960127123175676537559881372405378653017772877478862093736744230009404432928590*y(1)*y(5)*y(6)-242807193680283012772471004770236091304806023126750241394842671240028499253335922566081815*y(2)*y(5)*y(6)+9342217160108814569456261949722687351712125236804038063628556617805077429180227862834072490*y(3)*y(5)*y(6)-4992169618945125041885338120780311163252881601204010022560013729416090584940319011854774765*y(4)*y(5)*y(6)+7813266027233463752043700122008175349523523359033304291585975206652398727172701334074298845*y(5)^2*y(6)+8577181199792483226885424570161210589658183409855288199100332503338081605695003144826056370*x(1)*y(6)^2+5119071265294452110945228298948333253019356664547035964560584333166452417784949568824773170*x(2)*y(6)^2+15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*y(6)^2+16942124099173194945788671494664510522082476384224274883929106462492624919992379229452392570*x(5)*y(6)^2+8544898561163378805325172459455571761337664145039805267776657283251650138831927167779950590*x(6)*y(6)^2+1164019463774182348682614732148535510282749516673097656531027127195538109728186449517251140*x(7)*y(6)^2-4592877164907727689314663267611635625201506557549382206829236505776742327428834272501705270*x(8)*y(6)^2-598937927449517075612114977045568835181040963732331579643470022346967530450786538042050830*y(1)*y(6)^2-80512709338198098626086849420853803295661143456961186787996021319971670091204753059138640*y(2)*y(6)^2+19889548950092903232668691378692178861915226320238262422476131364525950796762105747662098410*y(3)*y(6)^2-1760613469595930939699931698123251696285780468753825707006568405977333787543681863912145750*y(4)*y(6)^2+29664864588586497928002557302125459474938652892463317358062193943696748841727284265215780230*y(5)*y(6)^2+15605839352137278875954895850868312849264059328097825559115441591040440066631555380558599710*y(6)^3+4651800134441435237640356490508424928709519508492109730685826408527108630812380095555115990*x(1)*x(2)*y(8)-16533619361636359558122489629439546252529543281583003018529961206615141149304479842583302190*x(2)^2*y(8)+288089050576875280596294457693193614719060886927099587321191523770054537388718215652219910*x(2)*x(3)*y(8)-13918370710873041017325379503646775578304315006703791457386156274030489922341485727845323670*x(1)*x(5)*y(8)+4771377965886474666231535817347269288758326282984243013409181131107084364790526789599681360*x(2)*x(5)*y(8)+7775730893631357849403782710025916593399927285408505858028672611423169546837015217793358140*x(3)*x(5)*y(8)+6438400762415395248583336497764513886647367802683808353886017544413047203270160890269527320*x(5)^2*y(8)-17513339780978423973693950031306333582810948113615391382802788456552469619580828363294961510*x(1)*x(6)*y(8)-11113823113686475802213162913858881148422879799654580875855950193826030706138969108337658900*x(2)*x(6)*y(8)+15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*x(6)*y(8)-5704649754653112387974178162249539241596913989571151160687001085401636680425204309502789090*x(5)*x(6)*y(8)+22208180242457471499605978890686591561645166835679081168386521423428582646756597109063183070*x(6)^2*y(8)+9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(1)*x(7)*y(8)-23293297122058524919786896723109897407120198279346505847255734881958163126114036968371449390*x(2)*x(7)*y(8)+13436013326362402829799150450884882971026989231912055287683487380525904247586754753667387510*x(5)*x(7)*y(8)+34528394234170638961815100126106002443428601527951872294237742446402350391652906628647343880*x(6)*x(7)*y(8)+64064378660413259782765107088836576353654620165463420830649942379574014607175682349620049310*x(1)*x(8)*y(8)+55101927120285137259867539842206392470648397555017894282354181975821282221007946847167310830*x(2)*x(8)*y(8)+28199403219037629873951788534957610640642534389257243447083747376185388671122396597156734780*x(3)*x(8)*y(8)+3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)*x(8)*y(8)+30418348193244418634292184958540322466534264359195896673027541627969536821865105209152454110*x(5)*x(8)*y(8)+1042286844804474414990483187334842056951193050473935223348900016889976307365524855433185050*x(6)*x(8)*y(8)+2973123446487196375978399165989140189690281708267799779548432898979412169626206446404134050*x(7)*x(8)*y(8)+35042879583470560321526564985400868213482366064827360997509909015094234275682853442194509920*x(8)^2*y(8)+31915608941863779377085992260783332710058489758428003860257576735277784080326181302567416780*x(1)*y(1)*y(8)+16618092808077078382458073201549885268398864882582990597695265405195431899053731892132543210*x(2)*y(1)*y(8)+27642268684715342292033152378413308728178846719326060676293621029879945981313136784093782130*x(3)*y(1)*y(8)+33152936999512994312116924213063474302431107702777882208776877438993681284266072456062681980*x(5)*y(1)*y(8)-3508233675004129861915805415264931174268118166703389442805223227257857726460802399900412170*x(6)*y(1)*y(8)-24284460063783758052506872240121342748833874945264499908273632735389085753835624793880175490*x(7)*y(1)*y(8)+33220258928316782779599836688791760371570403704441115233539669172751030596279312470878475080*x(8)*y(1)*y(8)+5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*y(1)^2*y(8)-21667894607961090010514547298390344123092017043839976167589541677800441445528762143653480190*x(1)*y(2)*y(8)-4637562892041306239971610004636766159073264247641402049936124487687923679803112106116468810*x(2)*y(2)*y(8)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(2)*y(8)+82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(2)*y(8)+21266545535956886061318439735655517848756695926386910454865700079106602063737128802812324660*x(5)*y(2)*y(8)-16357486495583449279406185716680388259118887743393786344261037047090659679398799224843089590*x(6)*y(2)*y(8)+16690419789002373323811164705834936247617520111587099673555346383283021335919259816098077040*x(7)*y(2)*y(8)-7681456184927196349656469490827446483974559879498138556587239490952345409413793873845104010*x(8)*y(2)*y(8)-7131075056355116197970996617110145026233414996390201826732999173129605716424291660367016580*y(1)*y(2)*y(8)-27353026980168403599995441885699671906788701262674729739820910321115685773528587780894970*y(2)^2*y(8)+25288651529193133668276671666945412595364592609409531424477208429486592825924465755540997480*x(1)*y(3)*y(8)+12796453842826164971334625089828245704603332853166790938029728402244195931293132153766380450*x(2)*y(3)*y(8)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(3)*y(8)-82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(3)*y(8)+61709635853716801169562714096220916915363633881331738394199306520732166691674869292970198210*x(5)*y(3)*y(8)+20600727651577281726268572867720370331491732553067805395711475032874958626873849029965367630*x(6)*y(3)*y(8)-136765134900842017999977209428498359533943506313373648699104551605578428867642938904474850*x(7)*y(3)*y(8)-2288219222738752999046150371872976692097727506850726508747730211231230461227027332491425240*x(8)*y(3)*y(8)+14906928886981920840218958234263622937700849801578204696996250683129944852545773111179066090*y(1)*y(3)*y(8)-37515719547283461704413932357350785007822033164185406589559046609847188243769517219039925570*y(2)*y(3)*y(8)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2*y(8)-184826444808284902012418793041932065288662286408990153620955498843329718814098707515035682784*x(1)*y(4)*y(8)-57883942373770314448768047061217896555717615169319272471346168803546140875504073170465750000*x(2)*y(4)*y(8)-3274297214655710874654578706204852111593070211254297995405654559866178320585637501950175980*x(3)*y(4)*y(8)-14951282291820801399214313031347204539146158401875608212704256040939743040305283559591642650*x(4)*y(4)*y(8)-7049921162251940809267068873001533562077360221874256545921818099151230770891511702281661590*x(5)*y(4)*y(8)-11484851071723760162036573508642275693988700643419524234276329786116444414035590953774836050*x(6)*y(4)*y(8)+14521608104620790459738422665832487969993531967975352576372451689903037713983052520571106720*x(7)*y(4)*y(8)-40928878489103824383862785436098709352500642401266265252926113918157722971575096276272409140*x(8)*y(4)*y(8)-30815832702211763491035745420586598584048328278326160591365718688224384214730994313889402290*y(1)*y(4)*y(8)-44949296976595405145633486471079886619810016803212154631866098837599317824881459768872196740*y(2)*y(4)*y(8)-3034740614177836574823340259208540239984550757331687041999451151773247677087031329286421280*y(3)*y(4)*y(8)+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)^2*y(8)-22412445236079636706468308242170775135376071259915459374550316458495805388082314863954647640*x(1)*y(5)*y(8)-10859427791014322799294447689397774007680289368550507133337620250999380396461026148225420810*x(2)*y(5)*y(8)+55154556257448044533777292878473643224725678956204886202055838984438760106453152054344304564*x(3)*y(5)*y(8)-38634685866732896627491634915278436529911674330584043026648778952668326688917398683467571565*x(4)*y(5)*y(8)+45209044083698926082676064042539077645501866800092764065596866694634946390771945202148442670*x(5)*y(5)*y(8)+209204339038989827979175293790389823674187344188578638562271964783656459389700530711063436520*x(6)*y(5)*y(8)-29214043578185172435756089605840944119164880255599922640533302272375785710661530278400195625*x(7)*y(5)*y(8)+73410124102802672643373307412562464319438204648121237998210750687827708719969821624313476104*x(8)*y(5)*y(8)-4270199256865576968855441919333966224484741090606514136352850434368798123037784918125601770*y(1)*y(5)*y(8)+14817744536998305733484467415360518800452596974142376203445946526426009488155427766275089405*y(2)*y(5)*y(8)+42792283858713728909927132228401697474959956584827036566659968201249341035879768375739349070*y(3)*y(5)*y(8)+21295468338417233260518266375262965935373185336565799294526319371428132971986523710197342590*y(4)*y(5)*y(8)+36818914067831535000463908469745029655477025189660608640039807623359945833539586026409673835*y(5)^2*y(8)+23720178770085993150296273900009826443271107168391516112304488203544044118141415554690251370*x(1)*y(6)*y(8)+62438239138191991138875554939533443566121446303847082730548327491007494340791820628850728060*x(2)*y(6)*y(8)+6576719029741009387924263599256281358047641745061194849432990829928582295001945602812233250*x(3)*y(6)*y(8)-81857731153818997977629999389717707973860919636559973926526180816067486846473632575527228957*x(4)*y(6)*y(8)-74859883815797009646978428683064825564046422249219376710424764507324237578936027421296254030*x(5)*y(6)*y(8)+61639035807137818971314005756300318438799538704651616255008534952887539943011543735764644740*x(6)*y(6)*y(8)+253466890737697353163983255481158731938898280130838016464341977186109019469481628348569759735*x(7)*y(6)*y(8)-334821881932435479464667762734275171176805120971785468373041930057281774473479164198656170954*x(8)*y(6)*y(8)-324267108220391947346574403310204238575638480399511763256332371479545281788105342148838070404*y(1)*y(6)*y(8)+86263855684758630255184480985676662101559421460540971431136724692434267187847993401261336347*y(2)*y(6)*y(8)+22771022551854177219494620994828316402622206512220706789668500720007611555569165421992480690*y(3)*y(6)*y(8)-47291454486360932626885176734443230412711271554275835845800250367612089664079186039691072870*y(4)*y(6)*y(8)+125985869962084187781386986406936471356960029169530453115528415866994523955827879503499518547*y(5)*y(6)*y(8)-296502304261693744316549151895510442913163326564021491191752906007832968651093182273739096624*y(6)^2*y(8)+49464106511059581257814540128359429117411403680091990244982753152331600754607067647221222500*x(1)*y(8)^2+205957033187323983468798795581839175128188541947937679868486100688744904519476955456194741034*x(2)*y(8)^2+9454544894184822886951463616794952830808383288140924672927452683956880659284600050964300400*x(3)*y(8)^2-11815814577221062270570683426456614414379324615689584067345718690886950291778856451063413440*x(4)*y(8)^2+74106300856808486748456527763916335576902400105671188944565600350906716886836739265209907690*x(5)*y(8)^2+63464290955787869632757464533154304715845172004521495793822968347923472783738192323184150060*x(6)*y(8)^2+6848963002401715133529000565376371759621413134510520615030148302300673184969024845922028670*x(7)*y(8)^2-67785574226430821708428986264832955815966352023077177595660738864965076184211337248848041070*x(8)*y(8)^2-87251873484666218879951373410705918424043535604670124306640110905129296887675556369910455910*y(1)*y(8)^2+14088440401025794042321664062181639520926287569046124910469503179634311108356355457039050380*y(2)*y(8)^2-12217367442021172576800313834219378043913927448762586369391477467992751617537293661166389870*y(3)*y(8)^2-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)*y(8)^2-30705064088846651891649648362271411702718009317890399881100650047623596519436329965779111100*y(5)*y(8)^2-52719050298996967003588484809188080659097483790281346156031776657116687544036801470486743710*y(6)*y(8)^2-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^3-4224877943377472632800843596081484243675133636798850807257017427934171990185643900795314410*x(1)^2*y(7)-7107907038527561940650703879396311367414354377273106283485438818355405912840848160824555990*x(1)*x(2)*y(7)+19041778356692440976097919205560359182733844359580281997468904920907593953186370346971624660*x(2)^2*y(7)+13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)*x(3)*y(7)-5557653148257994798640355919374872192845116614179866067704252823064264963430090419889599930*x(2)*x(3)*y(7)+29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(4)*y(7)-6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(4)*y(7)+15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(4)*y(7)+1743801261140578453256442189042486387487578459594075435594642660701209826885130569792902220*x(4)^2*y(7)-4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(7)+3106172264481800319808026449312492893481218832936674868380526654127304225131268297473597850*x(2)*x(5)*y(7)-13129470285721491192034701060438559124502744451748603988741839464567991095665413897438743930*x(4)*x(5)*y(7)+193692316637016054374607170655406642717599631668164607917440864121876708642800051397698500*x(5)^2*y(7)-1988214057875439361422130886794708964351453614885197091724984263287738547388756891970671350*x(1)*x(6)*y(7)+12604769880950245513883210427904137232355623637805571109026706076679773906327979886922032010*x(2)*x(6)*y(7)-20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(3)*x(6)*y(7)+7399452083348479332309962534623948802820889140244998871687807333157859411481047509929561545*x(4)*x(6)*y(7)+2288171253278360345452834866221325594999165870322761408602787439227003035980806298915746390*x(5)*x(6)*y(7)-19409586781002578724051832809745495773644632297901533149984196215565420412823430870704975720*x(6)^2*y(7)-29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(7)*y(7)+6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(7)*y(7)-15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(7)*y(7)-3277083565164337656496880981823787862947592316493591336749881767517010156870589336568071250*x(4)*x(7)*y(7)+64525119216205348802626907495145308886123799665863527244002240193674662160979852967033320860*x(5)*x(7)*y(7)+63525864875110628498184027702529617676829789335766819629758327200215811534215773956402583275*x(6)*x(7)*y(7)+1533282304023759203240438792781301475460013856899515901155239106815800329985458766775169030*x(7)^2*y(7)+117968774422003207903942949909648638568261009346117954148868129901993980040356653502484299340*x(1)*x(8)*y(7)+44828149331073755943759829772277135679644004077476427122601917792031933727621408193249724220*x(2)*x(8)*y(7)+29844051307627108448839137205302620796194128541648625522376001117763521813039064845969491270*x(3)*x(8)*y(7)+11365740443441746647425745559101956537303848383725593902031655264290254657115785715810424750*x(4)*x(8)*y(7)-30470753748626261584871821212825755881684092179254623394139075000948229334877728473831600700*x(5)*x(8)*y(7)+38049796105379061476224651491414091960781834605602916862868034181774521176593624457918068970*x(6)*x(8)*y(7)-49499766918082384258113130386454399062526367047113568702519272526537668721966041431038867560*x(7)*x(8)*y(7)+13010115028736236530156670034028555583769117537679828897270108070350640985045438696044692690*x(8)^2*y(7)+38444198409190686891380692975929553948551068069911874253454559705126729726993146000190585060*x(1)*y(1)*y(7)-30032199606926473799609783118695449631066189124350765291490694209067261276675236904123412060*x(2)*y(1)*y(7)-131164574263904036430919498080215940667008261725264406847795376294726891372530884808674230134*x(3)*y(1)*y(7)+4302137242643771487596932932546400357160954260037934648374735336370066854540244747829508145*x(4)*y(1)*y(7)-1449403648313658914977976138717876141310207664954833918110458231479752502549906763215045900*x(5)*y(1)*y(7)+182258105869807834285887325883649089646219354544891696497375360865434340793523292934368278410*x(6)*y(1)*y(7)-141770342873221371875105586398150465244415343552536665794208746679439815941622900775465253685*x(7)*y(1)*y(7)-70725057686143922014478620654090413070039370049269187748988543684745527246619176100679451404*x(8)*y(1)*y(7)-107106163338380063201243518439312450265318148874093299671031593715322407210143744213667514354*y(1)^2*y(7)+72782174020346272425577194645806553301320767192256985991062503071453085314709324042851683690*x(1)*y(2)*y(7)-59035698535604447793783946610063128863032159684761285231088386688740083311186578028738895255*x(2)*y(2)*y(7)+32041870034996625622089777892239026429615319049572860455723039581817105573103960563254962485*x(3)*y(2)*y(7)-101314207643499851088204608034064293499817077596956942434374781583433058889950347193132160*x(4)*y(2)*y(7)-49956860173971813636551545488920102967864325824515269126242716618840587752683079726002544150*x(5)*y(2)*y(7)+14101278904016564077977955606231003049970793523607350831335770313728005545131492345952861235*x(6)*y(2)*y(7)+421245272680992715504189771838047893154536485342215395833061976753305298883736501334445230*x(7)*y(2)*y(7)+11529858605322757069025718210416154568744580591301642280470580726216948771756957242495794570*x(8)*y(2)*y(7)+19082146058379217460443895425050870503530104740353274465588527371579982852053094923137898955*y(1)*y(2)*y(7)-2501588116308119990744537402333342806750324367495225891784719289991419344339767023727513660*y(2)^2*y(7)+8370411624644636433554967556786740582627320751881521412572971597096712079444834896870370910*x(1)*y(3)*y(7)-754525037699825955588299863546908567011474063174758085886167932316522894716236963958021470*x(2)*y(3)*y(7)-27861092900556689520833115913498906103433156329427458514212188312448871467501365486340941890*x(3)*y(3)*y(7)+6553092395115839983451562421513369637322780555806419435691389647851475037731321663466874970*x(4)*y(3)*y(7)+203612734793618180789397522735172378638116101357279133897201154276413727510748576413828258710*x(5)*y(3)*y(7)+11321770681161744624918029255074438755545062753137614304297820336321005993383218959090067140*x(6)*y(3)*y(7)-7582216473981983179760898084922428144702351900634791597913201556782393098711155141169691070*x(7)*y(3)*y(7)-25344704095139216857119470384766875320273150402213031529605350102832434978686668124273724090*x(8)*y(3)*y(7)+36965876369768153007903658268421089501573646077510974182822548202257317277024004278832909140*y(1)*y(3)*y(7)+11541230947300444517042275384353680479219874758933625267452366049597334952141960125954200980*y(2)*y(3)*y(7)+1465989633243541263400509764870105369897475827650478473889557957223854226562462261605341330*y(3)^2*y(7)+8534812942551717640442541585464339502193543467278747986900917279565077401276289571329250*x(1)*y(4)*y(7)+141864338937525019239502217549706778415036231548204427896380456747276665600788590431305827354*x(2)*y(4)*y(7)-2337803931230685791602124791875526650369072164858715501424492641857028433948308899485381050*x(3)*y(4)*y(7)-2459770090652278869287458366577165384867499326602636572111539265111118755714392764014084115*x(4)*y(4)*y(7)-133907863888789352231461729096207531439883241062711913142663127557046806668034427893782367240*x(5)*y(4)*y(7)-120828318705101356564432355356980935982655708604935115799913744996306895013511119715817097030*x(6)*y(4)*y(7)+3004761704604237589869109240477246647504330566898681885604837745733074689085882530907816115*x(7)*y(4)*y(7)+15707967530020312172659112429197525134572800502974494551826440563344988220717922614632102090*x(8)*y(4)*y(7)-8051730370803412438276070656658775168344757151905979413943168463314195812774564200898696060*y(1)*y(4)*y(7)-37871858428277104926331705876286923646431162900524955018162931757286893200321200997837971635*y(2)*y(4)*y(7)+5354577459018723081061507370281848859215125057986959430743786215990256572366191309282623050*y(3)*y(4)*y(7)-3820972256740520334447444560734581745231556879177819168781101953863488338991984329139637330*y(4)^2*y(7)-23381968290581267540046595043320485920623701313759951268353125899018908781828733037925097760*x(1)*y(5)*y(7)+81831333487840695467466705433723241365173139036896455919938535859702088987957229561476651345*x(2)*y(5)*y(7)+190684700618755926926231072726327264639090909503645312479377396803945488448976699927224406689*x(3)*y(5)*y(7)-31194632531539684918593999293654746144628701971453620314728653149794805348439618695697052514*x(4)*y(5)*y(7)+47447484887828739249871391968547538579925347572090507616853956680954269619765900118588081570*x(5)*y(5)*y(7)+15241465248670637982166379761754012869353496118580183917939722253204659855711580049368189225*x(6)*y(5)*y(7)-86776459449709213754050272686833617791234397431069063782176462785776748937287662535144066164*x(7)*y(5)*y(7)+230806110969269846939465794188830988271879982380530337015611319746973839360541035968337953984*x(8)*y(5)*y(7)-59954008872858426570535441334266956065616092618672277936651559426774372541684618005651185645*y(1)*y(5)*y(7)+36999250079534397612798328250074061866520056563382378886536837859491177155792399326515632514*y(2)*y(5)*y(7)-10336911729809751300390034957492895905524496938767740574093267720440014172365080596727396680*y(3)*y(5)*y(7)-12201722840504547604360739666864993720615820721229749630431210534339668510131702418370155015*y(4)*y(5)*y(7)+57184154186759619221814184160023010459207981615932731501936327944161086208082742395799128184*y(5)^2*y(7)-123286806141322763124354620384424805480263318309532622437805043890270917865319544411102666560*x(1)*y(6)*y(7)+43134313321509733553989428335320766498174427322847722227119209795083960180368950421069949840*x(2)*y(6)*y(7)-66485001930277858739637066593887675323850624239652024170591505992361800528910520577385813084*x(3)*y(6)*y(7)-188469541847723164234288008232422937524897577721202707498905118191436077561510564362809502057*x(4)*y(6)*y(7)-68649829589832114979973450455843663032510916466386519866341780118845964848797904304112503550*x(5)*y(6)*y(7)+37901696326335046394477175459424072076050635985085892524483583872164012020517330247389369060*x(6)*y(6)*y(7)+127801418404208783373719912516993177601262238998099428887957130665512628946094533052032820897*x(7)*y(6)*y(7)-170611678135047861523902580207421347744340366471189603181422201814162530132712166925755475408*x(8)*y(6)*y(7)+80288911223730263267703258258059958641971170484838462576349696525891424535908920632137261114*y(1)*y(6)*y(7)-137784002895987828663927184375801491922807793006390092124429633678722474364950448438027855927*y(2)*y(6)*y(7)-46432556569461213041132608923219210744754097046437816725489083155577324031493044731855602520*y(3)*y(6)*y(7)+9830662843808219910737861043286558503219798855824684134956749821212482967676521564697300600*y(4)*y(6)*y(7)-246588248326738071798726549689401783838072206349639128441677173365116809164394554256540944687*y(5)*y(6)*y(7)+179764509735352096628375366349962590862885481758195089015579859207523834250628236906783895938*y(6)^2*y(7)+127628174293076116869728111994718180464270001986193159263969558722143889176625540890586639914*x(1)*y(8)*y(7)-222293821659537184492829929436113128991864521002207690996186253966439368495668834480628097774*x(2)*y(8)*y(7)-28285995566183762851722764010762798540881506187237136389724880039114844373518458377017028690*x(3)*y(8)*y(7)-63777744376772471006449231676388919526805791247591073763326857357714418973085466626193561180*x(4)*y(8)*y(7)-302902141556140077641431462075420607637173262907587436766905479726564303903989961338538018664*x(5)*y(8)*y(7)+65951202155886224169440276494660772958846388134739944637862422921469985489640266010096718954*x(6)*y(8)*y(7)+87957991904009067322157500227736213205148542223990181226102849600930674885189679776366708890*x(7)*y(8)*y(7)-55476130046775169762763296919404943890718070367197893698788545147894024281329211189493050900*x(8)*y(8)*y(7)-32175178538796477605751639712893005205587349418181358653908725788201281936374356048123375300*y(1)*y(8)*y(7)+1513427512895432192370978100533967530098955752973103277311790409083374410511437549541428110*y(2)*y(8)*y(7)-7284651347100451080951629777504379674123889367935504635428233798875065704885324690161809080*y(3)*y(8)*y(7)-3814583262214614359095210362710454520269879367520366265312883897455222489338967266932298820*y(4)*y(8)*y(7)+2236287299286065705793991043382257186037335184049990572494458178270387664464287821233759170*y(5)*y(8)*y(7)+55807147164171280978858632748552204093656878947512111195998402643106410281490961650088758580*y(6)*y(8)*y(7)-2795889938239115793462380945598734133387132999507567248564228231065923277550576342540489340*y(8)^2*y(7)-330127216218202521501865320958586737505089318523597333009216120154863408648773284630888789054*x(1)*y(7)^2+201337573280154138580689138791904191748679449717709845920469853961857024011304744917878864622*x(2)*y(7)^2+41666087385220733202834791603407827503525369558558768618160371914999574933098131533689796820*x(3)*y(7)^2+8373244172649557512996095399004133069913868600024777866606129163610786401572495802221545885*x(4)*y(7)^2+160855754241843097268098962719458442044546662589291498087430239830428169781446576591016821498*x(5)*y(7)^2-269078304053465372868583695867931052989827494480679774916813340893032566591401502939761212124*x(6)*y(7)^2-32652366470885777496318046593298935432528335472778408208201474915253537877849210853913584045*x(7)*y(7)^2-8872476305256629724976452752089066727417929476117095749523246030823646286418471614334941930*x(8)*y(7)^2+53778455050670815588495566405116117299253342029943672427051568184886180155092763643018929690*y(1)*y(7)^2-10438592215468077902906324659389613123684058542301473506749927518203805974253854211616621595*y(2)*y(7)^2+11420914681892231789643820866865592185325699696020227417186190199606829441948626042786652420*y(3)*y(7)^2+4932953234723618575153566696211142646043334647708838187134982527306346836889118357081549980*y(4)*y(7)^2-77345247931255387735180002428890968121776741753231006115923651818421773583834750384256250185*y(5)*y(7)^2+48273460114365301145032989604953250805722170850073587375902721614151804186042164940685508460*y(6)*y(7)^2-4995123724577105921350977093167671464448987338946167101295444294323516200082971508745640720*y(8)*y(7)^2+5796813117295680263901100905668511964178557468924794160564364800412316464562950168489670170*y(7)^3+2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(1)^2+60934638258284372765294018999876230877683663630119631411999430200284334652247012918344689230*x(1)*x(2)-3003704343334508238477452635845824712986875558320650883575181910874677488546917494634762540*x(2)^2-20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(1)*x(3)+34236744838864854278498842701501057312664616090074218762889432569138603244366525644420094990*x(2)*x(3)+1236325991571783684464143036917227920415768612423291029833320375584939788065473899831922285*x(2)*x(4)-8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(4)-5398752823317890906709236414583208962448831477788862978852699280707074684568161441659142060*x(1)*x(5)-11296534681399832472513859368947388137105528079125244894651779557491429602718865153211337850*x(2)*x(5)+51346657304862057761183222937317148976375427359101320115176456898877137315674713092437981130*x(3)*x(5)+86681039191290958497586114300960760105265362038868009119303970283577164389735595128952560*x(4)*x(5)+450027069293830664722064507320782125210247858494769091413491355810512906020752513726504490*x(5)^2-18702753602414398962215340692670143924643164208653633375618282711384932346263256729241142030*x(1)*x(6)+65883441513848624489720992382164822635830253267078862265684013359746439401088898236795874460*x(2)*x(6)-37620620537129587110716672150837229907022171904715411240176723970632287346679568931214486160*x(3)*x(6)-6294014252958132555380823807951775040838289662062293739339129453956941455518058817590352175*x(4)*x(6)+26105352736001961709592846478361891715476488778478231537587992797886990616530261944411876980*x(5)*x(6)-15701147242059432325968842905183070777499784949472331341244734585325071321785551504977055670*x(6)^2-33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(1)*x(7)+29632478483051425715538917854429892988453493110043837567762339350092966031785305296643585625*x(2)*x(7)-8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(7)+4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(4)*x(7)-150228326928143435950943134762877564578529283576677433856515381141517934356194981051895587080*x(5)*x(7)+208303830394470008421765304359705326069409799904939692949991267457706315139434948272539216645*x(6)*x(7)+4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(7)^2-193414142286617568305891900068192349688563199281643344128308027147087745959190012669754397140*x(1)*x(8)+229500080458473430062093697703958075326608598493060358134763289707553556620256603936129843980*x(2)*x(8)-25615955836328274177247183020832312928330175540021248050316796220285237169261193104551900780*x(3)*x(8)-7975906921570713252654411213669170186325615994383614317256349200501602342997331475537336470*x(4)*x(8)+22915562106004376693024362072195031318322064640241707764885456805455462635504225693220205530*x(5)*x(8)-35062068279130300194456577567630960313929061346091304747933228230768817384319540322167814430*x(6)*x(8)-3431675219947314974505327663588400571343680374005617111237465417455334599704793832514993820*x(7)*x(8)-31983539777272050401032718353725704138650449992447900313080347262350263032776397937970635380*x(8)^2-40747426955386298368473865194749225629577782487902561280683452218133559926114771935258029180*x(1)*y(1)-31982140274899461347316885133821345027952036547177160029515728187529878891267984885531030930*x(2)*y(1)-29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)*y(1)-15093254368806675260758594341534887517523454565842237640401715269163509277429464762954643335*x(4)*y(1)+41329726934637390942074902929447273811577841719311840839070629190927710162961842523558103100*x(5)*y(1)-103851478666595934599279665475843231169489895607729263128509699950283992388486358933421143480*x(6)*y(1)-13706920705288997694540252976927242065871821527245201921907010709993165234478585035710390875*x(7)*y(1)-86511890983987179334921883879284521653234970395095930251211123128291953214955524739578214030*x(8)*y(1)-38620009174627261295809403593200641254404396132448209726807522479911966534021096295493281740*y(1)^2+116312110083941652851320175592979379370168533546345192144718793227408018488403226895910605580*x(1)*y(2)+11196328780725113299270616063376506734659368690613648237094341477063699942709161181575758415*x(2)*y(2)+7800118305189695158852574642588222421646702403507796955649733224095697948709596050941375195*x(3)*y(2)-2900414554552331382542330830868306611707215507681111812570987611866326611630115698770094385*x(4)*y(2)-109181220385394265237717052189617761130008741773793157349811105743944964926133241058380958410*x(5)*y(2)+84318914680638445476724194029112604755471719979662799395920729814808601838965410200571884075*x(6)*y(2)-5419955155769839283998374976351595060982172857865689395295405210752439532793099958534633960*x(7)*y(2)+26967331632349232196681814661561467437933263462823715229749599657379071044011247170012847410*x(8)*y(2)+32935851946418121253586189230227798549045976581249999903822487492554119175955179770632565535*y(1)*y(2)+2408060068909300117742412876925712517385018884952966677254211226086244267706601118713984925*y(2)^2-20077241957833301251879390396088887982781105849945042430265785525056772756477002559718794620*x(1)*y(3)+29202793619380483682460086630951563833625255262430954862759347167014275367828116307811072120*x(2)*y(3)+30310982349397923497771535979541552101291053506857793056932752147996410554261365423218464280*x(3)*y(3)+6067192314682853413290097421144819880295453275690066351936930888640114023219629201995362100*x(4)*y(3)-89351645056575181759480994503498106917551479500813430012949557986333455369246169033670958310*x(5)*y(3)+45463609985369908737007437196869092687790863923060299538810370085240132082999798579268635580*x(6)*y(3)-10949189675847802806667995536821986403777342672820232367511657321144953645511382267159990000*x(7)*y(3)+128395394138354442444777829063839090438307122563329077610851206115088912016054165739398937190*x(8)*y(3)-117647570986499446808518546614124953120687540020085230737769698516224078200267282264596990500*y(1)*y(3)-36692830098303606293452155022158856221764612534565563894607148085541389839206253658708212744*y(2)*y(3)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*y(3)^2+118540166859198976666126036990518824354690680843269967701935456566321026976747756588719969150*x(1)*y(4)-44736283505566181320439502150719815819008129199592065670008884037373836294758961753655528820*x(2)*y(4)-3782343221941723010238263272927792433639727279390019407955283605142524715366820602491085220*x(3)*y(4)+65581197197079677462596391342122841957010277501446474451670404838434187434151768270225199705*x(4)*y(4)+85674191200903148275264781910025800724326029125014207511940400885464660403288179922811164340*x(5)*y(4)+181563096685387242052757734819893806274959602792177125609561289394811389106692795980948394540*x(6)*y(4)-4963610024176893858384239925245505923329643513783932780072911429878411226143048803094082445*x(7)*y(4)-52518254761825516115169433776103204027397802832991124074614131986146662744499712521641064410*x(8)*y(4)+34655825887161083892660041837930220860825388496893485280987411620107679720787038871174679934*y(1)*y(4)+195404790690126975533080358490717280032314791769480052425749318198195107064548054557522505845*y(2)*y(4)+55495091321153631661377996565247736007376726216319693149988795465621927657984574308309282990*y(3)*y(4)+1846841369988094289959312935593992769353035596560703779702450393120922982067021121738845860*y(4)^2-51058562450040543548584816544098556850681330653063173095328437861102393771454214915612910460*x(1)*y(5)-62952023440777894622825760597621811358253830474420190446673228420762976151906545363191767925*x(2)*y(5)+45485057348491706015359325719790901450144751121046975863522912767019489328360787180631027125*x(3)*y(5)-24434748278408002403502590728687556392565122741509585571192394798868978840373387636448158070*x(4)*y(5)-69978323681018845732791192158863045979698947987878512723553698849708130795196548429554571670*x(5)*y(5)+84252148250038600431772960022590591769150818264352253335824299790103257218329565553067065325*x(6)*y(5)-5148356214602795243888058968583032124992837406453786773673853153180780122952587208049572285*x(7)*y(5)+118131418350796172049087589588944255430623368049678375205664141697590930999057928370830955040*x(8)*y(5)+22053827448402180152064977810637068828753761124679655547487735206147158637480669032308738425*y(1)*y(5)+10716566678475934681671022580617808471663145120572158402765494283245518479310478066431514825*y(2)*y(5)-22366666435284996503603275789681024952888281886234025136147048758241669431451415826530963280*y(3)*y(5)-27592316960306043509216773595494478167579336896710630433279731070379514217887084712925838985*y(4)*y(5)-13491269221612869105576827552516078963554984733677851627378002424782410775744568957460245930*y(5)^2+66092454740242000953600874532405911869484906316661277742304270785065653755272509755081731900*x(1)*y(6)+152426507807810586025755542511907078397423155376266280771846984355287240766020968394171028900*x(2)*y(6)+17749548217271156021180247178343277547455449749559459304419004422009673094317982394623371920*x(3)*y(6)+4410975342061213459464313098191312696097979508362337897685503173869934055495286223423110135*x(4)*y(6)+110668538948065384985815372180743279976103279635822376435915459726881986257804813330141617890*x(5)*y(6)-93456749685482774762112361149947404292836951898428804102616465356993211349452430965680439840*x(6)*y(6)-63182568731835109958233941435916775992968691638081474320771357963073210326627482332253064605*x(7)*y(6)-74298933411828421761337558069750759989117653602118804692037691025740354712892773892097386870*x(8)*y(6)+9307482745215954040086041559331192872186147389110301752838772569035024107963770417952792530*y(1)*y(6)+28613765193913293503821273886290287288557974226743187435028534878174987080435273247400711065*y(2)*y(6)+61356544148485202136247062632105933090732291346591558446925661714094677142235658081491457540*y(3)*y(6)+58177990688257518177067370235458130858787979008447363816832019882442586289755660901706451644*y(4)*y(6)-68664198625707559138031434002046027396925557201427052020754748468341936918062501312272918895*y(5)*y(6)+25934913335772496382892600934711146804666328373999536574463595791955068693727054746593850310*y(6)^2+7785572401174853377792247101226272648984179576759941040576332341907796360481087976348262390*x(1)*y(8)-26694197946123692327493124868376347283833310584938659462061270029878463043117564743924177210*x(2)*y(8)+72473512103659582853466855538843978074352193851012429859266516486498527128704438351189710920*x(3)*y(8)-46049117248111512790770045400597293485419972983289432763851457784518927524704786434806306122*x(4)*y(8)+31455199162789008379288456735779944041973644178282445118486713781055483922617462315209741310*x(5)*y(8)+50607639051974990605823167989777315854397307183659293206126081830229247725438321994190936200*x(6)*y(8)-142727105014461855179640359154383102370377829790382763819933325452740993570464845793253725322*x(7)*y(8)-245451880572876878615334603279807081555503376153566327984169316631325336530243597859502760994*x(8)*y(8)-202332060097568196155945193758002941923673137043185160384366874594242758987823068312498021134*y(1)*y(8)+62099630066726315564438780949062316420076009030525925578449006520413740608930105880983897202*y(2)*y(8)+20753324034609049113865734407094988494784060104851506588437555414340650343714337986055860590*y(3)*y(8)-27045873093802050120046119648884975375409179934222861143724466463605645812677090778157149310*y(4)*y(8)-136660890734301498442972793630414225194406024594545181134286589817552045151234544017666992216*y(5)*y(8)-80275994926669468415812655374132228132639401553792653284136077097457380125113544143980753970*y(6)*y(8)+47152244100656587280729008818342224983012449645973316031034948881317332556314778444539226080*y(8)^2+52275595735338146230642810869151739326037857351477619727438819977614995241864844638542830700*x(1)*y(7)-139706090757170002254258232169639764271357132863228724086080403967538219915005427288751317980*x(2)*y(7)-61844854548532077054275764796078027924111808547254639828777919622063303575266699933267465054*x(3)*y(7)-139774806847040354839806547369826880624096586444805568747627451538190683340499190350083241972*x(4)*y(7)+104376058963036277668379466862785323061884102634898194428276018448662347884659932818914483270*x(5)*y(7)-26812000054620896958871699004992682164272279929850619006244817726025849601526554152413585060*x(6)*y(7)+166349836236509619954250002412510342809671619202277589790008890050379874836703463210395770572*x(7)*y(7)-129066160519205793867879057021769798483390438151621320060839532767508761419897285680369145964*x(8)*y(7)-98869950461417755758581016037874937261582030573295656992071544264088357125126085306906417264*y(1)*y(7)-143480923189686153271674619564302360408389486683470588971248508407688072570071645836458317852*y(2)*y(7)+104013879533609976522062181879923696501243770638891246134976276840145575694295514625473459700*y(3)*y(7)+7318758464392270999384178621174643755284148323636423783267644056218135071930522943376544100*y(4)*y(7)+263565557741106492219986554450047629355052111473113787350026839673265491328153146410958620782*y(5)*y(7)-157769051334405093378075773784431179008562766643634345479144242327444203841734887703684290760*y(6)*y(7)-51646670754042425660464955040609511446062502724557447726603599291996880794471006571146049310*y(8)*y(7)-79735965547906566926568386802554577129958460028741860226573647201583647545166790448990486080*y(7)^2+60253491352466408178311449953084161904186348442937067408498328992378112500804675038782186660*x(1)+6822590576119770722308290400432582147789701173828041466156811123817691881760222383876132150*x(2)-35157402911829445962086122267937127733410193430127025945271858796300771558381268903733349810*x(3)-26639224306307034452264836358926426966824117185787326306314086547872815784009105767409991265*x(4)+66117504527849298476302154931453193710942043350004157985844995815695013457227506289765611670*x(5)-10205039907045618874387034604823745851337278065480962180641058661431771674189214542774424200*x(6)+28099699465580627586921884941046298770849516562437697353361195310614671005173884180334370645*x(7)-84264853584862457570269563532232023373043794880252085511718620585433842066387426022138585890*x(8)+20977276305571272233480833070114011780132496971608110182341201646443082311432038796427130690*y(1)-48941224408893714167359067192300700392512825613166617469465942799868598683818788874816893425*y(2)-51153947439020039570802205676087358402046155546965590049995968332712004102101604813392548850*y(3)-108245662405654773411234712946908696203356182809072804878686058447501157877775907208993506480*y(4)+32584696781512985739880048083440837511180837630122704170050167368230294616591685266123163415*y(5)-170693411218540208694972128738157194650216311760845386199871041832574234362012706492374289810*y(6)+300681944101470721272742727439319290884707734412268585468544809445346766290718131937431760594*y(8)-83573201170681837986155603006851954559968991409366828137150654092065807605141567279435522404*y(7)-105867550578857411383233401932289227451869618155544773983087942289175960623177551946896029660
---
15
---
4647519995181002786433456598695937888508387882295574121691273976071709929510219551973093970*x(1)*y(2)-19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)*y(2)+20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)*y(2)+21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(5)*y(2)+607989167718444556842026895612025095550363775332096075106182864156301064919068477646098360*x(6)*y(2)+33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(7)*y(2)+18882692775333075856132555839598325747888138788413297272512002131820156502036691343174688160*x(8)*y(2)-1897410049691842879698759971273514784327462208005167079851917050632965262455613899931150930*y(1)*y(2)+12981727655872734444009624825777597539793424838960430384364147914968277226232622482413792420*y(2)^2-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)*y(3)+19147239040507575529479545371975099137950290007014101619111874574138839440177030575168365640*y(2)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2-776075145106250428736830698254764926182854475006906953878504300240255493184014580940883440*x(1)*y(4)-895964441627354833979094073236471293727948861840363888516970886183847993446975888552243140*x(2)*y(4)+2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*x(6)*y(4)-1679413386856922026430819433209275636580328741193854936119978542382696570651214442894655300*y(2)*y(4)-874262400539684239490725158435433413267767047926866711022709267375523053703373814626555340*y(3)*y(4)-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)^2+20447879753187210406703835602614857290945175568290645653124803062004997693561279764073260100*x(1)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(2)*y(5)+11129208693706698657837248902256347429138561699672456566174244980779784820599141297340353980*x(6)*y(5)+27554777046295050278345077651873290530848868947835947634952988361289347914990064065736720240*y(2)*y(5)-7784446538061820613422335560004021402521375253845257092131717831599041663290114826808444580*y(3)*y(5)+11129208693706698657837248902256347429138561699672456566174244980779784820599141297340353980*y(4)*y(5)-39714632842621071908669762096244824642808279171443407027713044731725564547990918198248986860*x(1)*y(6)+4279515430989794186078542752282726448332848441236572901840120177000995246763499203609833100*x(2)*y(6)+53120023092513115784739774162108485054210339530282186436699579302976905942750608956717776174*x(3)*y(6)-4290338608450270777419891062626555598078733979441832291184908117034334814351335244810478390*x(5)*y(6)+71793124396204794984696424846369561841094430599677134231679874561653666923657440426245521140*x(6)*y(6)-47028781540578394423984061569616246680471674850793228632497822062480808182938750545552939600*x(7)*y(6)+166993919181381873907422487923588805655874644195889752913798192542885264206961496869583858694*x(8)*y(6)-9759945346019930452723116882545484112277150761917072000349402762087214110614076213274683540*y(1)*y(6)+31681880908269947195226293935848202013667246708615327355659354967364022510128822070789689590*y(2)*y(6)-3231659196152182356135881094780241498782112842567702688172445900086619415985565768446402260*y(3)*y(6)-20964073333501227757745167351883027835002800839594872412760253855933951297972876658117304770*y(4)*y(6)+27745883031624619641388916635343434878357778530382600907081712157098520879763523620174578230*y(5)*y(6)+145864547874051719671143249615807467257563164161099236672712055296834193342755531777589618144*y(6)^2+3115762418078085771701793689080204767861684111605070960873341977218133661213369989135840016*x(1)*y(8)+9780949133053648578112458036721529269303711292211994347630031797455458804862350469969915900*x(2)*y(8)+1584938610795657431759152694970289216159475198281475026223757409438064252043625306971513020*x(3)*y(8)+4419743035727333597742034219845564859505457647764379709735554547839831826745721822736309120*x(5)*y(8)+7994704190032078090445370539480244596749262065916056469928422305599856638226650649496196530*x(6)*y(8)-1584938610795657431759152694970289216159475198281475026223757409438064252043625306971513020*y(1)*y(8)-1962993117233338810339792876871959191820585861100895260839086209136209835865543060371317780*y(2)*y(8)+614937956531803600558593774828864430764871415039616699722017499293817363132610098152324550*y(3)*y(8)-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)*y(8)+9309061803016589814744028468915803085403059400065432526135998770875023634968875524094042930*y(5)*y(8)-46262448473728599618945816486077501102614466451557555977024581356003612442799459590137769760*y(6)*y(8)+89277205803421386466327623594702267714845015669568310396272343472460660943767017863938478570*x(1)*y(7)-19691140721746557020151014414898889198941290640894395279001750461826708514504666417254506110*x(2)*y(7)-6883329519038956265394828745348529595656727416998498704511267406473763119618688881359783240*x(3)*y(7)-163536814334624446146486596311770850538762703182200904289825114753100295793737842796758293378*x(5)*y(7)-22611122904470016559583621002694137029214869602421718972021495047891488164135941107088987320*x(6)*y(7)+2391784196531919735570204868923160832238128061136935989663418623641168400777749724771045200*y(1)*y(7)+44776994593698512037932021107999915682895683682738764099863014292330497747768077172356878410*y(2)*y(7)-1404664413058366853662960154025911756355253973260770883401933502454098812012511216997351820*y(3)*y(7)+5067909526043271281823981833307443070050623362562501632321745245609228392514446339350391610*y(4)*y(7)-6136517855626173019250560614394971510959482728236276351461492472690091558429174887809336720*y(5)*y(7)+52502711817362250631343640423477286759668843121732243680721833225878362408072508837870639960*y(6)*y(7)+8846162001717325508276777784983607871828033996742847056930816326003434597879226640938801120*y(8)*y(7)-5796813117295680263901100905668511964178557468924794160564364800412316464562950168489670170*y(7)^2-65888349467850348474918600160879196372659865009871439412556989188484012349922980150181911560*x(1)-31146361562942001301443017902623110644746062089458367256010431106573255657776263401096698560*x(2)+5873722061914134862553216279163852053341671066727127303157239767605149281794398866090797320*x(3)+60371628425156745234551499580110656935584632235002650470193429994187068109097881402083494980*x(5)-14148513515572619249525108533892149873340152274562637645073559668504235260122933822703859280*x(6)-67775213283571690978835156211966556530209196438234479886494679746063985369220046297923977834*y(1)-18229514843673992403748726391565625190180507918153774262053438466919080594956406906683530210*y(2)-49292034375674953130536100271760386050385594961040329896594438501562576226943472263787374380*y(3)+3349831605946558897572967648371445790549078015442872958412312788700063374894718419204357840*y(4)-8368555066967411540411296744853687769207308472114989330149021593765989496684931917391208590*y(5)-105098974261920276189028766241932612384492286917772500835675922072779415984695889329798522168*y(6)+12143866401487196444317199681289056785398951177700379433912257837827987469414007777609906870*y(8)+3742687920705605805954464782722458722575622088305400783762233682533099552792401094109727670*y(7)+55610925103320058111924443172012343315716424253765341832562314853385324140328811496824718970
---
16
---
-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(3)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(2)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*x(7)*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(1)*y(2)-820590809405052107999863256570990157203661037880241892194627309633470573205857633426849100*y(2)^2+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(3)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(3)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*x(7)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(1)*y(3)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(2)*y(3)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2-1052918483026188340192329598009170093273352864632955725071017216685676180226458364975533420*x(2)*y(4)+1052918483026188340192329598009170093273352864632955725071017216685676180226458364975533420*x(3)*y(4)+78477020699416753106617762386349399772702001396295918277023165250914093389741238211645140*x(6)*y(4)+2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*x(7)*y(4)+3001801407679731514363753269254811480274654591106275338659005319555200353899892618503309980*x(8)*y(4)-3001801407679731514363753269254811480274654591106275338659005319555200353899892618503309980*y(1)*y(4)+4558299228836190923002088128568705868412446310598115360861877596170154060624620680972860840*y(2)*y(4)+2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(3)*y(4)-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(2)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(3)*y(5)+85024961908193947567128346644524968355026189434150300694171172959945846899208768959540490*x(6)*y(5)-60545529464208637341653397310681217928837991137367592548178222345257277859868280028492441370*x(7)*y(5)-3785256468156718243587437089302962641158893961589136374146415357124041392851643667139677150*x(8)*y(5)+3785256468156718243587437089302962641158893961589136374146415357124041392851643667139677150*y(1)*y(5)-60601043032467692260989272386638514554333718732657150712517292174583002099852427391945646050*y(2)*y(5)-11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(3)*y(5)+851776710513404788349343267754105371996146789983919542220718074919817213705023854663394520*y(4)*y(5)-4843358672138958093000016563814173762348117315432237050720272313858711010086907019970227930*x(2)*y(6)+10784801394214874490466551741428475718073743721390255753712328415219027990020449539570816490*x(3)*y(6)+13094876567729717280107417933647273295799471716812048901016838172243110374176625327394793130*x(6)*y(6)-15814159316377800402869301153950872809502255541407164734241931081710428267996265424796426210*x(7)*y(6)+18857486716318202189437393078055682025867588776057654354214261514196549332805502392476054830*x(8)*y(6)-18857486716318202189437393078055682025867588776057654354214261514196549332805502392476054830*y(1)*y(6)+2413194652766954852939033513952128335165887305014432639980096480671879935525841676556055830*y(2)*y(6)+18649000566875034021216174053659021531013014921239472057737801959107925254487061835419044440*y(3)*y(6)-6457782295929173706264762950278720863470938863083211759409347619409110520417521049802407140*y(4)*y(6)-1584938610795657431759152694970289216159475198281475026223757409438064252043625306971513020*x(1)*y(8)-12798596132217127981024948535497396817967664894589075422962780792768219820323915325132960230*x(2)*y(8)+15703274509733321695860883340533464533019876811663717011684149320417750344428568099070292930*x(3)*y(8)+8930378355073835486823686989190396413517645741487131228607511499291878343515069735676151030*x(6)*y(8)-49828252735452795878418855837626441661668894023754847131271024729322116852362899271848610*x(7)*y(8)+16105582714454811459549156703927907436319794851293108353365853175283188366801413941728444400*x(8)*y(8)-16105582714454811459549156703927907436319794851293108353365853175283188366801413941728444400*y(1)*y(8)+24041359233876229748807351616527219926911759977791020895542176658953545938132712363998409660*y(2)*y(8)+12217367442021172576800313834219378043913927448762586369391477467992751617537293661166389870*y(3)*y(8)-429449848374812866504060961722739430863819622940614493300695570812806153465227359870156280*y(4)*y(8)-18858221095237101898240615537542078651358545767410187751047635028345097922728134035779249160*y(5)*y(8)-25084915272040761540454425797049591523993691579115091070766234097939059755878954196676919690*y(6)*y(8)+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^2-885315512041975288960239089952818205021241907104178653785644163558403872808517084330898330*x(1)*y(7)+13687639521568421732516939257103137122372612121433277896475499484121434965623515351641847480*x(2)*y(7)+16108082029314907620000074834944861274029045432976645498042001417103629393252761776478424390*x(3)*y(7)+38085437387690691344558950127443823750320601483058921410825055496231754918255675383611999610*x(5)*y(7)-60763085098158673352860312937124351961146126857198090287061524472369577081897271373357579310*x(6)*y(7)-46338719391890150268793416987563706703012818179675940344574513062391132760901034250395730*x(7)*y(7)+25180585933258206435519497733452677288832418194636983151166424640905740864045496597588354270*x(8)*y(7)-37556225180786629797194708670102951366075637918944325470937675853268346855545397097189767210*y(1)*y(7)-11576117403130695008736323979583760647044767353779193347094233767063877636529486655323375490*y(2)*y(7)-5187118520941885652480818463578947990048928093951910767061790456844588322670509402106835150*y(3)*y(7)-520687737738089199196120753043457724791900705972886015679831770143997308018002199427894320*y(4)*y(7)-4440033294623875185487209377879212480637552810434804293133540573336292434139609570449631720*y(5)*y(7)+25497881969505282698043712782004812156656983115633016545743226881051841530904259267435532930*y(6)*y(7)+2795889938239115793462380945598734133387132999507567248564228231065923277550576342540489340*y(8)*y(7)-3851038277140219586925800691815936407379046657796679955635372031679918397796255132193160400*y(7)^2-8757659924600425251376406084426470701834757327198896554151147504988969999097461507603903310*x(1)+32732822601744377510470931704200768615870161896857509683862586238376710170285313554362304270*x(2)-86361046412625744295362861403260544749191652771820493401353709099428257457082565603735441910*x(3)+6240176343469523549044155472289141884467228084209611390069208012443981674589947225493417450*x(5)-13008384028301676464434649048610924383816569722031456115144327775637328238661968050818553480*x(6)-947176896769062577634087702994441036474291337024578550255025560198880139094615753309091210*x(7)-128723630462116463287977774366467486501188586978481174367729057038942300245336508792769676830*x(8)+160410854097104061728305168441747361546087205776309596429537255946932811610123697675096525080*y(1)+37628058467519772974807891240605960001210632779697435568604413256786527676471584414649678844*y(2)-26568652906430784922348740692640903817905221123187713702908526340849975299922304413960081630*y(3)-3148246640782709397076179805586140965133881052603238490017253337931025561244709639619620440*y(4)+5395593015361832076322738815705198427292490370182262039166373766115084488643969107397013570*y(5)-84547478909241579835730954976645396790956417364818422162130423016396655873266100485316195380*y(6)+40081021995051272884584318578222916470044809605415935679686253782164525085507072530333984490*y(8)-30800014930249331050262403105476558904320650275417885868857003432595683383164861219840037180*y(7)+78915461509337271130155559707771275154770235140700574167080921784282329022895550101407454210
---
17
---
-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(2)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(2)+492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*x(4)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(6)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(7)*y(2)-820590809405052107999863256570990157203661037880241892194627309633470573205857633426849100*x(8)*y(2)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(1)*y(2)+492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*y(2)^2+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(3)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(3)-492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*x(4)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(6)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(7)*y(3)+820590809405052107999863256570990157203661037880241892194627309633470573205857633426849100*x(8)*y(3)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(1)*y(3)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(2)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(1)*y(4)+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*x(2)*y(4)-4715253270235024429215323653341404667957850313390707197415923926671982247404103157396151120*x(4)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(5)*y(4)-2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*x(6)*y(4)-2105836966052376680384659196018340186546705729265911450142034433371352360452916729951066840*x(7)*y(4)+4872207311633857935428559178114103467503254316183299033969970257173810434183585633819441400*x(8)*y(4)+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(1)*y(4)-4161028610149479441828677689085911997926748083353756060734626588824802604071842351516172180*y(2)*y(4)+337392250597851295427774646176614087924763862325386637389809872202225629758016182084480220*y(3)*y(4)-4364280442559628315817880454005014636866732691846388622392251521110090187328617035737639980*y(4)^2+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(6)*y(5)-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(7)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(8)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(1)*y(5)-8947756760548523164066300019905643272828544089893747844354129476135542013327138467615841260*y(2)*y(5)-20148529327728050937876228509444758266029879159222731319780412663944264236907482749804288100*y(3)*y(5)-1003277242448063021030323604445213940677286652770740001122801013803973765838136265014221990*y(4)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)^2-4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*y(6)+6369636725907318995319484428769560308464532521948989660874063268716738808779331276370195200*x(2)*y(6)-3569297338053062305446406222041313042771938729743474644164220934519039641740483961231520390*x(4)*y(6)-7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*x(5)*y(6)+620941008086789131448652056971631892618589908672255354114176912417879190399889116511156920*x(6)*y(6)-12397851350213939251884285068647220065999452167093859481498901714682994837911802083211271830*x(7)*y(6)+9730960465238222221057834128259494480525601069573969036786082763163776173022393907919348800*x(8)*y(6)+14609537936237516267042394733204741387898452951731633453622295915742512666300526000338512740*y(1)*y(6)-11906743988533473257238383924994881382556009966423559299459651177569264377412629738847390550*y(2)*y(6)-14843646279875998248718282645287749939498591198306901127891607144443405816267004557575847750*y(3)*y(6)-13668887130169947765414685409923263356970921758084019401996229402352677230616989295267579040*y(4)*y(6)-1503813468857977494081887315282661214788970814384195264515728745124264225695357657206423580*y(5)*y(6)-1891138120302051917791617929026297072335772202872453166478420658329348869400349918793050070*y(6)^2+17144088231203455546375217848159068008493282681582646034243704537969879281480719545633444210*x(1)*y(8)+19084253671376514847057029687548364095492690250826573713240477414049965915469774991061223920*x(2)*y(8)-7775730893631357849403782710025916593399927285408505858028672611423169546837015217793358140*x(3)*y(8)-17319736591412375686081865486354192478436434839820060970052213553887405128402730514636801860*x(4)*y(8)-9257448931866122097168534678790648317622769780834593359644911479581686896530128704571630440*x(5)*y(8)+27965393163784631502174326462379560844369739714691244743595374714715726710020165509444796820*x(6)*y(8)+16194635968267243494024208872841507357371132421093281990151648565772839066652417897521337800*x(7)*y(8)-9013399082783165498616897876656853401791951004202560908831335668401498471282588257651688620*x(8)*y(8)-27197863297324582330579570706828875590802112405080417246679273124917758231073709140566869070*y(1)*y(8)-33153090760412114117809131684588667650693651161593331348804061085056973178953740355502023270*y(2)*y(8)-62171378506177005462201116022669006140830529056890384396900335047493613061365674245274343780*y(3)*y(8)-4462086273853908551976235511347308267423662637474759825729565368209675972138620026778264360*y(4)*y(8)-3706413770623704779245589455982736330534684019003238359929394701908538449035894147808272020*y(5)*y(8)+213807706966412092640307219072329632446076081512934879015998561048487172674481214240931753940*y(6)*y(8)-64734435022094500752848468035454828593281430010301367876961938100252743653886585282313394810*y(8)^2+20683839764517652112806305130498550788700348756201390946385086542787729984089019459225842710*x(1)*y(7)+15960131699487297538577885394558499191457680301866653845716428956623221673546660476805712040*x(2)*y(7)-26975022048403278206308096760629999370980382178247667006405655810426614784508008540468455690*x(3)*y(7)-7674132102438553220159042855964534028702219466420710322202072809826783691019811087115059900*x(4)*y(7)-32792655084988922171577015278006745866520324241617276098604091526648765770935915662001857390*x(5)*y(7)+5423328981245027635129239931474561531634061383874478156148441464182324022023651827935498740*x(6)*y(7)-45819274596832721399783941667862024566632702584173990500822128074214668402840752435865418170*x(7)*y(7)-27527514195217877691838891506029117909106220688091359384141840442094239444848050957716088070*x(8)*y(7)-47104483754586335256848171217189843702780213261021529553434479018022957412573183913545807430*y(1)*y(7)-87034845585403227013803857380086868808326481840917093721026337382677511514700078028325617220*y(2)*y(7)-161055814031688760935310042585875980177120221163565752648237078827016279618552857263384346910*y(3)*y(7)+87927931286341313147577189745108860430739721243152433041138472270376695312327865073716522220*y(4)*y(7)-79755198376631677618592620183705339868242216442850262508089847302282064553653622182723463980*y(5)*y(7)+114788688598258467284775936072034253122609181486498705527636544751903603498667020733720146480*y(6)*y(7)-99546119831920260912533205435207635058954483832767055507398059051416395568849090402172368090*y(8)*y(7)-284953050072623060085204942131739993711988887889802917286642016488186029622030314707899791192*y(7)^2+8272569459765255915289222887186920049304968011609531186717617786011428215021667618375452250*x(1)-13780996405292360330730301735434009509176310031852273126682574823115252200132054337064193410*x(2)-51346657304862057761183222937317148976375427359101320115176456898877137315674713092437981130*x(3)+42644771940528303253713098938124964393367860131239258355721702684679657032976853885922561980*x(4)-450027069293830664722064507320782125210247858494769091413491355810512906020752513726504490*x(5)-13707359418452793546557462215122686583980356641168194250477790582652876049522876925339433610*x(6)+170825716038467110537473012792199663581945909574404611753524384752695264795956098130221139660*x(7)-54067906369905636483197857641996376377550347986461029808689346089609412970387269308692133000*x(8)-64651168487801880475866510173090863470496413618008451822755370642947403607734792018689400210*y(1)+237264374799498309905421624710705742257831498179512035754669008103426499407985973855495809160*y(2)+83658529252709026282436747868922958471220025441857313217676768180311787410126793563795440260*y(3)-73744846267678220184960571193191808231626068959634881281027863565385492401308554543868825290*y(4)+48225456057448116646840163118845429102757182044333564824528830789923380749552736696480051500*y(5)+99499965514660852758240136796628421346741363882092079531662756892567462005248568687435252850*y(6)+85886969722955982524195700101478866534089733966559243027026907753892491949801085517789040*y(8)+126084576693957708268134941968948304386944518335587124510505292131075309594295812572784871930*y(7)+61557434463407739171466191832654413889401318439600350874916677744345771473045172641580000840
---
18
---
-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(2)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(4)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*y(2)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(8)*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(1)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)^2+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(2)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(4)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(8)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(1)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)*y(3)+701945655350792226794886398672780062182235243088637150047344811123784120150972243317022280*x(2)*y(4)+2766370345581481255043899982095763280956548586917387583827935823802458073730668903868374560*x(4)*y(4)-2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(5)*y(4)+6579356520919128423675206738674707993999039911510871973840914318447136324891393798405654740*x(6)*y(4)+20581260299919594698136411139720859498347493035516688444259002168250173337633479445248862170*x(7)*y(4)-3429183639252577041276969385359727349780086505727572565246447952475839354278875216833678450*x(8)*y(4)+2837683245798721092763780617940613448833922383530226960220079857628506239258721091817940160*y(1)*y(4)-3584975273053679307436272729389822216024331163173119540289981294632096242639151475141001750*y(2)*y(4)+3555065686188382448781534717321469653543951791256438991085670487061731586925244414697383120*y(3)*y(4)+9754972204770844110534368712534144428314559922601692098976640777991140417586360221916064540*y(4)^2-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(4)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(6)*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(7)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(8)*y(5)+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(1)*y(5)-3630288231748932824937679932935069533306000743828200586427982995350690773604214918254667660*y(2)*y(5)-875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*y(3)*y(5)+52004404962998937496686926762954965415368568531005191991075514097774460296743466891847105930*y(4)*y(5)+7747289316066499347211186112080052441048599843979075123389288652949530013001915507898207920*y(5)^2+8302636378012853575093684620381257287183458254487235791078408774918962532424134042953158000*x(2)*y(6)-218002914194690286481148888778483950917392779314198424600151986383811486846636466374945960*x(4)*y(6)-4580371983695687566281727360114317479708736641926363586292702128555191478228153205596620430*x(6)*y(6)-4266184584656268537530501824209737731672960459961565963738357388944248060571579771088526010*x(7)*y(6)+5310226130179544809513314210753201335997525552258714767080906899183168510384695038393149760*x(8)*y(6)+16375306266337406404345410217634003136720589109361034728524131170367013749433356457929813070*y(1)*y(6)-9811455893846489212784138887667444935865744154562186177937395627604400055224553915475339880*y(2)*y(6)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(3)*y(6)+39709556096780015570032690062820139809580422487821252503539579737850276044979284392590737470*y(4)*y(6)+5556290268275877310589089535054674492733414611291949125159033045959635895446113618096422920*y(5)*y(6)-5897416258480950097451532408892229258687357295654767803444226686965334725271142164437671510*y(6)^2-1692339041766843514532067948631708436377356402573541588361014726695500053570646169624356540*x(1)*y(8)+681825213670079059500541036498662642474057341043010514003599950131172633803197391942731670*x(2)*y(8)-14169313775716663160604005332609744764131153743575288241522063158460612172399192670227549550*x(3)*y(8)+2077777957081586170862831450622502402028482434052767151571703190186288172232858539217764150*x(4)*y(8)-6604115498903020042941368428659650451656631842702658895614909108604978854274788324563384100*x(5)*y(8)-22034818164074889582610806662084670041434636111601345150147913482861428317977125918805277950*x(6)*y(8)-43579652335172262505356090985082544594949615739452546964412500317935290654937720996258970720*x(7)*y(8)+12491173005130702942027256915646678515448819795047876246868754940739298347705935937401281340*x(8)*y(8)+39539217789610053849421684727998277647669820876336813008494979924848918624643555416097274210*y(1)*y(8)-25769792653811898098983414221001476127959290248909763997181863362179128692246586960580299470*y(2)*y(8)-33685850425639035867188052207807910825989395535908403639094126791790646215003540673303320800*y(3)*y(8)-20604284978145423182483431381575976415977627813279258953970861225622942598375646439626912100*y(4)*y(8)-195509789903747605970270555262864102920939008374319557721892591254355959364400378649535082850*y(5)*y(8)-82955808777428457910006134155598127995466103373989095907368620545526883887762896502324726850*y(6)*y(8)-90403647666709135328068665675744746152462028383257732856017499816777112907942140522039949270*y(8)^2-34679984296124212503524066430168911002975281747514065736377190485573066455508585112917135390*x(1)*y(7)-14537258025937982326491232665828095044398828023212682021561895122680779436286730312557404170*x(2)*y(7)-33497275509238203936536037269198086712575944939799895683576985491216170577301557104857914500*x(3)*y(7)+15302604153472009608996853134795429388378426001930267528118088929244378784509208737524414510*x(4)*y(7)-2598522509027567052873126714236265538047416699618097165806650259728122119370630151566424820*x(5)*y(7)+3773021691845858131059126606978394994852602430795900694822710371407949984985455297910424730*x(6)*y(7)-68322627132620381611894897523302111553226070924739050587496394710599273567007870929350944550*x(7)*y(7)-29455737072547665858822250255825937649868095497858320378721304514708379286492690751148547920*x(8)*y(7)-63292466057009173397460595905759893390883433563654537739035180138766425531429263250488979910*y(1)*y(7)-1124619172908445294706990824096002079888908290537797225627461848823041576462569263195220910*y(2)*y(7)-14766046505136600465835144443351828740628935034513484256500006317347178553180946966242544580*y(3)*y(7)-19362849528728672044135429144347650992122177927570410297036773809265307343404280932610012650*y(4)*y(7)-44045923789588159340792322620043672412704143315973078861027332840295822136658590510677835550*y(5)*y(7)-23869248714415982675914901691804630332364095999680917738595624615782198873561237876511746380*y(6)*y(7)+139563053756028115666649625746954555028382767573788477611019219111744881370027908405466980250*y(8)*y(7)+399511550493363199597543956974230779377810517581277136335348587005404867217774045301301515014*y(7)^2+17369823389385057839585374801539256754658004033936329385020692619551760051849896273203486400*x(1)-52258233015571759306963108495358921415200771011565439773063239010791992769767732208281212610*x(2)+10645598488726308904408575390207230536041789726467744233771068160205672562171560390746030470*x(3)-47367463960956150874793165444710281081177018466822182398159876711906696991699118962528120800*x(4)-15832738079439810854611820989703039652763409769459622188512688521169510615198007454824574040*x(5)+47542263817696161468143978588945308612493917249026461272375181936292964307022108164086226030*x(6)-221549482859292675680352914930783104991806538080940580546055702013123173064278949586586984540*x(7)-1326824394561150556339874094821826505085323317751087062661463780330549556166172152831851630*x(8)-150567974789173425725768636047214540822208228576437730617246319899815799431914736263457197260*y(1)-76580184680165802956728505711111012128040147942302209285601419134247500127006851616876092910*y(2)-43953616514992295938759259974701330688476322792717297278627209286369936530773868262166887750*y(3)-186376684985185761468611662387439165656934476156408042341196869052601459104881183299610729590*y(4)-284662085434866010753495149540278909965260313932005796089736335826879271748409899823324959010*y(5)+46835624268094925314568201427943769285205219640097619710046999271324469576363147121054986540*y(6)+63430172069807897946357029692209407219889438687038592189019235108342438382657579091601301800*y(8)-143767896523491245737756742205838199263214338496001849774843727966365874720609143900602162880*y(7)-117056976002750919617804085234778387314717440706102549985233246352848445141166276849561369150
---
19
---
-2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(5)*x(8)+4163959003013043282028749955915334744133608946137802965036650900206570311236211016195791320*x(6)*x(8)+24322072107827847540266022957439443472804692485670735834880932043487393498200865475881125010*x(7)*x(8)-4131129294603369268071855784032507411962321748816209715293792763599623474429847460150700730*x(8)^2-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(8)*y(1)-4240413457752016318127034352739658254037788600998588413394123279438693810154296587520397330*x(8)*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(1)*y(2)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(2)^2+3938008063910740099181470903721265060238993608933885207443163231557351187754644643629912700*x(8)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(1)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(2)*y(3)+2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(5)*y(4)-4163959003013043282028749955915334744133608946137802965036650900206570311236211016195791320*x(6)*y(4)-24322072107827847540266022957439443472804692485670735834880932043487393498200865475881125010*x(7)*y(4)+16301499017280298520252681279326025090142312636790970823074696959831329905671390464276628690*x(8)*y(4)+1217036644907198761792302249323368124714085072209004103509942678612370294867629891660903240*y(1)*y(4)+3882276509594443289342854026861768991051342774670813296485571742451935822217121415599806650*y(2)*y(4)-3773889902029729677581498252407067028798261401357836829004237769630657073113473116944542880*y(3)*y(4)-8877540135582353827040760714193169350586765868740895661417459764086410267397644917769786690*y(4)^2+40934838278552766831323628306514021445828588022976668624783866691882330026200509217960996450*x(8)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*y(1)*y(5)-736998857141853926427534163341293775423915629270710009181524963198584429030254418763291520*y(2)*y(5)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)*y(5)-52175981874620876591913004356843807159124794646260598867617825163126088473543884615298312905*y(4)*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*y(5)^2+37914739372887127337510128963526494591942306738077257885224556090324754159425448912205716270*x(8)*y(6)+10784801394214874490466551741428475718073743721390255753712328415219027990020449539570816490*y(1)*y(6)+11547345951536399318943857994180746858270288699822270500912838388174590236586023862597027690*y(2)*y(6)-34287013236972636793554338869469230296894698634810141845703774881196243690269424281959286835*y(4)*y(6)+7190476107194574765485363474871863128900197150644461636192415559698435471879178832056002185*y(5)*y(6)-5935762133786011706145062838842351213470915286937199424865664821727483126249501613519044880*y(6)^2-13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)*y(8)+5557653148257994798640355919374872192845116614179866067704252823064264963430090419889599930*x(2)*y(8)+26975022048403278206308096760629999370980382178247667006405655810426614784508008540468455690*x(3)*y(8)+2873816636447365008579986472603711086856136533820668207864918505304353530453506176716310190*x(5)*y(8)+18524588106031495019212702873772730066272149757378879985081652800337578956492361643296141870*x(6)*y(8)+4268166606806369733292548968806915105240874809266965405445291467690647614424258278320034620*x(7)*y(8)-907155768373526811362209676788115318476402934995934683626391896692221095851193644837213010*x(8)*y(8)+67814571647333251681847599738201505015159233465095137528157701129606366960831690095378645700*y(1)*y(8)+35417297433765560286743537090527487679934282236010388092002706015637326104075993100470232230*y(2)*y(8)-9027136720046309638781413678613849656218236015792101543577862419806394100978830718884005590*y(3)*y(8)+56025674859779179330259294764391349834570616069727799369886077155846775826701318426577560*y(4)*y(8)-17908763751386808549404830951518722871214393404812975070463735380042482438367955867562877085*y(5)*y(8)-257904963648157029447348328655282068745079969382537190452856451885305983553538759504545428175*y(6)*y(8)+28336460835015763147463239093919782959222864523323541218036071678405903547113643834202917010*y(8)^2+38076383346455920271355818860698463932214525009451502462158055232951269272901012814411421690*x(1)*y(7)-1409614445626523427128012011527958655935708620519514719229995248642639519966638171599432145*x(2)*y(7)-6483728309413035273581443554850867750971226580715920732138325374112566858614557523166752905*x(3)*y(7)+1743801261140578453256442189042486387487578459594075435594642660701209826885130569792902220*x(4)*y(7)-25588640524475847253138267886857814658481999880703753767066313190481448850989582698541402280*x(5)*y(7)+11428507012049419236816149313692804039795921868491387588477921525096019992083614211914557105*x(6)*y(7)+38811805879200767961253690032444001172575502032064004003799588199038345111399107761815474000*x(7)*y(7)-42471371833595511955209913115526959455811790002726603899276608955002610693735059361069693610*x(8)*y(7)+66152740872760648126028797428553924494091515389787881545797141080514099191807802395606017635*y(1)*y(7)-4534154378384587877703026834936193122437131320183522143942713450880579303712366684692777060*y(2)*y(7)+4322727022760748246858510510818571196857192660820011072871121517025600339001671179144707450*y(3)*y(7)+2038137378287602311943231449413342795872007580491931327780577319256094225228422299303989005*y(4)*y(7)+139442201860874232662212161941673523744856256905637379287930003357845304310202840408792491134*y(5)*y(7)-124126680813604141629971526334770731132357661912443090502362814223219103640618849430940580837*y(6)*y(7)-61771201353524919376069610871962365704430744742565610591436625970839555319147319837209674970*y(8)*y(7)-46180729389891731970067703298600967814292773408876303706560069429666620890842547616714136965*y(7)^2-1236325991571783684464143036917227920415768612423291029833320375584939788065473899831922285*x(2)+8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)-20597389110323674586529878029322099003416625997727177897009003611177330439761117078325552580*x(5)+6294014252958132555380823807951775040838289662062293739339129453956941455518058817590352175*x(6)-4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(7)-15045206164293942222419250135698871736917684389544296575283617829098008306059415003393427450*x(8)+14365064086185725108237211260240199766997223947148835124559777462490356278717872564062443915*y(1)-352165069656263333243159978745608687617343634983102703506409651356942738551325474489852465*y(2)-3878950156269381125290462070288846127752357174676087972751258062950859161337342179523764500*y(3)+16998218101057046409123943013491475171505087600649466855982701058665946268911441965423196965*y(4)-56499042589068563347629687607618981147488742529310908395410211115697759812608997543885230300*y(5)+1214990958395810070588785872261911780996904422608617970318357308277633419760726320238149185*y(6)+69180721939972736555799590409432035490081461597378717055688463611669201811736392011553560812*y(8)-77029105933668513893157087540832534140942526984131060525996836085921135721338064113357822992*y(7)-4992605824299337202661451669981712682280744307380580428574421389151313291706247003697401905
---
20
---
-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(2)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(2)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(2)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(2)-1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(2)-875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(2)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(2)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)^2-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)^2-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(5)*y(2)^2-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)^2+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(3)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(3)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(3)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(3)+1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(3)+875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(3)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(3)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(5)*y(2)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(2)*y(3)-1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)^2*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(5)*y(3)^2+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)^2-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(3)^2+1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)*y(3)^2+623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(1)*x(2)*y(4)-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(2)^2*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(1)*x(5)*y(4)-1519433076278730307667362709522901956137482103532705120287292532056718020208206893657620280*x(2)*x(5)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(5)^2*y(4)+3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*x(1)*x(6)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(2)*x(6)*y(4)-2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*x(5)*x(6)*y(4)+2415397517906085141646456782759373249865430965373069008804263418240566013655182782209863420*x(6)^2*y(4)-2105836966052376680384659196018340186546705729265911450142034433371352360452916729951066840*x(5)*x(7)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(6)*x(7)*y(4)-7093586043263380469890808286309785485822971662804641304304607600354312574542764770794083960*x(1)*x(8)*y(4)-3195820193956294121547960943818502711820368209858002077128631394615264227195896263738530840*x(2)*x(8)*y(4)-466514593252541967475033111513731862864129238899749395216275315371041839981748528682086860*x(3)*x(8)*y(4)+8340523312566131417267345558882646810642038146189323767845250892100052628065226781004838240*x(5)*x(8)*y(4)+2807782621403168907179545594691120248728940972354548600189379244495136480603888973268089120*x(6)*x(8)*y(4)-3897765849307086348342847342491282774002603452946639227175976205739048347346868507055553120*x(7)*x(8)*y(4)-4364280442559628315817880454005014636866732691846388622392251521110090187328617035737639980*x(8)^2*y(4)-1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*x(1)*y(1)*y(4)-4987749077211003789506149090291445299276265933538729854162573166982960214089848040843017120*x(2)*y(1)*y(4)+5689694732561796016301035488964225361458501176627367004209917978106744334240820284160039400*x(5)*y(1)*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(6)*y(1)*y(4)-2687893324882064501937282219709413881183846585521091665550912658551543980340927665656729420*x(7)*y(1)*y(4)-303430894197236221584189442106489919172868423802425657428909716344526616390117996358800740*x(1)*y(2)*y(4)+338636393064695819465061163260110360448432454367238829880993959636131676966092099586013100*x(2)*y(2)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(2)*y(4)+2583653531089914266082945361701395632304048742864015949849428331767975692494518286343568040*x(5)*y(2)*y(4)+845396238969836729615619117092896300912257029229912991643568517142332186098082690438788000*x(6)*y(2)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(2)*y(4)-1312945295048083372799781210513584251525857660608387027511403695413552917129372213482958560*x(8)*y(2)*y(4)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(1)*y(2)*y(4)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)^2*y(4)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(3)*y(4)+1531769510889430601599744745599181626780167270709784865429970977982478403317600915730118320*x(2)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(3)*y(4)-209668289005516776572134191537379350211010162928107957406608334220088085712555573533419180*x(5)*y(3)*y(4)-1039415025246399336799826791656587532457970647981639730113194592202396059394086335674008860*x(6)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(3)*y(4)+4314746702727814887163534479768395731800512251714662366170409014968753271029264831986268540*x(8)*y(3)*y(4)-233362136446840907901595323345136023819163219231438473527949769952384498070141725910768020*y(1)*y(3)*y(4)+6157243788640042659485197582384913312072101808005841040077753156377965065272109807204209960*y(2)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2*y(4)+2613763835126606299995337920127429017183227353602821861719753169435072607307885328032868260*x(1)*y(4)^2+10714508554650528906778156729046663092735076726125231760288070889647940234847189493814987100*x(2)*y(4)^2-1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(4)*y(4)^2-7911073464191318550763284597159907379778218523248709274544555321287246474599999421134681960*x(5)*y(4)^2-7052173767441692817755162673714428518050579277367480287943164179661634167669544701394369400*x(6)*y(4)^2+1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(7)*y(4)^2+7481623615816505684259223635437167948914398900308094781243859750474440321134772061264525680*x(8)*y(4)^2+2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(1)*y(4)^2+5182945725782718903852147387753959402134035315834552980541591171648259711257209097146299450*y(2)*y(4)^2-2823145325193227413662148829681074800269068774400186324610697370245047227376808068154331900*y(3)*y(4)^2-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)^3-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(2)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(2)^2*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*x(5)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(6)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*x(6)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(6)^2*y(5)-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(5)*x(7)*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(6)*x(7)*y(5)-10450640373135092391293706556046527861642543354519350286250639928325365644016193344244191940*x(1)*x(8)*y(5)+3241704220952177607073652038802593406725360659745283185287036527323137294644785780654901220*x(2)*x(8)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(3)*x(8)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(5)*x(8)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(6)*x(8)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(8)^2*y(5)-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(1)*y(1)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(2)*y(1)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(6)*y(1)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(7)*y(1)*y(5)+5616818954258749807956227180140672764437839755133461591270536878845584696376720563630145600*x(1)*y(2)*y(5)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(2)*y(5)-1200467444482023816855113907825590831779944245914672720964840823186012000325222959717633340*x(5)*y(2)*y(5)-6307819133160050436192547702588442648052534857927308713343152975876949805699981618140629380*x(6)*y(2)*y(5)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(2)*y(5)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)*y(5)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(3)*y(5)-20148529327728050937876228509444758266029879159222731319780412663944264236907482749804288100*x(5)*y(3)*y(5)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(3)*y(5)-3785256468156718243587437089302962641158893961589136374146415357124041392851643667139677150*x(8)*y(3)*y(5)+10487797595130413657504856003970496823115318764385532254993069106974877294304392663154428600*y(1)*y(3)*y(5)-16703229166744037012427201820114254411574994496054280730138766805040959659619956570053414360*y(2)*y(3)*y(5)+14028904245089213887114096642248538051477294058445802292615960020722887609015667540292833640*x(1)*y(4)*y(5)-23134165102705771749764799122223264102617683423289087217051771904525590953652324217840527820*x(2)*y(4)*y(5)+156954041398833506213235524772698799545404002792591836554046330501828186779482476423290280*x(3)*y(4)*y(5)+1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*x(4)*y(4)*y(5)+10801484978206057170364300343220278733120142909590616186944482216855473664649866076402507670*x(5)*y(4)*y(5)+16251102722033127216458820144501710313740797253787931609827802405929098613193646672050939600*x(6)*y(4)*y(5)-6283693980647756643017129557693079428915473490765005032330026187256617824707213786671752065*x(7)*y(4)*y(5)-60032527928693892393412248098696512035972081072498578724222344185888141346650235971748623070*x(8)*y(4)*y(5)-11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(1)*y(4)*y(5)-555663448455374313469807751274090603955531725939169490178623450370398879537985793460873075*y(2)*y(4)*y(5)-9961777695442722327383080806691338316955623595198620611339605132032708229998814680828526510*y(3)*y(4)*y(5)+18378973109606264452879024809444504559382830399719185609357296546102425113361118257375396650*y(4)^2*y(5)-11351757392157956739321213370702019668507191191366108673871090353450644187687619289692853280*x(2)*y(5)^2+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(3)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(4)*y(5)^2-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*y(5)^2+5945055278020770651156172482769068827319304170285558348148387802698972925659063617000885240*x(7)*y(5)^2-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(8)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(2)*y(5)^2-1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*y(4)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(5)^3-4675933865836272790201612676533376161137948718388862292236181590905200648598141116861934900*x(1)*x(2)*y(6)+5827046047183112147242102691749252885862031458226351301944119961069515384354100668407598540*x(2)^2*y(6)-4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(6)-1266016976924594975216779255278484519951592830568730088947314995596670647449216354822066070*x(2)*x(5)*y(6)-7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*x(5)^2*y(6)+6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*x(1)*x(6)*y(6)+9850166994206171536257244559847783724712641271477014191182408558987482670014735507750923440*x(2)*x(6)*y(6)+620941008086789131448652056971631892618589908672255354114176912417879190399889116511156920*x(5)*x(6)*y(6)-4580371983695687566281727360114317479708736641926363586292702128555191478228153205596620430*x(6)^2*y(6)-12397851350213939251884285068647220065999452167093859481498901714682994837911802083211271830*x(5)*x(7)*y(6)-4266184584656268537530501824209737731672960459961565963738357388944248060571579771088526010*x(6)*x(7)*y(6)-15773846419334463978277714453410354793984006662463448685316846194885659842207351769952233470*x(1)*x(8)*y(6)-10985578854777022069375710271533651294134841881149492984817191784849138204648249824261807450*x(2)*x(8)*y(6)+9999815335343081357780298054714220420741105682832492100808838604106070098995422397799262250*x(3)*x(8)*y(6)+15935389875757409145242658509573652718890608149037861204205709049827612684814690241893544860*x(5)*x(8)*y(6)+16301611905233082333447266050042457687191072421469162843476567335158203623154297989540959440*x(6)*x(8)*y(6)-9838803487176803529920347717402796207587813458419376023647255907680434313724923838140960540*x(7)*x(8)*y(6)-1327576737595999980763635423734562719935139102280402011833433118760181315450257749734150900*x(8)^2*y(6)-4021711880883652171760332475606931547790761137993026654897544597319968899760733169653356740*x(1)*y(1)*y(6)+3902132067653719409135821062717821095829872819999032036364613851406674119325303538043235580*x(2)*y(1)*y(6)+15505390159954904407669882748231952770670030863860924178087718299594999362054515159005108500*x(5)*y(1)*y(6)+8605049249367699591486918190473915651134580305704826611236802764964747575269823646185770710*x(6)*y(1)*y(6)+3149147691382960519930288057380430889657618368872536003890950150905618533791901908378555220*x(7)*y(1)*y(6)-5348494438196169919470667528316728039385472561149207868105383533424900057733187869834575330*x(1)*y(2)*y(6)-6654593290778355722540140230549429230968088237805086301735885095343221060085267382863131290*x(2)*y(2)*y(6)-232726131393067264777773225240423778594639795276304024592779171820260774514898519979966950*x(5)*y(2)*y(6)+1431425998995371779073431243716978685173710036208656739923476035961033830841485336311513410*x(6)*y(2)*y(6)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(1)*y(2)*y(6)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(3)*y(6)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(2)*y(3)*y(6)-15828355251162060778318118553172938128142984443763191398525159916003570504114033717688066670*x(5)*y(3)*y(6)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(3)*y(6)+18857486716318202189437393078055682025867588776057654354214261514196549332805502392476054830*x(8)*y(3)*y(6)-5406694540364907856871000278389460050366221561486884474064910720991528400364381689421753800*y(1)*y(3)*y(6)+26222082296263453261117596050328562684873914471873076087140026158373244174877017501548982380*y(2)*y(3)*y(6)+31907363156988959516517259702596715707801419729208908901942899362209233321490200500280449380*x(1)*y(4)*y(6)+33497667482743885621834399057704197178356527566320341767206528149038230010689416203805932440*x(2)*y(4)*y(6)-314601460751826975417053049957810265251155395958727218244972165714276429013449710956991405*x(4)*y(4)*y(6)-23519441410527526239845135655639347315846890945376511581178784494947963591068737110544170780*x(5)*y(4)*y(6)-18900653420549570505681828549926413632374456376950924520092320448933596794119107325449336290*x(6)*y(4)*y(6)+3002494785633891477354335269667224146435001981479818883795884824265820409354377376613720825*x(7)*y(4)*y(6)+18052096379026566369601926694285740106437243093623053630379176436875203697486502480421404530*x(8)*y(4)*y(6)+21027333339903390061891658686627402348878136270653406164626485632790255581625723448816977280*y(1)*y(4)*y(6)+40660724604501540424817177018615905869813343230595186741671261049645522933202980062624992125*y(2)*y(4)*y(6)-21427688071170559204349912338576074641262293351482250795931975831568934735705768491646293290*y(3)*y(4)*y(6)-17101469950681716060052614114192495093483831904249693657633802175039405116896460370621279000*y(4)^2*y(6)+18439508981475040223952227327307036818217026965738388991015972551315964388763852000604164640*x(1)*y(5)*y(6)+14822286341196942222858601869023722560648948629008797766421003599866393382407632944204265150*x(2)*y(5)*y(6)-15954467769749986768685220266959189111206422774773534563698411990369440902106632837359302080*x(3)*y(5)*y(6)+9826458879309901164875781222907254798116812940925526384836209427713140366015650765506927515*x(4)*y(5)*y(6)-1005548215747372994356678432868167311532089508212278036060297113457117388635404626022519820*x(5)*y(5)*y(6)+13385734095168906544146660850058372283611277282684375632632308407923698013603450218936040990*x(6)*y(5)*y(6)+3154025685148641979659108249817505103849593220796307773697810954613348342418898195876320695*x(7)*y(5)*y(6)-4468071259332086840782895826792804499075772318497894952974759837779745458485423559453085100*x(8)*y(5)*y(6)-12567816102833960127123175676537559881372405378653017772877478862093736744230009404432928590*y(1)*y(5)*y(6)+242807193680283012772471004770236091304806023126750241394842671240028499253335922566081815*y(2)*y(5)*y(6)-9342217160108814569456261949722687351712125236804038063628556617805077429180227862834072490*y(3)*y(5)*y(6)+4992169618945125041885338120780311163252881601204010022560013729416090584940319011854774765*y(4)*y(5)*y(6)-7813266027233463752043700122008175349523523359033304291585975206652398727172701334074298845*y(5)^2*y(6)-8577181199792483226885424570161210589658183409855288199100332503338081605695003144826056370*x(1)*y(6)^2-5119071265294452110945228298948333253019356664547035964560584333166452417784949568824773170*x(2)*y(6)^2-15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*y(6)^2-16942124099173194945788671494664510522082476384224274883929106462492624919992379229452392570*x(5)*y(6)^2-8544898561163378805325172459455571761337664145039805267776657283251650138831927167779950590*x(6)*y(6)^2-1164019463774182348682614732148535510282749516673097656531027127195538109728186449517251140*x(7)*y(6)^2+4592877164907727689314663267611635625201506557549382206829236505776742327428834272501705270*x(8)*y(6)^2+598937927449517075612114977045568835181040963732331579643470022346967530450786538042050830*y(1)*y(6)^2+80512709338198098626086849420853803295661143456961186787996021319971670091204753059138640*y(2)*y(6)^2-19889548950092903232668691378692178861915226320238262422476131364525950796762105747662098410*y(3)*y(6)^2+1760613469595930939699931698123251696285780468753825707006568405977333787543681863912145750*y(4)*y(6)^2-29664864588586497928002557302125459474938652892463317358062193943696748841727284265215780230*y(5)*y(6)^2-15605839352137278875954895850868312849264059328097825559115441591040440066631555380558599710*y(6)^3-4651800134441435237640356490508424928709519508492109730685826408527108630812380095555115990*x(1)*x(2)*y(8)+16533619361636359558122489629439546252529543281583003018529961206615141149304479842583302190*x(2)^2*y(8)-288089050576875280596294457693193614719060886927099587321191523770054537388718215652219910*x(2)*x(3)*y(8)+13918370710873041017325379503646775578304315006703791457386156274030489922341485727845323670*x(1)*x(5)*y(8)-4771377965886474666231535817347269288758326282984243013409181131107084364790526789599681360*x(2)*x(5)*y(8)-7775730893631357849403782710025916593399927285408505858028672611423169546837015217793358140*x(3)*x(5)*y(8)-6438400762415395248583336497764513886647367802683808353886017544413047203270160890269527320*x(5)^2*y(8)+17513339780978423973693950031306333582810948113615391382802788456552469619580828363294961510*x(1)*x(6)*y(8)+11113823113686475802213162913858881148422879799654580875855950193826030706138969108337658900*x(2)*x(6)*y(8)-15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*x(6)*y(8)+5704649754653112387974178162249539241596913989571151160687001085401636680425204309502789090*x(5)*x(6)*y(8)-22208180242457471499605978890686591561645166835679081168386521423428582646756597109063183070*x(6)^2*y(8)-9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(1)*x(7)*y(8)+23293297122058524919786896723109897407120198279346505847255734881958163126114036968371449390*x(2)*x(7)*y(8)-13436013326362402829799150450884882971026989231912055287683487380525904247586754753667387510*x(5)*x(7)*y(8)-34528394234170638961815100126106002443428601527951872294237742446402350391652906628647343880*x(6)*x(7)*y(8)-64064378660413259782765107088836576353654620165463420830649942379574014607175682349620049310*x(1)*x(8)*y(8)-55101927120285137259867539842206392470648397555017894282354181975821282221007946847167310830*x(2)*x(8)*y(8)-28199403219037629873951788534957610640642534389257243447083747376185388671122396597156734780*x(3)*x(8)*y(8)-3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)*x(8)*y(8)-30418348193244418634292184958540322466534264359195896673027541627969536821865105209152454110*x(5)*x(8)*y(8)-1042286844804474414990483187334842056951193050473935223348900016889976307365524855433185050*x(6)*x(8)*y(8)-2973123446487196375978399165989140189690281708267799779548432898979412169626206446404134050*x(7)*x(8)*y(8)-35042879583470560321526564985400868213482366064827360997509909015094234275682853442194509920*x(8)^2*y(8)-31915608941863779377085992260783332710058489758428003860257576735277784080326181302567416780*x(1)*y(1)*y(8)-16618092808077078382458073201549885268398864882582990597695265405195431899053731892132543210*x(2)*y(1)*y(8)-27642268684715342292033152378413308728178846719326060676293621029879945981313136784093782130*x(3)*y(1)*y(8)-33152936999512994312116924213063474302431107702777882208776877438993681284266072456062681980*x(5)*y(1)*y(8)+3508233675004129861915805415264931174268118166703389442805223227257857726460802399900412170*x(6)*y(1)*y(8)+24284460063783758052506872240121342748833874945264499908273632735389085753835624793880175490*x(7)*y(1)*y(8)-33220258928316782779599836688791760371570403704441115233539669172751030596279312470878475080*x(8)*y(1)*y(8)-5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*y(1)^2*y(8)+21667894607961090010514547298390344123092017043839976167589541677800441445528762143653480190*x(1)*y(2)*y(8)+4637562892041306239971610004636766159073264247641402049936124487687923679803112106116468810*x(2)*y(2)*y(8)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(2)*y(8)-82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(2)*y(8)-21266545535956886061318439735655517848756695926386910454865700079106602063737128802812324660*x(5)*y(2)*y(8)+16357486495583449279406185716680388259118887743393786344261037047090659679398799224843089590*x(6)*y(2)*y(8)-16690419789002373323811164705834936247617520111587099673555346383283021335919259816098077040*x(7)*y(2)*y(8)+7681456184927196349656469490827446483974559879498138556587239490952345409413793873845104010*x(8)*y(2)*y(8)+7131075056355116197970996617110145026233414996390201826732999173129605716424291660367016580*y(1)*y(2)*y(8)+27353026980168403599995441885699671906788701262674729739820910321115685773528587780894970*y(2)^2*y(8)-25288651529193133668276671666945412595364592609409531424477208429486592825924465755540997480*x(1)*y(3)*y(8)-12796453842826164971334625089828245704603332853166790938029728402244195931293132153766380450*x(2)*y(3)*y(8)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(3)*y(8)+82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(3)*y(8)-61709635853716801169562714096220916915363633881331738394199306520732166691674869292970198210*x(5)*y(3)*y(8)-20600727651577281726268572867720370331491732553067805395711475032874958626873849029965367630*x(6)*y(3)*y(8)+136765134900842017999977209428498359533943506313373648699104551605578428867642938904474850*x(7)*y(3)*y(8)+2288219222738752999046150371872976692097727506850726508747730211231230461227027332491425240*x(8)*y(3)*y(8)-14906928886981920840218958234263622937700849801578204696996250683129944852545773111179066090*y(1)*y(3)*y(8)+37515719547283461704413932357350785007822033164185406589559046609847188243769517219039925570*y(2)*y(3)*y(8)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2*y(8)+184826444808284902012418793041932065288662286408990153620955498843329718814098707515035682784*x(1)*y(4)*y(8)+57883942373770314448768047061217896555717615169319272471346168803546140875504073170465750000*x(2)*y(4)*y(8)+3274297214655710874654578706204852111593070211254297995405654559866178320585637501950175980*x(3)*y(4)*y(8)+14951282291820801399214313031347204539146158401875608212704256040939743040305283559591642650*x(4)*y(4)*y(8)+7049921162251940809267068873001533562077360221874256545921818099151230770891511702281661590*x(5)*y(4)*y(8)+11484851071723760162036573508642275693988700643419524234276329786116444414035590953774836050*x(6)*y(4)*y(8)-14521608104620790459738422665832487969993531967975352576372451689903037713983052520571106720*x(7)*y(4)*y(8)+40928878489103824383862785436098709352500642401266265252926113918157722971575096276272409140*x(8)*y(4)*y(8)+30815832702211763491035745420586598584048328278326160591365718688224384214730994313889402290*y(1)*y(4)*y(8)+44949296976595405145633486471079886619810016803212154631866098837599317824881459768872196740*y(2)*y(4)*y(8)+3034740614177836574823340259208540239984550757331687041999451151773247677087031329286421280*y(3)*y(4)*y(8)-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)^2*y(8)+22412445236079636706468308242170775135376071259915459374550316458495805388082314863954647640*x(1)*y(5)*y(8)+10859427791014322799294447689397774007680289368550507133337620250999380396461026148225420810*x(2)*y(5)*y(8)-55154556257448044533777292878473643224725678956204886202055838984438760106453152054344304564*x(3)*y(5)*y(8)+38634685866732896627491634915278436529911674330584043026648778952668326688917398683467571565*x(4)*y(5)*y(8)-45209044083698926082676064042539077645501866800092764065596866694634946390771945202148442670*x(5)*y(5)*y(8)-209204339038989827979175293790389823674187344188578638562271964783656459389700530711063436520*x(6)*y(5)*y(8)+29214043578185172435756089605840944119164880255599922640533302272375785710661530278400195625*x(7)*y(5)*y(8)-73410124102802672643373307412562464319438204648121237998210750687827708719969821624313476104*x(8)*y(5)*y(8)+4270199256865576968855441919333966224484741090606514136352850434368798123037784918125601770*y(1)*y(5)*y(8)-14817744536998305733484467415360518800452596974142376203445946526426009488155427766275089405*y(2)*y(5)*y(8)-42792283858713728909927132228401697474959956584827036566659968201249341035879768375739349070*y(3)*y(5)*y(8)-21295468338417233260518266375262965935373185336565799294526319371428132971986523710197342590*y(4)*y(5)*y(8)-36818914067831535000463908469745029655477025189660608640039807623359945833539586026409673835*y(5)^2*y(8)-23720178770085993150296273900009826443271107168391516112304488203544044118141415554690251370*x(1)*y(6)*y(8)-62438239138191991138875554939533443566121446303847082730548327491007494340791820628850728060*x(2)*y(6)*y(8)-6576719029741009387924263599256281358047641745061194849432990829928582295001945602812233250*x(3)*y(6)*y(8)+81857731153818997977629999389717707973860919636559973926526180816067486846473632575527228957*x(4)*y(6)*y(8)+74859883815797009646978428683064825564046422249219376710424764507324237578936027421296254030*x(5)*y(6)*y(8)-61639035807137818971314005756300318438799538704651616255008534952887539943011543735764644740*x(6)*y(6)*y(8)-253466890737697353163983255481158731938898280130838016464341977186109019469481628348569759735*x(7)*y(6)*y(8)+334821881932435479464667762734275171176805120971785468373041930057281774473479164198656170954*x(8)*y(6)*y(8)+324267108220391947346574403310204238575638480399511763256332371479545281788105342148838070404*y(1)*y(6)*y(8)-86263855684758630255184480985676662101559421460540971431136724692434267187847993401261336347*y(2)*y(6)*y(8)-22771022551854177219494620994828316402622206512220706789668500720007611555569165421992480690*y(3)*y(6)*y(8)+47291454486360932626885176734443230412711271554275835845800250367612089664079186039691072870*y(4)*y(6)*y(8)-125985869962084187781386986406936471356960029169530453115528415866994523955827879503499518547*y(5)*y(6)*y(8)+296502304261693744316549151895510442913163326564021491191752906007832968651093182273739096624*y(6)^2*y(8)-49464106511059581257814540128359429117411403680091990244982753152331600754607067647221222500*x(1)*y(8)^2-205957033187323983468798795581839175128188541947937679868486100688744904519476955456194741034*x(2)*y(8)^2-9454544894184822886951463616794952830808383288140924672927452683956880659284600050964300400*x(3)*y(8)^2+11815814577221062270570683426456614414379324615689584067345718690886950291778856451063413440*x(4)*y(8)^2-74106300856808486748456527763916335576902400105671188944565600350906716886836739265209907690*x(5)*y(8)^2-63464290955787869632757464533154304715845172004521495793822968347923472783738192323184150060*x(6)*y(8)^2-6848963002401715133529000565376371759621413134510520615030148302300673184969024845922028670*x(7)*y(8)^2+67785574226430821708428986264832955815966352023077177595660738864965076184211337248848041070*x(8)*y(8)^2+87251873484666218879951373410705918424043535604670124306640110905129296887675556369910455910*y(1)*y(8)^2-14088440401025794042321664062181639520926287569046124910469503179634311108356355457039050380*y(2)*y(8)^2+12217367442021172576800313834219378043913927448762586369391477467992751617537293661166389870*y(3)*y(8)^2+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)*y(8)^2+30705064088846651891649648362271411702718009317890399881100650047623596519436329965779111100*y(5)*y(8)^2+52719050298996967003588484809188080659097483790281346156031776657116687544036801470486743710*y(6)*y(8)^2+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^3+4224877943377472632800843596081484243675133636798850807257017427934171990185643900795314410*x(1)^2*y(7)+7107907038527561940650703879396311367414354377273106283485438818355405912840848160824555990*x(1)*x(2)*y(7)-19041778356692440976097919205560359182733844359580281997468904920907593953186370346971624660*x(2)^2*y(7)-13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)*x(3)*y(7)+5557653148257994798640355919374872192845116614179866067704252823064264963430090419889599930*x(2)*x(3)*y(7)-29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(4)*y(7)+6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(4)*y(7)-15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(4)*y(7)-1743801261140578453256442189042486387487578459594075435594642660701209826885130569792902220*x(4)^2*y(7)+4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(7)-3106172264481800319808026449312492893481218832936674868380526654127304225131268297473597850*x(2)*x(5)*y(7)+13129470285721491192034701060438559124502744451748603988741839464567991095665413897438743930*x(4)*x(5)*y(7)-193692316637016054374607170655406642717599631668164607917440864121876708642800051397698500*x(5)^2*y(7)+1988214057875439361422130886794708964351453614885197091724984263287738547388756891970671350*x(1)*x(6)*y(7)-12604769880950245513883210427904137232355623637805571109026706076679773906327979886922032010*x(2)*x(6)*y(7)+20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(3)*x(6)*y(7)-7399452083348479332309962534623948802820889140244998871687807333157859411481047509929561545*x(4)*x(6)*y(7)-2288171253278360345452834866221325594999165870322761408602787439227003035980806298915746390*x(5)*x(6)*y(7)+19409586781002578724051832809745495773644632297901533149984196215565420412823430870704975720*x(6)^2*y(7)+29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(7)*y(7)-6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(7)*y(7)+15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(7)*y(7)+3277083565164337656496880981823787862947592316493591336749881767517010156870589336568071250*x(4)*x(7)*y(7)-64525119216205348802626907495145308886123799665863527244002240193674662160979852967033320860*x(5)*x(7)*y(7)-63525864875110628498184027702529617676829789335766819629758327200215811534215773956402583275*x(6)*x(7)*y(7)-1533282304023759203240438792781301475460013856899515901155239106815800329985458766775169030*x(7)^2*y(7)-117968774422003207903942949909648638568261009346117954148868129901993980040356653502484299340*x(1)*x(8)*y(7)-44828149331073755943759829772277135679644004077476427122601917792031933727621408193249724220*x(2)*x(8)*y(7)-29844051307627108448839137205302620796194128541648625522376001117763521813039064845969491270*x(3)*x(8)*y(7)-11365740443441746647425745559101956537303848383725593902031655264290254657115785715810424750*x(4)*x(8)*y(7)+30470753748626261584871821212825755881684092179254623394139075000948229334877728473831600700*x(5)*x(8)*y(7)-38049796105379061476224651491414091960781834605602916862868034181774521176593624457918068970*x(6)*x(8)*y(7)+49499766918082384258113130386454399062526367047113568702519272526537668721966041431038867560*x(7)*x(8)*y(7)-13010115028736236530156670034028555583769117537679828897270108070350640985045438696044692690*x(8)^2*y(7)-38444198409190686891380692975929553948551068069911874253454559705126729726993146000190585060*x(1)*y(1)*y(7)+30032199606926473799609783118695449631066189124350765291490694209067261276675236904123412060*x(2)*y(1)*y(7)+131164574263904036430919498080215940667008261725264406847795376294726891372530884808674230134*x(3)*y(1)*y(7)-4302137242643771487596932932546400357160954260037934648374735336370066854540244747829508145*x(4)*y(1)*y(7)+1449403648313658914977976138717876141310207664954833918110458231479752502549906763215045900*x(5)*y(1)*y(7)-182258105869807834285887325883649089646219354544891696497375360865434340793523292934368278410*x(6)*y(1)*y(7)+141770342873221371875105586398150465244415343552536665794208746679439815941622900775465253685*x(7)*y(1)*y(7)+70725057686143922014478620654090413070039370049269187748988543684745527246619176100679451404*x(8)*y(1)*y(7)+107106163338380063201243518439312450265318148874093299671031593715322407210143744213667514354*y(1)^2*y(7)-72782174020346272425577194645806553301320767192256985991062503071453085314709324042851683690*x(1)*y(2)*y(7)+59035698535604447793783946610063128863032159684761285231088386688740083311186578028738895255*x(2)*y(2)*y(7)-32041870034996625622089777892239026429615319049572860455723039581817105573103960563254962485*x(3)*y(2)*y(7)+101314207643499851088204608034064293499817077596956942434374781583433058889950347193132160*x(4)*y(2)*y(7)+49956860173971813636551545488920102967864325824515269126242716618840587752683079726002544150*x(5)*y(2)*y(7)-14101278904016564077977955606231003049970793523607350831335770313728005545131492345952861235*x(6)*y(2)*y(7)-421245272680992715504189771838047893154536485342215395833061976753305298883736501334445230*x(7)*y(2)*y(7)-11529858605322757069025718210416154568744580591301642280470580726216948771756957242495794570*x(8)*y(2)*y(7)-19082146058379217460443895425050870503530104740353274465588527371579982852053094923137898955*y(1)*y(2)*y(7)+2501588116308119990744537402333342806750324367495225891784719289991419344339767023727513660*y(2)^2*y(7)-8370411624644636433554967556786740582627320751881521412572971597096712079444834896870370910*x(1)*y(3)*y(7)+754525037699825955588299863546908567011474063174758085886167932316522894716236963958021470*x(2)*y(3)*y(7)+27861092900556689520833115913498906103433156329427458514212188312448871467501365486340941890*x(3)*y(3)*y(7)-6553092395115839983451562421513369637322780555806419435691389647851475037731321663466874970*x(4)*y(3)*y(7)-203612734793618180789397522735172378638116101357279133897201154276413727510748576413828258710*x(5)*y(3)*y(7)-11321770681161744624918029255074438755545062753137614304297820336321005993383218959090067140*x(6)*y(3)*y(7)+7582216473981983179760898084922428144702351900634791597913201556782393098711155141169691070*x(7)*y(3)*y(7)+25344704095139216857119470384766875320273150402213031529605350102832434978686668124273724090*x(8)*y(3)*y(7)-36965876369768153007903658268421089501573646077510974182822548202257317277024004278832909140*y(1)*y(3)*y(7)-11541230947300444517042275384353680479219874758933625267452366049597334952141960125954200980*y(2)*y(3)*y(7)-1465989633243541263400509764870105369897475827650478473889557957223854226562462261605341330*y(3)^2*y(7)-8534812942551717640442541585464339502193543467278747986900917279565077401276289571329250*x(1)*y(4)*y(7)-141864338937525019239502217549706778415036231548204427896380456747276665600788590431305827354*x(2)*y(4)*y(7)+2337803931230685791602124791875526650369072164858715501424492641857028433948308899485381050*x(3)*y(4)*y(7)+2459770090652278869287458366577165384867499326602636572111539265111118755714392764014084115*x(4)*y(4)*y(7)+133907863888789352231461729096207531439883241062711913142663127557046806668034427893782367240*x(5)*y(4)*y(7)+120828318705101356564432355356980935982655708604935115799913744996306895013511119715817097030*x(6)*y(4)*y(7)-3004761704604237589869109240477246647504330566898681885604837745733074689085882530907816115*x(7)*y(4)*y(7)-15707967530020312172659112429197525134572800502974494551826440563344988220717922614632102090*x(8)*y(4)*y(7)+8051730370803412438276070656658775168344757151905979413943168463314195812774564200898696060*y(1)*y(4)*y(7)+37871858428277104926331705876286923646431162900524955018162931757286893200321200997837971635*y(2)*y(4)*y(7)-5354577459018723081061507370281848859215125057986959430743786215990256572366191309282623050*y(3)*y(4)*y(7)+3820972256740520334447444560734581745231556879177819168781101953863488338991984329139637330*y(4)^2*y(7)+23381968290581267540046595043320485920623701313759951268353125899018908781828733037925097760*x(1)*y(5)*y(7)-81831333487840695467466705433723241365173139036896455919938535859702088987957229561476651345*x(2)*y(5)*y(7)-190684700618755926926231072726327264639090909503645312479377396803945488448976699927224406689*x(3)*y(5)*y(7)+31194632531539684918593999293654746144628701971453620314728653149794805348439618695697052514*x(4)*y(5)*y(7)-47447484887828739249871391968547538579925347572090507616853956680954269619765900118588081570*x(5)*y(5)*y(7)-15241465248670637982166379761754012869353496118580183917939722253204659855711580049368189225*x(6)*y(5)*y(7)+86776459449709213754050272686833617791234397431069063782176462785776748937287662535144066164*x(7)*y(5)*y(7)-230806110969269846939465794188830988271879982380530337015611319746973839360541035968337953984*x(8)*y(5)*y(7)+59954008872858426570535441334266956065616092618672277936651559426774372541684618005651185645*y(1)*y(5)*y(7)-36999250079534397612798328250074061866520056563382378886536837859491177155792399326515632514*y(2)*y(5)*y(7)+10336911729809751300390034957492895905524496938767740574093267720440014172365080596727396680*y(3)*y(5)*y(7)+12201722840504547604360739666864993720615820721229749630431210534339668510131702418370155015*y(4)*y(5)*y(7)-57184154186759619221814184160023010459207981615932731501936327944161086208082742395799128184*y(5)^2*y(7)+123286806141322763124354620384424805480263318309532622437805043890270917865319544411102666560*x(1)*y(6)*y(7)-43134313321509733553989428335320766498174427322847722227119209795083960180368950421069949840*x(2)*y(6)*y(7)+66485001930277858739637066593887675323850624239652024170591505992361800528910520577385813084*x(3)*y(6)*y(7)+188469541847723164234288008232422937524897577721202707498905118191436077561510564362809502057*x(4)*y(6)*y(7)+68649829589832114979973450455843663032510916466386519866341780118845964848797904304112503550*x(5)*y(6)*y(7)-37901696326335046394477175459424072076050635985085892524483583872164012020517330247389369060*x(6)*y(6)*y(7)-127801418404208783373719912516993177601262238998099428887957130665512628946094533052032820897*x(7)*y(6)*y(7)+170611678135047861523902580207421347744340366471189603181422201814162530132712166925755475408*x(8)*y(6)*y(7)-80288911223730263267703258258059958641971170484838462576349696525891424535908920632137261114*y(1)*y(6)*y(7)+137784002895987828663927184375801491922807793006390092124429633678722474364950448438027855927*y(2)*y(6)*y(7)+46432556569461213041132608923219210744754097046437816725489083155577324031493044731855602520*y(3)*y(6)*y(7)-9830662843808219910737861043286558503219798855824684134956749821212482967676521564697300600*y(4)*y(6)*y(7)+246588248326738071798726549689401783838072206349639128441677173365116809164394554256540944687*y(5)*y(6)*y(7)-179764509735352096628375366349962590862885481758195089015579859207523834250628236906783895938*y(6)^2*y(7)-127628174293076116869728111994718180464270001986193159263969558722143889176625540890586639914*x(1)*y(8)*y(7)+222293821659537184492829929436113128991864521002207690996186253966439368495668834480628097774*x(2)*y(8)*y(7)+28285995566183762851722764010762798540881506187237136389724880039114844373518458377017028690*x(3)*y(8)*y(7)+63777744376772471006449231676388919526805791247591073763326857357714418973085466626193561180*x(4)*y(8)*y(7)+302902141556140077641431462075420607637173262907587436766905479726564303903989961338538018664*x(5)*y(8)*y(7)-65951202155886224169440276494660772958846388134739944637862422921469985489640266010096718954*x(6)*y(8)*y(7)-87957991904009067322157500227736213205148542223990181226102849600930674885189679776366708890*x(7)*y(8)*y(7)+55476130046775169762763296919404943890718070367197893698788545147894024281329211189493050900*x(8)*y(8)*y(7)+32175178538796477605751639712893005205587349418181358653908725788201281936374356048123375300*y(1)*y(8)*y(7)-1513427512895432192370978100533967530098955752973103277311790409083374410511437549541428110*y(2)*y(8)*y(7)+7284651347100451080951629777504379674123889367935504635428233798875065704885324690161809080*y(3)*y(8)*y(7)+3814583262214614359095210362710454520269879367520366265312883897455222489338967266932298820*y(4)*y(8)*y(7)-2236287299286065705793991043382257186037335184049990572494458178270387664464287821233759170*y(5)*y(8)*y(7)-55807147164171280978858632748552204093656878947512111195998402643106410281490961650088758580*y(6)*y(8)*y(7)+2795889938239115793462380945598734133387132999507567248564228231065923277550576342540489340*y(8)^2*y(7)+330127216218202521501865320958586737505089318523597333009216120154863408648773284630888789054*x(1)*y(7)^2-201337573280154138580689138791904191748679449717709845920469853961857024011304744917878864622*x(2)*y(7)^2-41666087385220733202834791603407827503525369558558768618160371914999574933098131533689796820*x(3)*y(7)^2-8373244172649557512996095399004133069913868600024777866606129163610786401572495802221545885*x(4)*y(7)^2-160855754241843097268098962719458442044546662589291498087430239830428169781446576591016821498*x(5)*y(7)^2+269078304053465372868583695867931052989827494480679774916813340893032566591401502939761212124*x(6)*y(7)^2+32652366470885777496318046593298935432528335472778408208201474915253537877849210853913584045*x(7)*y(7)^2+8872476305256629724976452752089066727417929476117095749523246030823646286418471614334941930*x(8)*y(7)^2-53778455050670815588495566405116117299253342029943672427051568184886180155092763643018929690*y(1)*y(7)^2+10438592215468077902906324659389613123684058542301473506749927518203805974253854211616621595*y(2)*y(7)^2-11420914681892231789643820866865592185325699696020227417186190199606829441948626042786652420*y(3)*y(7)^2-4932953234723618575153566696211142646043334647708838187134982527306346836889118357081549980*y(4)*y(7)^2+77345247931255387735180002428890968121776741753231006115923651818421773583834750384256250185*y(5)*y(7)^2-48273460114365301145032989604953250805722170850073587375902721614151804186042164940685508460*y(6)*y(7)^2+4995123724577105921350977093167671464448987338946167101295444294323516200082971508745640720*y(8)*y(7)^2-5796813117295680263901100905668511964178557468924794160564364800412316464562950168489670170*y(7)^3-7357156056711056020618673012179273631856635055395660208490884269955886879676073015151617210*x(1)^2-41203808893136472412033437084939435025397975523071554061675467475389328009054089358329742830*x(1)*x(2)+3003704343334508238477452635845824712986875558320650883575181910874677488546917494634762540*x(2)^2-4253998813228951623927252024587901274255026998368522462834531344995580919387503274572370350*x(2)*x(3)-1236325991571783684464143036917227920415768612423291029833320375584939788065473899831922285*x(2)*x(4)+8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(4)-15888037263473318824944963563141641060062204419375524632002455292979709783713678331789271650*x(1)*x(5)+5056358337930308923469703896658246252638299994915633504582571545047447928128917927717920400*x(2)*x(5)-86681039191290958497586114300960760105265362038868009119303970283577164389735595128952560*x(4)*x(5)+12138001436622434446039583108582767956466331465629818387264767552103370005015365121454199860*x(5)^2+18040058380735617598173322913286719485279223030796187841032458026586399909797131076033253730*x(1)*x(6)-29664829205159491328034939504186261238508424716112742816837744308976317601351941862580957830*x(2)*x(6)-6307027228634159576550953650830910103188176612078523589733358558444678756059490653229909740*x(3)*x(6)+6294014252958132555380823807951775040838289662062293739339129453956941455518058817590352175*x(4)*x(6)-26105352736001961709592846478361891715476488778478231537587992797886990616530261944411876980*x(5)*x(6)+3113118736143167215207195289279520695823205625347743862566475677411188410749433869796351320*x(6)^2+8702066890273372454062224787068473945014842023382678167768641234993817497652316217045305410*x(1)*x(7)-39175439180025911744580596994954554730649535955688824480814271699146937313690568215138853595*x(2)*x(7)-2442047468918998694179026020120169799162897907713657802510193017561426332575870852526427505*x(3)*x(7)-4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(4)*x(7)+120270998367348268508718907366533203632883849262666195882660752622508043148309985573261332900*x(5)*x(7)-198694932625758130577176563241244885110050804805281898517539772392970601074695706968906998415*x(6)*x(7)+11151115153884689013172453720132398941972037744518179729724879375864690045497258243788011025*x(7)^2+174531449511284492449759344228594023940675060493230046855796025015267589457153321326579708980*x(1)*x(8)-181608198649113512022981217417874194927778024230412637610359689059173569939322175492044911690*x(2)*x(8)+97543465062830271776734633638998523097590055572586056649532936099588411603792657455119966130*x(3)*x(8)+7975906921570713252654411213669170186325615994383614317256349200501602342997331475537336470*x(4)*x(8)+1995818507453243818956612561538124471989388009321993295658819969400194122570774089269288760*x(5)*x(8)+16637602452845306320219469066458164100446292132477494053753889078595733122193929571429296920*x(6)*x(8)-4274067957079055147134286812963416633117414914654598897890145662336397649196174541905293500*x(7)*x(8)+37477717559946114593030369833304700331339964072229009862882256623525428978537508984849843990*x(8)^2+42644837005078141248172625166022740413905244695907728360535369268766525188570385835189180110*x(1)*y(1)+70602149449526722643126288727021986282356432679625369756323250667441845425289081181024312670*x(2)*y(1)+21587167058345914814811017679420153990185609231139678900286280354412700929238020810410342800*x(3)*y(1)+15093254368806675260758594341534887517523454565842237640401715269163509277429464762954643335*x(4)*y(1)-12560329416717346245663977417252145488112166411390964876992133773981977876262572518729422430*x(5)*y(1)+73664969928982584077762476792773456134442986476044787847706269411956973833627429407511856810*x(6)*y(1)+419049947545118763478204747386558139103111838735622353959456365615582417022204059524147995*x(7)*y(1)+129500045860966227404232236262789216325961211664835555240877007116762383015765802986696585700*x(8)*y(1)+38620009174627261295809403593200641254404396132448209726807522479911966534021096295493281740*y(1)^2-128856189308131692837729873348585782159453339165102826853245806577238444742259391973830078480*x(1)*y(2)-29203044520217569713698183603383615797622622913597458878954039162381003955876047715939050435*x(2)*y(2)+11493062628275510736808080202177378680130366483337484718837094935661457722106870104579251685*x(3)*y(2)+3173944824354015418542285249725303330775102520307859109969196715077483469365401576579044085*x(4)*y(2)+91572840373063866564818027525375294102073539959226838816059986007467078088944844380003278500*x(5)*y(2)-89463271142219066555408965085592425853123222164720829507307003190834478603660955491370593565*x(6)*y(2)+34350367284844027366549382010530506790360778710238930875446303889005039511106670815023519760*x(7)*y(2)+19976836271810384099198727637478491771564048294367320312203642467390098598308777274227034290*x(8)*y(2)-33482912486021489325586098067941791987181750606503494498618905698976432891425751526250464935*y(1)*y(2)-2462766122869636924942403760697111861198596287478316136733853046728475639253658294275774865*y(2)^2+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(1)*y(3)-29859266266904525368859977236208355959388184092735148376515049014721051826392802414552551400*x(2)*y(3)-26851589396652055847512084400769193680839786528913737437946376658441977463461491128032845290*x(3)*y(3)-6340722584484537449290051840001816599363340288316813649335139991851270880954915079804311800*x(4)*y(3)+88783671054830483112211683045177571358197420209796510296559125206413628868444608272831900070*x(5)*y(3)-33985698003528243596827132959836245052962886201984360348692210155666680495125226282019390660*x(6)*y(3)+3686695160375234826893655046977936026801213118392949607655389545917100328085943627972110980*x(7)*y(3)-138926947342310014281558992046166422049398737148568289290119218602556668834577068786232166130*x(8)*y(3)+118194631526102814880518455451838946558823314045338725332566116722646391915737854020214889900*y(1)*y(3)+36528711936422595871852182370844658190323880326989515516168222623614695724565082132022842924*y(2)*y(3)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2-119454807072734643882043278779642658647981368884155270788668049391489049546274809478384155350*x(1)*y(4)+60532817236370038573576109017917625621091589778913022656741200612195941103059695577386240740*x(2)*y(4)+10421642367570081159350727355990470710122045368391504449993639059708296301286314457583874000*x(3)*y(4)-65853693004055656822887216779072882588328693121594497108417054078745165400837513153672065705*x(4)*y(4)-71791223565354390910798892549181635412474732380691630047905622036230761898554345301094662260*x(5)*y(4)-158871928326291041946107107893846243844651823395952710092240593532880918209876690812885016610*x(6)*y(4)-39413957808596226438188962083424258023764246428780184996687859812934254708230907785692763975*x(7)*y(4)+18164291653594391920746007863826414227571393666434356018044680670436523822886936629078225900*x(8)*y(4)-30370022465300872329948779146311555623731357806443392576872183264248503626848163073648685094*y(1)*y(4)-195520332455704121387157948402894621864087803386835483245941921108004256844454316964546081565*y(2)*y(4)-54950099707201672940796345691347654744739894976023647836495496984999971724613084541415550990*y(3)*y(4)-1846841369988094289959312935593992769353035596560703779702450393120922982067021121738845860*y(4)^2-3003565224429282363432805509746024244827768856334863882328921224279838097581568399537202520*x(1)*y(5)+50368491462567560520518211153915847657322077190083952454780866054102268764959352689391650765*x(2)*y(5)-15607080633811845157459453054301657417774576399051915760920592029185430089121424237237378685*x(3)*y(5)+35786505670565959142823804099389576061072313932875694245063485152319623028061006926141011350*x(4)*y(5)+45681222557583620224731067340116293772412954203978808067186469581624327450661060194133464800*x(5)*y(5)-74319823755915947519799274067769709260196805590631784557613222915283393890276049627756384755*x(6)*y(5)-48017788877047130697530757211777802749198013740820279282183042553071592100128106927662362505*x(7)*y(5)-76816898886694970220252734255402118334707935995593886945403032675769882675343778926844821070*x(8)*y(5)-13645776787775197102531622597895763890998975562032827561629192777416576087370754200989349625*y(1)*y(5)-37184036612531721298138728394116998083965530175931203615737962311996126009002067748282755055*y(2)*y(5)+14423646186916590737586576496546367114893533320920084779893164154055269224800408134523228100*y(3)*y(5)+61269279946967851937887059043911212852058129201819004391416080581951925070063298849162075155*y(4)*y(5)-29478686537405908706631256396801133413019779074948385531720332176442673222361025308000381970*y(5)^2-74812661335048394751340884259804742277487763248122711422218777313096012251672891952930545680*x(1)*y(6)-83649464993624521142516466118687240137767732143254073194459523409926538591420754083248545260*x(2)*y(6)-3452939424661400640559269804150897731358418182099227814466920416442725046564839117627143800*x(3)*y(6)-11783642356449856903282287578539501241874724187374184183079311252879823979865080040241763905*x(4)*y(6)-44329541297954039558438297137247246965383148998332061649268432745080753460915546289419173140*x(5)*y(6)+106560259748460344056084574237961145259279412490327388443346647557232012135385907612384243360*x(6)*y(6)-16100377246519509031799627164268155428115565061805050973226891091786495879625749091962333995*x(7)*y(6)+41079840616224723128790889649653587014193591552675086805316030491984083797863947614153546600*x(8)*y(6)+1880903648610123410789097268230760470668865765459972019439741609027458421707077013177857420*y(1)*y(6)+2355107529899620367965106236511094753289953734695297762843920938038048640698924555211170575*y(2)*y(6)-79528074714054957113424078902643236281439817713814287855997938823961412449094151287455493790*y(3)*y(6)+88675080903047746890626801055054587019715310696409641938746836034181440163652419409879160450*y(4)*y(6)+60165422753745256677013465760508396010929731364007714587642744517820714896374564348729747195*y(5)*y(6)+13171579494708168643378556198237662732346168659266698908781178128523407899207329410224077160*y(6)^2-34802360343463636033125957075247804697173198816601895148230861848453064449374334446297684000*x(1)*y(8)-16863257702560922659782073171531108167539557892190565712567262706365309849120514863821596560*x(2)*y(8)-99514454589096169598875564224908908446222446477325419763365998936572758772561937330459326380*x(3)*y(8)+39075780180620579463923883146825742881752605931037624187547087419085991801526271282966156192*x(4)*y(8)-39918812132943179092778597107780752994196680604555721848527167929765097681138282477504449540*x(5)*y(8)-85932275930756362778883697389435555856154949706392253186237562328961684403088841913071961700*x(6)*y(8)+152771457305171953812898928826530111232189984761485640294620796457868413427473044409349982452*x(7)*y(8)+224215376115434190181932694349661082032704853273408268330607349761603513653899062359155792924*x(8)*y(8)+201623882040014218105268909584924261972982949925823407530989988061712193211903675757302266994*y(1)*y(8)-21890643312127207907784371121327660449979266109199131308897720349440556357673732850867032392*y(2)*y(8)-29536860693058910187827343713248562423063622938496097933809316942621683146583149695969733030*y(3)*y(8)+23439050241718683779139035658231538804882737266879292798871305719745856338243953060913138030*y(4)*y(8)+142114076392460912790199499445223736090476995845771391253072221482894708607135354743751734286*y(5)*y(8)+387964402368380246537570145674550466496213136325393407905398968638117001226201696728906292544*y(6)*y(8)+16799112621019452006316975180947116525998043175951169509684820730156622120249357488066003980*y(8)^2-94375258114420811508736025692983104342492873188004600354217114903857735597683174335255300530*x(1)*y(7)+126760080684834629928233230186295679008803767034643329536432413302089844202027895644042784190*x(2)*y(7)+47515481221999386944169816355997770928255347134373401303384826949910790926629107254071045234*x(3)*y(7)+130175770995042600027013952600871343976846424562813670009464730511964163514042287786731366682*x(4)*y(7)-73942019202223294128588638559285185309159853786364149533861129152741441211878737883031445430*x(5)*y(7)-29183733321173658601154182302253524734382789703130145416414199455739613392141862932910479720*x(6)*y(7)+14851571128710104161725158291847895865400319332422700177452666656444950489839938211440898998*x(7)*y(7)+321513516587981821779996055101863248525670108627602711644977633249296908673914750269043605088*x(8)*y(7)+103781170256743718308421773539958596585653694275544053028999123401801658134757350120964894944*y(1)*y(7)+248883125700299650396615854519987725321132107164363783839435708947463576051449000587308902702*y(2)*y(7)-96137436578427375256855251220741741890594334863965153543724572974966360649353093934857866690*y(3)*y(7)-15314058280501956675966796682162202075665261209313661807977428920924169127086514858342461250*y(4)*y(7)-213614896755954889480097011645957591440707971400613282633118617131950925417242714412525430062*y(5)*y(7)+245130065210829507013140900512166641663600855867649424377748561265113610219119455912724093848*y(6)*y(7)+105202697855576849533356091797989601128955701033205630782077387878938597209131183274576742890*y(8)*y(7)+93235150860329750137246842543699176878137842093858985514627229493901785168218307207602732110*y(7)^2-32397770027093027837655548440039564460641091482102932880791763664589236390388642997151626050*x(1)+41825699421657821574045437567716006840086246487157481862954548210683641389066305797416667960*x(2)+86956310866603475512349360189474316286186079647152595748464828615107030710512188419370208780*x(3)+51391638723158144172762450634344839324723900159148720474326806351313691188653381500158707075*x(4)-162345999858170763096042223949844166027738555616806636774175615126066865190401693784934207270*x(5)-49268650203624811364471691013620531150868079249363135628729203277245033094316829089945217600*x(6)-15138751607385028308268483588920254807848065221314947542417037855845371328389127378295981925*x(7)+121094258680178675170183647537960226430930207550590886655308743074173243446737334283301364310*x(8)+87672715553944074891445438632925226802667475025677993177963714330116449570351160698988467790*y(1)-6272614990666089265209033435824196425883012864065124964745692843800188296533562670306429355*y(2)+41996348360176830692922029581402037931692012642862200217465083943017715096902702968849196690*y(3)+101133687389421976222311080226695281285095640709353967870681493041572784192796698270499435000*y(4)-53321530170963750609624027127927465759553064779886199447969829754925809699603903394283522175*y(5)+72452662928742989163813655638763063422034348129645729583720180193199208346753086966292170990*y(6)+10859375938807370609857668856058208908161492590163603635108333535928013607523844785201959740*y(8)+292277969059380589774458119727701703405414830812066290605463918622388739274684584746891460218*y(7)+48088640920968264920045181806034652971052297136539564174821117067940723607142762093794563830
---
21
---
109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(2)*y(2)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(3)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(4)*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(6)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(1)*y(2)-1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*y(2)^2-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(2)*y(3)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(3)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(4)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(6)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(1)*y(3)+1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*y(2)*y(3)-1246937269302750947376537272572861324819066483384682463540643291745740053522462010210754280*x(2)*y(4)+1403891310701584453589772797345560124364470486177274300094689622247568240301944486634044560*x(3)*y(4)+5689694732561796016301035488964225361458501176627367004209917978106744334240820284160039400*x(4)*y(4)+3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*x(6)*y(4)-1948882924653543174171423671245641387001301726473319613587988102869524173673434253527776560*x(8)*y(4)+1948882924653543174171423671245641387001301726473319613587988102869524173673434253527776560*y(1)*y(4)+8668759636328152260467290861511042873523502561341420524723101815953440857347569834375577880*y(2)*y(4)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(3)*y(4)-1948882924653543174171423671245641387001301726473319613587988102869524173673434253527776560*y(4)^2-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*y(5)+10450640373135092391293706556046527861642543354519350286250639928325365644016193344244191940*x(3)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(6)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(8)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*y(1)*y(5)-3987410453813815042509963445021762634153633165064479766839294444996733775515104010727174940*y(2)*y(5)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(3)*y(5)-14738630628917071904717177545754491354976631576686845935445619542159328985790279518308905750*y(4)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)^2+2635132072466124618738418159272845195593068349720417523255405352144796870051812372742675670*x(2)*y(6)+5452936173196379218111771778340818137841879411046854237299296574969541844196984466871421950*x(3)*y(6)+15505390159954904407669882748231952770670030863860924178087718299594999362054515159005108500*x(4)*y(6)+6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*x(6)*y(6)-5206105039096323015793450634777620993243441549554095947829943048651636193954211551896441620*x(8)*y(6)-5534757835906070529066718604618083567664723032881310438939364335013994153234939668452019170*y(1)*y(6)+16154214091598756374042622044659250094144917759139259042124276332396538171002918944140704620*y(2)*y(6)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(3)*y(6)-5033484325998617950097889922807861727578798521054325494845976151837035005480487696287746020*y(4)*y(6)-4616054617816497977661786996267787294765153009863889489245907152856505870594631542725885250*y(5)*y(6)-5483588208562126726508486439355122856208056276336450785319514839750322839164166228651054880*y(6)^2-9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(1)*y(8)+9917912477855753832926327715469386766210728997016539731986121220648871642653192103900737770*x(2)*y(8)-15306230048136123364892564498732206298331478730024219962147816141467872822133166664057513810*x(3)*y(8)-6658283455669107901443744886759936529745296431185848242569157200587313189386791868224706130*x(4)*y(8)-13812566561515704053373796700387958714251250855440878258682017503052164621379164420670546410*x(5)*y(8)+24535164489329581744063714076693508156547946169784879500349065508754272432963577740978448840*x(6)*y(8)+10472665551034032285605045015299599542412353423998975041405484605682422868922849579784505570*x(7)*y(8)-37925816781935746583451696299758592515628301444463753243935210459157762426846803201254869050*x(8)*y(8)-38899920860948040933111392657509295024889412010806917266334770685148320085780887827377382660*y(1)*y(8)+86900948275198875404332561537990583804307045935197776099145964065633656226214086176332882630*y(2)*y(8)-23790674610122709298607515184511088191179717475461670896932864698648833008822933010151510260*y(3)*y(8)+173780746790766194598666223930335508103110925244850742401192851260325726661298182985023484858*y(4)*y(8)-2959588360335853814812138108148677317085116484530628460716203675999069836445126599579672950*y(5)*y(8)-38036804186822193064615385549095229128596807735418452527222362401208729968967365185067540590*y(6)*y(8)+6552136254130257814259109266605228732187433539168270321972962723099222612480871767641252850*y(8)^2+2082859666471384254507498021774654425404461492455746866096655638871960456899073357519479760*x(1)*y(7)+8762492573209674389090904966708832838105895201405789872041543403333088723256787683924716580*x(2)*y(7)+59929268447619781679181194064992564517657858861363889409414797825136177440435259967176718700*x(3)*y(7)-29188862751488441356187677553347355062979270318180108526186701508771658386018941332026691470*x(4)*y(7)+5602949457423808180299995205189844211839085170977353874686619023985999712662168758048686230*x(6)*y(7)+919711970945469581909353895866259819752416539777673243262528267646455317885719126579236220*x(7)*y(7)+5093144609589973652369814484884828272874515228788009074600882892645790761583536540188005960*x(8)*y(7)-6547370563263529187476520649181345872805892635742670259738608881583807330459738064150376010*y(1)*y(7)+25754968494297896939923728827420582792562004932486354647968264031686650490777814483630900500*y(2)*y(7)-1575401741164214877800491532412904057524630632701177392848841598508316969656576612728921210*y(3)*y(7)-82883680183553407504894678312498622748437935971512301187971891232683689473934429947246105880*y(4)*y(7)+34264341495094835774460956462662556891059430452824052420674757211176656460337356184073225780*y(5)*y(7)+125420047403340074565928653123787352481722036397001401038186468049716231442743400533030080760*y(6)*y(7)-209631631103984543317143892926635870413258465965947806723503612876000652653903102361976463990*y(8)*y(7)-179279652052847858414706540024384631446591106442464874900864718211086607880421126723825470680*y(7)^2-2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(1)-25808710871813398971612032399177795415078069531228226335923903869794386221510843073051660850*x(2)-48238677765495214522010112504841958466072243634168189760311331849948444532817805039006036530*x(3)-18215417017219207889271969788295416436382806459821888898145800366281130267764803509237136280*x(4)-2873816636447365008579986472603711086856136533820668207864918505304353530453506176716310190*x(5)+1595490385505755613842195723921649417320931062946612016313018761025108834533018064646756980*x(6)+33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(7)+97835705324484411158423736145381877265220181379166548013127792613383563966861781434039894090*x(8)-77166441023996170483738043001872834587616885726014910249953333976797810010797998608872834270*y(1)+19797113502451766182758102932255259527159744552691571310968959553738726965132843848576766930*y(2)+19967829849912627637479408628546089295153951044894343511306501883772310013382888208595214740*y(3)+50368900635539893796210594110165559107910337866644218536042090023415308942184412882684846220*y(4)+38701304166224875368415711825664908120915491817541962683804866795776214298573018053143350060*y(5)-18022066524637562907026387836780236694654947292400941973273031397571603990522500635545404730*y(6)-43011765408418560661721561991782421727501539998863283191592475461342248566014650935801661630*y(8)-118938076143171407449231002818081273781079627678512476059154413813839400433683421730630289590*y(7)+37621222024572798465935386200087006564490542321762423641188647377509451325357822599105321400
---
22
---
-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(3)*y(2)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(4)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)*y(2)+492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*y(1)*y(2)-601766593563704879199899721485392781949351427778844054276060027064545087017628931179689340*y(2)^2+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(3)*y(3)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(4)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)*y(3)-492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*y(1)*y(3)+601766593563704879199899721485392781949351427778844054276060027064545087017628931179689340*y(2)*y(3)+1870405903954126421064805908859291987228599725077023695310964937618610080283693015316131420*x(1)*y(4)-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(2)*y(4)+817487420927938080872476310850121893955246860444067970239947720932933900057234650340598000*x(3)*y(4)+429449848374812866504060961722739430863819622940614493300695570812806153465227359870156280*x(4)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(5)*y(4)+272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*x(6)*y(4)-3819288828607669595236229580104933374229901451550343308898953040488134253957127268843907980*y(1)*y(4)+1885978287385324775875566679025786723542924726685788971571907287902247983215147033341823380*y(2)*y(4)+492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*y(3)*y(4)+7089238512319421918726134823505420950050888893326615189858743924219869854186065870206299980*y(4)^2-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(2)*y(5)-4142821239975041955101158853458085213590008496592041572907486952448415838316211726103562560*x(3)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(4)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(6)*y(5)-2622824847450780804054876885881973770932956711573758667435528159884027660548709524324171780*y(2)*y(5)+820590809405052107999863256570990157203661037880241892194627309633470573205857633426849100*y(3)*y(5)-6498975307922820654713896922728341517292936215728201386930275942816264571659466167782518900*y(4)*y(5)-5406702114137186088165040887932950841187887021080550325722702550751671262028555672691968040*y(5)^2-7311065938302397408940030835806221356731017068109279815491586943049997518649953489604610570*x(1)*y(6)+5827046047183112147242102691749252885862031458226351301944119961069515384354100668407598540*x(2)*y(6)-642669770867952649371407814746722877917291104653191812277661889571309441262084325258393030*x(3)*y(6)+2793159226289131250272436613473468417237881039957332847323083158866441443458762597416742980*x(4)*y(6)-7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*x(5)*y(6)+1547530616193317961163559939466526437529183016989778400103999784068520137590601464797765440*x(6)*y(6)-3228365330176002832714843404844528447837736981668253318398979369367677743644546690064697250*y(1)*y(6)+12538916391246855485097511778755782788722729886200226476499660220043555250360204415945575120*y(2)*y(6)+18344308499725060808833289805544434897507594689180314079207724979070484915157791382189069880*y(4)*y(6)+8907003105770457922055715293897772087424349858305969106724734945554405895758221676234335960*y(5)*y(6)-27553985761723216626752470011059795325320970162375867665765813885592727331760490738217324110*x(1)*y(8)+11412558388374672076805683814167573494636618487307717969757903633499993739002189841080185480*x(2)*y(8)+39524803592728927717119492819373033223857592990967817264080412690311077820978190670445292140*x(3)*y(8)-22246233527531178875631512943886373788600189047097606324444654228987367249798076219008934710*x(4)*y(8)-12657050418268808388457490320924762736208688956818745838418308299221800222943010178192803280*x(5)*y(8)+162766627845933289162279626002221384506561646155570254993028039312715817143257788916514220*x(6)*y(8)-19044169912822290603816196074213281950814477880884601399478007749344251293133955122519839070*x(7)*y(8)+36089873084336265105996563770028858847678426132584861449781941400227062582273014207244348510*x(8)*y(8)-19887208118184488063626002623876022781508676422002318594010073128785570550443153461996487240*y(1)*y(8)-12948822005914722584677871816239175048026724814200750711180478812072310511295421260659691800*y(2)*y(8)-9362555283343663476341773736162661700239042102622694466657340217289231058528223807084834250*y(3)*y(8)+55973847376513768753389659453322823407647801234437386038483767849072687018876624510855211990*y(4)*y(8)-53740254508282718652890390202344310070399102197635213464696097302948949740739526734877847320*y(5)*y(8)+55654219744867517965791225455191519737475454338149560521596546027834733929030882317477081060*y(6)*y(8)+17070064026277579395503430972371754208999237459656896142111821165944727215175384265383636204*y(8)^2+606017687480656619507530830059200042419971504546151239861674077849044695706277724372849450*x(1)*y(7)-14085442206913750774398925237445070473645676537195417142824323387535435441788701701302296840*x(2)*y(7)+56754126283949998017904771740288160974534064794835341337510362797545262795384376818685345170*x(3)*y(7)-42900731935624199736941029820985408693250607649433654766470105247463524186667109083202259970*x(4)*y(7)-193692316637016054374607170655406642717599631668164607917440864121876708642800051397698500*x(5)*y(7)+14246937540417035607155219407531053862166679421702872091716100623952657126582381757486807440*x(6)*y(7)-9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(7)*y(7)-5411507461590868419585714762047025163718479977663799474597705061734247370235060331294287100*x(8)*y(7)+6641845718461843198953037254975849145746893632805023481415103616195787192521100960518215710*y(1)*y(7)+24327877034572810370515441709547785203067955708840482947719741787631048253354882027993770700*y(2)*y(7)-24686884935629428789076771945460019813415241181630687370201148402422047738906836824361308140*y(3)*y(7)+15323248990192209385712713793246594823443326990317875843188432801199911372248662865012501460*y(4)*y(7)-117739100578557164544016388521729294708852138065501635091358623563747491221301393361183732760*y(5)*y(7)+56297307654345739165427302464390413559327157504721205598235706507347213591889858281667085940*y(6)*y(7)+106792951937111179474692479330242230119441599317193801676468478495628306348098767179568313434*y(8)*y(7)+2634216290324555677070730821324960902494911531507754142469541297505598770463320609714284530*y(7)^2-8179013033261559426351071814415245920570719130219454926473596765298114039363945055507648560*x(2)+157441912883626490295442401000809505308289265622955252265959832269515473903622643835008668350*x(3)+81165263089387789473878530595516078244930542633391222211100959182061155439330519268131338850*x(4)+24597171675376790507143149935002023490445586894584968165589241278016827760339533922556858210*x(5)-37790883630198751306579240029125510720143306386426448118960793187438894769165634248013283490*x(6)+208125875500860611314809157940288090152847621534729332277138090402296815123636400785626610*x(7)+17950228174759592569477930935908976633120716446409735024218877962349384688645776401745304250*x(8)+42088921166625003368754904282033364774861688595719162559009723113857291262985690382265392540*y(1)-37267578284534252302889179621594343919947952735551328111177027966685153005534341157132991800*y(2)-34825826931419905381534841212038583500352696500402505556863307835830927095441928229262391670*y(3)+96220411216128056871241248069681534437356464929024279439554931444310154017428187739293689670*y(4)-81292891897669450233846378924356255252970179220941543073433917741494572176930000377137008380*y(5)+39653442260546092929758650542455342533546680917105231867471607916818363288652758293554038090*y(6)+24146248889664178356167017999674546623387859403110281243598377649671361267209607974176943930*y(8)-48224168863419819072713304208031927697607000133262433096649799902971139338919276814126321840*y(7)-16593545133184734666944396830883565036485447172976922683252068592703112820143904272383778740
---
23
---
54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(2)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(2)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(2)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(2)+1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(2)+875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(2)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(2)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)^2+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)^2+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(5)*y(2)^2+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)^2-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(3)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(3)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(3)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(3)-1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(3)-875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(3)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(3)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)*y(3)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(5)*y(2)*y(3)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(2)*y(3)+1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)^2*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(5)*y(3)^2-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)^2+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(3)^2-1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)*y(3)^2-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(1)*x(2)*y(4)+623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(2)^2*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(1)*x(5)*y(4)+1519433076278730307667362709522901956137482103532705120287292532056718020208206893657620280*x(2)*x(5)*y(4)+3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(5)^2*y(4)-3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*x(1)*x(6)*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(2)*x(6)*y(4)+2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*x(5)*x(6)*y(4)-2415397517906085141646456782759373249865430965373069008804263418240566013655182782209863420*x(6)^2*y(4)+2105836966052376680384659196018340186546705729265911450142034433371352360452916729951066840*x(5)*x(7)*y(4)+3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(6)*x(7)*y(4)+7093586043263380469890808286309785485822971662804641304304607600354312574542764770794083960*x(1)*x(8)*y(4)+3195820193956294121547960943818502711820368209858002077128631394615264227195896263738530840*x(2)*x(8)*y(4)+466514593252541967475033111513731862864129238899749395216275315371041839981748528682086860*x(3)*x(8)*y(4)-8340523312566131417267345558882646810642038146189323767845250892100052628065226781004838240*x(5)*x(8)*y(4)-2807782621403168907179545594691120248728940972354548600189379244495136480603888973268089120*x(6)*x(8)*y(4)+3897765849307086348342847342491282774002603452946639227175976205739048347346868507055553120*x(7)*x(8)*y(4)+4364280442559628315817880454005014636866732691846388622392251521110090187328617035737639980*x(8)^2*y(4)+1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*x(1)*y(1)*y(4)+4987749077211003789506149090291445299276265933538729854162573166982960214089848040843017120*x(2)*y(1)*y(4)-5689694732561796016301035488964225361458501176627367004209917978106744334240820284160039400*x(5)*y(1)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(6)*y(1)*y(4)+2687893324882064501937282219709413881183846585521091665550912658551543980340927665656729420*x(7)*y(1)*y(4)+303430894197236221584189442106489919172868423802425657428909716344526616390117996358800740*x(1)*y(2)*y(4)-338636393064695819465061163260110360448432454367238829880993959636131676966092099586013100*x(2)*y(2)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(2)*y(4)-2583653531089914266082945361701395632304048742864015949849428331767975692494518286343568040*x(5)*y(2)*y(4)-845396238969836729615619117092896300912257029229912991643568517142332186098082690438788000*x(6)*y(2)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(2)*y(4)+1312945295048083372799781210513584251525857660608387027511403695413552917129372213482958560*x(8)*y(2)*y(4)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(1)*y(2)*y(4)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)^2*y(4)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(3)*y(4)-1531769510889430601599744745599181626780167270709784865429970977982478403317600915730118320*x(2)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(3)*y(4)+209668289005516776572134191537379350211010162928107957406608334220088085712555573533419180*x(5)*y(3)*y(4)+1039415025246399336799826791656587532457970647981639730113194592202396059394086335674008860*x(6)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(3)*y(4)-4314746702727814887163534479768395731800512251714662366170409014968753271029264831986268540*x(8)*y(3)*y(4)+233362136446840907901595323345136023819163219231438473527949769952384498070141725910768020*y(1)*y(3)*y(4)-6157243788640042659485197582384913312072101808005841040077753156377965065272109807204209960*y(2)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2*y(4)-2613763835126606299995337920127429017183227353602821861719753169435072607307885328032868260*x(1)*y(4)^2-10714508554650528906778156729046663092735076726125231760288070889647940234847189493814987100*x(2)*y(4)^2+1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(4)*y(4)^2+7911073464191318550763284597159907379778218523248709274544555321287246474599999421134681960*x(5)*y(4)^2+7052173767441692817755162673714428518050579277367480287943164179661634167669544701394369400*x(6)*y(4)^2-1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(7)*y(4)^2-7481623615816505684259223635437167948914398900308094781243859750474440321134772061264525680*x(8)*y(4)^2-2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(1)*y(4)^2-5182945725782718903852147387753959402134035315834552980541591171648259711257209097146299450*y(2)*y(4)^2+2823145325193227413662148829681074800269068774400186324610697370245047227376808068154331900*y(3)*y(4)^2+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)^3+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(2)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(2)^2*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*x(5)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(6)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*x(6)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(6)^2*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(5)*x(7)*y(5)-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(6)*x(7)*y(5)+10450640373135092391293706556046527861642543354519350286250639928325365644016193344244191940*x(1)*x(8)*y(5)-3241704220952177607073652038802593406725360659745283185287036527323137294644785780654901220*x(2)*x(8)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(3)*x(8)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(5)*x(8)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(6)*x(8)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(8)^2*y(5)+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(1)*y(1)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(2)*y(1)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(6)*y(1)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(7)*y(1)*y(5)-5616818954258749807956227180140672764437839755133461591270536878845584696376720563630145600*x(1)*y(2)*y(5)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(2)*y(5)+1200467444482023816855113907825590831779944245914672720964840823186012000325222959717633340*x(5)*y(2)*y(5)+6307819133160050436192547702588442648052534857927308713343152975876949805699981618140629380*x(6)*y(2)*y(5)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(2)*y(5)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)*y(5)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(3)*y(5)+20148529327728050937876228509444758266029879159222731319780412663944264236907482749804288100*x(5)*y(3)*y(5)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(3)*y(5)+3785256468156718243587437089302962641158893961589136374146415357124041392851643667139677150*x(8)*y(3)*y(5)-10487797595130413657504856003970496823115318764385532254993069106974877294304392663154428600*y(1)*y(3)*y(5)+16703229166744037012427201820114254411574994496054280730138766805040959659619956570053414360*y(2)*y(3)*y(5)-14028904245089213887114096642248538051477294058445802292615960020722887609015667540292833640*x(1)*y(4)*y(5)+23134165102705771749764799122223264102617683423289087217051771904525590953652324217840527820*x(2)*y(4)*y(5)-156954041398833506213235524772698799545404002792591836554046330501828186779482476423290280*x(3)*y(4)*y(5)-1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*x(4)*y(4)*y(5)-10801484978206057170364300343220278733120142909590616186944482216855473664649866076402507670*x(5)*y(4)*y(5)-16251102722033127216458820144501710313740797253787931609827802405929098613193646672050939600*x(6)*y(4)*y(5)+6283693980647756643017129557693079428915473490765005032330026187256617824707213786671752065*x(7)*y(4)*y(5)+60032527928693892393412248098696512035972081072498578724222344185888141346650235971748623070*x(8)*y(4)*y(5)+11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(1)*y(4)*y(5)+555663448455374313469807751274090603955531725939169490178623450370398879537985793460873075*y(2)*y(4)*y(5)+9961777695442722327383080806691338316955623595198620611339605132032708229998814680828526510*y(3)*y(4)*y(5)-18378973109606264452879024809444504559382830399719185609357296546102425113361118257375396650*y(4)^2*y(5)+11351757392157956739321213370702019668507191191366108673871090353450644187687619289692853280*x(2)*y(5)^2-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(3)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(4)*y(5)^2+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*y(5)^2-5945055278020770651156172482769068827319304170285558348148387802698972925659063617000885240*x(7)*y(5)^2+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(8)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(2)*y(5)^2+1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*y(4)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(5)^3+4675933865836272790201612676533376161137948718388862292236181590905200648598141116861934900*x(1)*x(2)*y(6)-5827046047183112147242102691749252885862031458226351301944119961069515384354100668407598540*x(2)^2*y(6)+4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(6)+1266016976924594975216779255278484519951592830568730088947314995596670647449216354822066070*x(2)*x(5)*y(6)+7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*x(5)^2*y(6)-6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*x(1)*x(6)*y(6)-9850166994206171536257244559847783724712641271477014191182408558987482670014735507750923440*x(2)*x(6)*y(6)-620941008086789131448652056971631892618589908672255354114176912417879190399889116511156920*x(5)*x(6)*y(6)+4580371983695687566281727360114317479708736641926363586292702128555191478228153205596620430*x(6)^2*y(6)+12397851350213939251884285068647220065999452167093859481498901714682994837911802083211271830*x(5)*x(7)*y(6)+4266184584656268537530501824209737731672960459961565963738357388944248060571579771088526010*x(6)*x(7)*y(6)+15773846419334463978277714453410354793984006662463448685316846194885659842207351769952233470*x(1)*x(8)*y(6)+10985578854777022069375710271533651294134841881149492984817191784849138204648249824261807450*x(2)*x(8)*y(6)-9999815335343081357780298054714220420741105682832492100808838604106070098995422397799262250*x(3)*x(8)*y(6)-15935389875757409145242658509573652718890608149037861204205709049827612684814690241893544860*x(5)*x(8)*y(6)-16301611905233082333447266050042457687191072421469162843476567335158203623154297989540959440*x(6)*x(8)*y(6)+9838803487176803529920347717402796207587813458419376023647255907680434313724923838140960540*x(7)*x(8)*y(6)+1327576737595999980763635423734562719935139102280402011833433118760181315450257749734150900*x(8)^2*y(6)+4021711880883652171760332475606931547790761137993026654897544597319968899760733169653356740*x(1)*y(1)*y(6)-3902132067653719409135821062717821095829872819999032036364613851406674119325303538043235580*x(2)*y(1)*y(6)-15505390159954904407669882748231952770670030863860924178087718299594999362054515159005108500*x(5)*y(1)*y(6)-8605049249367699591486918190473915651134580305704826611236802764964747575269823646185770710*x(6)*y(1)*y(6)-3149147691382960519930288057380430889657618368872536003890950150905618533791901908378555220*x(7)*y(1)*y(6)+5348494438196169919470667528316728039385472561149207868105383533424900057733187869834575330*x(1)*y(2)*y(6)+6654593290778355722540140230549429230968088237805086301735885095343221060085267382863131290*x(2)*y(2)*y(6)+232726131393067264777773225240423778594639795276304024592779171820260774514898519979966950*x(5)*y(2)*y(6)-1431425998995371779073431243716978685173710036208656739923476035961033830841485336311513410*x(6)*y(2)*y(6)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(1)*y(2)*y(6)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(3)*y(6)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(2)*y(3)*y(6)+15828355251162060778318118553172938128142984443763191398525159916003570504114033717688066670*x(5)*y(3)*y(6)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(3)*y(6)-18857486716318202189437393078055682025867588776057654354214261514196549332805502392476054830*x(8)*y(3)*y(6)+5406694540364907856871000278389460050366221561486884474064910720991528400364381689421753800*y(1)*y(3)*y(6)-26222082296263453261117596050328562684873914471873076087140026158373244174877017501548982380*y(2)*y(3)*y(6)-31907363156988959516517259702596715707801419729208908901942899362209233321490200500280449380*x(1)*y(4)*y(6)-33497667482743885621834399057704197178356527566320341767206528149038230010689416203805932440*x(2)*y(4)*y(6)+314601460751826975417053049957810265251155395958727218244972165714276429013449710956991405*x(4)*y(4)*y(6)+23519441410527526239845135655639347315846890945376511581178784494947963591068737110544170780*x(5)*y(4)*y(6)+18900653420549570505681828549926413632374456376950924520092320448933596794119107325449336290*x(6)*y(4)*y(6)-3002494785633891477354335269667224146435001981479818883795884824265820409354377376613720825*x(7)*y(4)*y(6)-18052096379026566369601926694285740106437243093623053630379176436875203697486502480421404530*x(8)*y(4)*y(6)-21027333339903390061891658686627402348878136270653406164626485632790255581625723448816977280*y(1)*y(4)*y(6)-40660724604501540424817177018615905869813343230595186741671261049645522933202980062624992125*y(2)*y(4)*y(6)+21427688071170559204349912338576074641262293351482250795931975831568934735705768491646293290*y(3)*y(4)*y(6)+17101469950681716060052614114192495093483831904249693657633802175039405116896460370621279000*y(4)^2*y(6)-18439508981475040223952227327307036818217026965738388991015972551315964388763852000604164640*x(1)*y(5)*y(6)-14822286341196942222858601869023722560648948629008797766421003599866393382407632944204265150*x(2)*y(5)*y(6)+15954467769749986768685220266959189111206422774773534563698411990369440902106632837359302080*x(3)*y(5)*y(6)-9826458879309901164875781222907254798116812940925526384836209427713140366015650765506927515*x(4)*y(5)*y(6)+1005548215747372994356678432868167311532089508212278036060297113457117388635404626022519820*x(5)*y(5)*y(6)-13385734095168906544146660850058372283611277282684375632632308407923698013603450218936040990*x(6)*y(5)*y(6)-3154025685148641979659108249817505103849593220796307773697810954613348342418898195876320695*x(7)*y(5)*y(6)+4468071259332086840782895826792804499075772318497894952974759837779745458485423559453085100*x(8)*y(5)*y(6)+12567816102833960127123175676537559881372405378653017772877478862093736744230009404432928590*y(1)*y(5)*y(6)-242807193680283012772471004770236091304806023126750241394842671240028499253335922566081815*y(2)*y(5)*y(6)+9342217160108814569456261949722687351712125236804038063628556617805077429180227862834072490*y(3)*y(5)*y(6)-4992169618945125041885338120780311163252881601204010022560013729416090584940319011854774765*y(4)*y(5)*y(6)+7813266027233463752043700122008175349523523359033304291585975206652398727172701334074298845*y(5)^2*y(6)+8577181199792483226885424570161210589658183409855288199100332503338081605695003144826056370*x(1)*y(6)^2+5119071265294452110945228298948333253019356664547035964560584333166452417784949568824773170*x(2)*y(6)^2+15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*y(6)^2+16942124099173194945788671494664510522082476384224274883929106462492624919992379229452392570*x(5)*y(6)^2+8544898561163378805325172459455571761337664145039805267776657283251650138831927167779950590*x(6)*y(6)^2+1164019463774182348682614732148535510282749516673097656531027127195538109728186449517251140*x(7)*y(6)^2-4592877164907727689314663267611635625201506557549382206829236505776742327428834272501705270*x(8)*y(6)^2-598937927449517075612114977045568835181040963732331579643470022346967530450786538042050830*y(1)*y(6)^2-80512709338198098626086849420853803295661143456961186787996021319971670091204753059138640*y(2)*y(6)^2+19889548950092903232668691378692178861915226320238262422476131364525950796762105747662098410*y(3)*y(6)^2-1760613469595930939699931698123251696285780468753825707006568405977333787543681863912145750*y(4)*y(6)^2+29664864588586497928002557302125459474938652892463317358062193943696748841727284265215780230*y(5)*y(6)^2+15605839352137278875954895850868312849264059328097825559115441591040440066631555380558599710*y(6)^3+4651800134441435237640356490508424928709519508492109730685826408527108630812380095555115990*x(1)*x(2)*y(8)-16533619361636359558122489629439546252529543281583003018529961206615141149304479842583302190*x(2)^2*y(8)+288089050576875280596294457693193614719060886927099587321191523770054537388718215652219910*x(2)*x(3)*y(8)-13918370710873041017325379503646775578304315006703791457386156274030489922341485727845323670*x(1)*x(5)*y(8)+4771377965886474666231535817347269288758326282984243013409181131107084364790526789599681360*x(2)*x(5)*y(8)+7775730893631357849403782710025916593399927285408505858028672611423169546837015217793358140*x(3)*x(5)*y(8)+6438400762415395248583336497764513886647367802683808353886017544413047203270160890269527320*x(5)^2*y(8)-17513339780978423973693950031306333582810948113615391382802788456552469619580828363294961510*x(1)*x(6)*y(8)-11113823113686475802213162913858881148422879799654580875855950193826030706138969108337658900*x(2)*x(6)*y(8)+15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*x(6)*y(8)-5704649754653112387974178162249539241596913989571151160687001085401636680425204309502789090*x(5)*x(6)*y(8)+22208180242457471499605978890686591561645166835679081168386521423428582646756597109063183070*x(6)^2*y(8)+9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(1)*x(7)*y(8)-23293297122058524919786896723109897407120198279346505847255734881958163126114036968371449390*x(2)*x(7)*y(8)+13436013326362402829799150450884882971026989231912055287683487380525904247586754753667387510*x(5)*x(7)*y(8)+34528394234170638961815100126106002443428601527951872294237742446402350391652906628647343880*x(6)*x(7)*y(8)+64064378660413259782765107088836576353654620165463420830649942379574014607175682349620049310*x(1)*x(8)*y(8)+55101927120285137259867539842206392470648397555017894282354181975821282221007946847167310830*x(2)*x(8)*y(8)+28199403219037629873951788534957610640642534389257243447083747376185388671122396597156734780*x(3)*x(8)*y(8)+3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)*x(8)*y(8)+30418348193244418634292184958540322466534264359195896673027541627969536821865105209152454110*x(5)*x(8)*y(8)+1042286844804474414990483187334842056951193050473935223348900016889976307365524855433185050*x(6)*x(8)*y(8)+2973123446487196375978399165989140189690281708267799779548432898979412169626206446404134050*x(7)*x(8)*y(8)+35042879583470560321526564985400868213482366064827360997509909015094234275682853442194509920*x(8)^2*y(8)+31915608941863779377085992260783332710058489758428003860257576735277784080326181302567416780*x(1)*y(1)*y(8)+16618092808077078382458073201549885268398864882582990597695265405195431899053731892132543210*x(2)*y(1)*y(8)+27642268684715342292033152378413308728178846719326060676293621029879945981313136784093782130*x(3)*y(1)*y(8)+33152936999512994312116924213063474302431107702777882208776877438993681284266072456062681980*x(5)*y(1)*y(8)-3508233675004129861915805415264931174268118166703389442805223227257857726460802399900412170*x(6)*y(1)*y(8)-24284460063783758052506872240121342748833874945264499908273632735389085753835624793880175490*x(7)*y(1)*y(8)+33220258928316782779599836688791760371570403704441115233539669172751030596279312470878475080*x(8)*y(1)*y(8)+5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*y(1)^2*y(8)-21667894607961090010514547298390344123092017043839976167589541677800441445528762143653480190*x(1)*y(2)*y(8)-4637562892041306239971610004636766159073264247641402049936124487687923679803112106116468810*x(2)*y(2)*y(8)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(2)*y(8)+82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(2)*y(8)+21266545535956886061318439735655517848756695926386910454865700079106602063737128802812324660*x(5)*y(2)*y(8)-16357486495583449279406185716680388259118887743393786344261037047090659679398799224843089590*x(6)*y(2)*y(8)+16690419789002373323811164705834936247617520111587099673555346383283021335919259816098077040*x(7)*y(2)*y(8)-7681456184927196349656469490827446483974559879498138556587239490952345409413793873845104010*x(8)*y(2)*y(8)-7131075056355116197970996617110145026233414996390201826732999173129605716424291660367016580*y(1)*y(2)*y(8)-27353026980168403599995441885699671906788701262674729739820910321115685773528587780894970*y(2)^2*y(8)+25288651529193133668276671666945412595364592609409531424477208429486592825924465755540997480*x(1)*y(3)*y(8)+12796453842826164971334625089828245704603332853166790938029728402244195931293132153766380450*x(2)*y(3)*y(8)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(3)*y(8)-82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(3)*y(8)+61709635853716801169562714096220916915363633881331738394199306520732166691674869292970198210*x(5)*y(3)*y(8)+20600727651577281726268572867720370331491732553067805395711475032874958626873849029965367630*x(6)*y(3)*y(8)-136765134900842017999977209428498359533943506313373648699104551605578428867642938904474850*x(7)*y(3)*y(8)-2288219222738752999046150371872976692097727506850726508747730211231230461227027332491425240*x(8)*y(3)*y(8)+14906928886981920840218958234263622937700849801578204696996250683129944852545773111179066090*y(1)*y(3)*y(8)-37515719547283461704413932357350785007822033164185406589559046609847188243769517219039925570*y(2)*y(3)*y(8)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2*y(8)-184826444808284902012418793041932065288662286408990153620955498843329718814098707515035682784*x(1)*y(4)*y(8)-57883942373770314448768047061217896555717615169319272471346168803546140875504073170465750000*x(2)*y(4)*y(8)-3274297214655710874654578706204852111593070211254297995405654559866178320585637501950175980*x(3)*y(4)*y(8)-14951282291820801399214313031347204539146158401875608212704256040939743040305283559591642650*x(4)*y(4)*y(8)-7049921162251940809267068873001533562077360221874256545921818099151230770891511702281661590*x(5)*y(4)*y(8)-11484851071723760162036573508642275693988700643419524234276329786116444414035590953774836050*x(6)*y(4)*y(8)+14521608104620790459738422665832487969993531967975352576372451689903037713983052520571106720*x(7)*y(4)*y(8)-40928878489103824383862785436098709352500642401266265252926113918157722971575096276272409140*x(8)*y(4)*y(8)-30815832702211763491035745420586598584048328278326160591365718688224384214730994313889402290*y(1)*y(4)*y(8)-44949296976595405145633486471079886619810016803212154631866098837599317824881459768872196740*y(2)*y(4)*y(8)-3034740614177836574823340259208540239984550757331687041999451151773247677087031329286421280*y(3)*y(4)*y(8)+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)^2*y(8)-22412445236079636706468308242170775135376071259915459374550316458495805388082314863954647640*x(1)*y(5)*y(8)-10859427791014322799294447689397774007680289368550507133337620250999380396461026148225420810*x(2)*y(5)*y(8)+55154556257448044533777292878473643224725678956204886202055838984438760106453152054344304564*x(3)*y(5)*y(8)-38634685866732896627491634915278436529911674330584043026648778952668326688917398683467571565*x(4)*y(5)*y(8)+45209044083698926082676064042539077645501866800092764065596866694634946390771945202148442670*x(5)*y(5)*y(8)+209204339038989827979175293790389823674187344188578638562271964783656459389700530711063436520*x(6)*y(5)*y(8)-29214043578185172435756089605840944119164880255599922640533302272375785710661530278400195625*x(7)*y(5)*y(8)+73410124102802672643373307412562464319438204648121237998210750687827708719969821624313476104*x(8)*y(5)*y(8)-4270199256865576968855441919333966224484741090606514136352850434368798123037784918125601770*y(1)*y(5)*y(8)+14817744536998305733484467415360518800452596974142376203445946526426009488155427766275089405*y(2)*y(5)*y(8)+42792283858713728909927132228401697474959956584827036566659968201249341035879768375739349070*y(3)*y(5)*y(8)+21295468338417233260518266375262965935373185336565799294526319371428132971986523710197342590*y(4)*y(5)*y(8)+36818914067831535000463908469745029655477025189660608640039807623359945833539586026409673835*y(5)^2*y(8)+23720178770085993150296273900009826443271107168391516112304488203544044118141415554690251370*x(1)*y(6)*y(8)+62438239138191991138875554939533443566121446303847082730548327491007494340791820628850728060*x(2)*y(6)*y(8)+6576719029741009387924263599256281358047641745061194849432990829928582295001945602812233250*x(3)*y(6)*y(8)-81857731153818997977629999389717707973860919636559973926526180816067486846473632575527228957*x(4)*y(6)*y(8)-74859883815797009646978428683064825564046422249219376710424764507324237578936027421296254030*x(5)*y(6)*y(8)+61639035807137818971314005756300318438799538704651616255008534952887539943011543735764644740*x(6)*y(6)*y(8)+253466890737697353163983255481158731938898280130838016464341977186109019469481628348569759735*x(7)*y(6)*y(8)-334821881932435479464667762734275171176805120971785468373041930057281774473479164198656170954*x(8)*y(6)*y(8)-324267108220391947346574403310204238575638480399511763256332371479545281788105342148838070404*y(1)*y(6)*y(8)+86263855684758630255184480985676662101559421460540971431136724692434267187847993401261336347*y(2)*y(6)*y(8)+22771022551854177219494620994828316402622206512220706789668500720007611555569165421992480690*y(3)*y(6)*y(8)-47291454486360932626885176734443230412711271554275835845800250367612089664079186039691072870*y(4)*y(6)*y(8)+125985869962084187781386986406936471356960029169530453115528415866994523955827879503499518547*y(5)*y(6)*y(8)-296502304261693744316549151895510442913163326564021491191752906007832968651093182273739096624*y(6)^2*y(8)+49464106511059581257814540128359429117411403680091990244982753152331600754607067647221222500*x(1)*y(8)^2+205957033187323983468798795581839175128188541947937679868486100688744904519476955456194741034*x(2)*y(8)^2+9454544894184822886951463616794952830808383288140924672927452683956880659284600050964300400*x(3)*y(8)^2-11815814577221062270570683426456614414379324615689584067345718690886950291778856451063413440*x(4)*y(8)^2+74106300856808486748456527763916335576902400105671188944565600350906716886836739265209907690*x(5)*y(8)^2+63464290955787869632757464533154304715845172004521495793822968347923472783738192323184150060*x(6)*y(8)^2+6848963002401715133529000565376371759621413134510520615030148302300673184969024845922028670*x(7)*y(8)^2-67785574226430821708428986264832955815966352023077177595660738864965076184211337248848041070*x(8)*y(8)^2-87251873484666218879951373410705918424043535604670124306640110905129296887675556369910455910*y(1)*y(8)^2+14088440401025794042321664062181639520926287569046124910469503179634311108356355457039050380*y(2)*y(8)^2-12217367442021172576800313834219378043913927448762586369391477467992751617537293661166389870*y(3)*y(8)^2-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)*y(8)^2-30705064088846651891649648362271411702718009317890399881100650047623596519436329965779111100*y(5)*y(8)^2-52719050298996967003588484809188080659097483790281346156031776657116687544036801470486743710*y(6)*y(8)^2-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^3-4224877943377472632800843596081484243675133636798850807257017427934171990185643900795314410*x(1)^2*y(7)-7107907038527561940650703879396311367414354377273106283485438818355405912840848160824555990*x(1)*x(2)*y(7)+19041778356692440976097919205560359182733844359580281997468904920907593953186370346971624660*x(2)^2*y(7)+13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)*x(3)*y(7)-5557653148257994798640355919374872192845116614179866067704252823064264963430090419889599930*x(2)*x(3)*y(7)+29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(4)*y(7)-6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(4)*y(7)+15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(4)*y(7)+1743801261140578453256442189042486387487578459594075435594642660701209826885130569792902220*x(4)^2*y(7)-4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(7)+3106172264481800319808026449312492893481218832936674868380526654127304225131268297473597850*x(2)*x(5)*y(7)-13129470285721491192034701060438559124502744451748603988741839464567991095665413897438743930*x(4)*x(5)*y(7)+193692316637016054374607170655406642717599631668164607917440864121876708642800051397698500*x(5)^2*y(7)-1988214057875439361422130886794708964351453614885197091724984263287738547388756891970671350*x(1)*x(6)*y(7)+12604769880950245513883210427904137232355623637805571109026706076679773906327979886922032010*x(2)*x(6)*y(7)-20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(3)*x(6)*y(7)+7399452083348479332309962534623948802820889140244998871687807333157859411481047509929561545*x(4)*x(6)*y(7)+2288171253278360345452834866221325594999165870322761408602787439227003035980806298915746390*x(5)*x(6)*y(7)-19409586781002578724051832809745495773644632297901533149984196215565420412823430870704975720*x(6)^2*y(7)-29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(7)*y(7)+6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(7)*y(7)-15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(7)*y(7)-3277083565164337656496880981823787862947592316493591336749881767517010156870589336568071250*x(4)*x(7)*y(7)+64525119216205348802626907495145308886123799665863527244002240193674662160979852967033320860*x(5)*x(7)*y(7)+63525864875110628498184027702529617676829789335766819629758327200215811534215773956402583275*x(6)*x(7)*y(7)+1533282304023759203240438792781301475460013856899515901155239106815800329985458766775169030*x(7)^2*y(7)+117968774422003207903942949909648638568261009346117954148868129901993980040356653502484299340*x(1)*x(8)*y(7)+44828149331073755943759829772277135679644004077476427122601917792031933727621408193249724220*x(2)*x(8)*y(7)+29844051307627108448839137205302620796194128541648625522376001117763521813039064845969491270*x(3)*x(8)*y(7)+11365740443441746647425745559101956537303848383725593902031655264290254657115785715810424750*x(4)*x(8)*y(7)-30470753748626261584871821212825755881684092179254623394139075000948229334877728473831600700*x(5)*x(8)*y(7)+38049796105379061476224651491414091960781834605602916862868034181774521176593624457918068970*x(6)*x(8)*y(7)-49499766918082384258113130386454399062526367047113568702519272526537668721966041431038867560*x(7)*x(8)*y(7)+13010115028736236530156670034028555583769117537679828897270108070350640985045438696044692690*x(8)^2*y(7)+38444198409190686891380692975929553948551068069911874253454559705126729726993146000190585060*x(1)*y(1)*y(7)-30032199606926473799609783118695449631066189124350765291490694209067261276675236904123412060*x(2)*y(1)*y(7)-131164574263904036430919498080215940667008261725264406847795376294726891372530884808674230134*x(3)*y(1)*y(7)+4302137242643771487596932932546400357160954260037934648374735336370066854540244747829508145*x(4)*y(1)*y(7)-1449403648313658914977976138717876141310207664954833918110458231479752502549906763215045900*x(5)*y(1)*y(7)+182258105869807834285887325883649089646219354544891696497375360865434340793523292934368278410*x(6)*y(1)*y(7)-141770342873221371875105586398150465244415343552536665794208746679439815941622900775465253685*x(7)*y(1)*y(7)-70725057686143922014478620654090413070039370049269187748988543684745527246619176100679451404*x(8)*y(1)*y(7)-107106163338380063201243518439312450265318148874093299671031593715322407210143744213667514354*y(1)^2*y(7)+72782174020346272425577194645806553301320767192256985991062503071453085314709324042851683690*x(1)*y(2)*y(7)-59035698535604447793783946610063128863032159684761285231088386688740083311186578028738895255*x(2)*y(2)*y(7)+32041870034996625622089777892239026429615319049572860455723039581817105573103960563254962485*x(3)*y(2)*y(7)-101314207643499851088204608034064293499817077596956942434374781583433058889950347193132160*x(4)*y(2)*y(7)-49956860173971813636551545488920102967864325824515269126242716618840587752683079726002544150*x(5)*y(2)*y(7)+14101278904016564077977955606231003049970793523607350831335770313728005545131492345952861235*x(6)*y(2)*y(7)+421245272680992715504189771838047893154536485342215395833061976753305298883736501334445230*x(7)*y(2)*y(7)+11529858605322757069025718210416154568744580591301642280470580726216948771756957242495794570*x(8)*y(2)*y(7)+19082146058379217460443895425050870503530104740353274465588527371579982852053094923137898955*y(1)*y(2)*y(7)-2501588116308119990744537402333342806750324367495225891784719289991419344339767023727513660*y(2)^2*y(7)+8370411624644636433554967556786740582627320751881521412572971597096712079444834896870370910*x(1)*y(3)*y(7)-754525037699825955588299863546908567011474063174758085886167932316522894716236963958021470*x(2)*y(3)*y(7)-27861092900556689520833115913498906103433156329427458514212188312448871467501365486340941890*x(3)*y(3)*y(7)+6553092395115839983451562421513369637322780555806419435691389647851475037731321663466874970*x(4)*y(3)*y(7)+203612734793618180789397522735172378638116101357279133897201154276413727510748576413828258710*x(5)*y(3)*y(7)+11321770681161744624918029255074438755545062753137614304297820336321005993383218959090067140*x(6)*y(3)*y(7)-7582216473981983179760898084922428144702351900634791597913201556782393098711155141169691070*x(7)*y(3)*y(7)-25344704095139216857119470384766875320273150402213031529605350102832434978686668124273724090*x(8)*y(3)*y(7)+36965876369768153007903658268421089501573646077510974182822548202257317277024004278832909140*y(1)*y(3)*y(7)+11541230947300444517042275384353680479219874758933625267452366049597334952141960125954200980*y(2)*y(3)*y(7)+1465989633243541263400509764870105369897475827650478473889557957223854226562462261605341330*y(3)^2*y(7)+8534812942551717640442541585464339502193543467278747986900917279565077401276289571329250*x(1)*y(4)*y(7)+141864338937525019239502217549706778415036231548204427896380456747276665600788590431305827354*x(2)*y(4)*y(7)-2337803931230685791602124791875526650369072164858715501424492641857028433948308899485381050*x(3)*y(4)*y(7)-2459770090652278869287458366577165384867499326602636572111539265111118755714392764014084115*x(4)*y(4)*y(7)-133907863888789352231461729096207531439883241062711913142663127557046806668034427893782367240*x(5)*y(4)*y(7)-120828318705101356564432355356980935982655708604935115799913744996306895013511119715817097030*x(6)*y(4)*y(7)+3004761704604237589869109240477246647504330566898681885604837745733074689085882530907816115*x(7)*y(4)*y(7)+15707967530020312172659112429197525134572800502974494551826440563344988220717922614632102090*x(8)*y(4)*y(7)-8051730370803412438276070656658775168344757151905979413943168463314195812774564200898696060*y(1)*y(4)*y(7)-37871858428277104926331705876286923646431162900524955018162931757286893200321200997837971635*y(2)*y(4)*y(7)+5354577459018723081061507370281848859215125057986959430743786215990256572366191309282623050*y(3)*y(4)*y(7)-3820972256740520334447444560734581745231556879177819168781101953863488338991984329139637330*y(4)^2*y(7)-23381968290581267540046595043320485920623701313759951268353125899018908781828733037925097760*x(1)*y(5)*y(7)+81831333487840695467466705433723241365173139036896455919938535859702088987957229561476651345*x(2)*y(5)*y(7)+190684700618755926926231072726327264639090909503645312479377396803945488448976699927224406689*x(3)*y(5)*y(7)-31194632531539684918593999293654746144628701971453620314728653149794805348439618695697052514*x(4)*y(5)*y(7)+47447484887828739249871391968547538579925347572090507616853956680954269619765900118588081570*x(5)*y(5)*y(7)+15241465248670637982166379761754012869353496118580183917939722253204659855711580049368189225*x(6)*y(5)*y(7)-86776459449709213754050272686833617791234397431069063782176462785776748937287662535144066164*x(7)*y(5)*y(7)+230806110969269846939465794188830988271879982380530337015611319746973839360541035968337953984*x(8)*y(5)*y(7)-59954008872858426570535441334266956065616092618672277936651559426774372541684618005651185645*y(1)*y(5)*y(7)+36999250079534397612798328250074061866520056563382378886536837859491177155792399326515632514*y(2)*y(5)*y(7)-10336911729809751300390034957492895905524496938767740574093267720440014172365080596727396680*y(3)*y(5)*y(7)-12201722840504547604360739666864993720615820721229749630431210534339668510131702418370155015*y(4)*y(5)*y(7)+57184154186759619221814184160023010459207981615932731501936327944161086208082742395799128184*y(5)^2*y(7)-123286806141322763124354620384424805480263318309532622437805043890270917865319544411102666560*x(1)*y(6)*y(7)+43134313321509733553989428335320766498174427322847722227119209795083960180368950421069949840*x(2)*y(6)*y(7)-66485001930277858739637066593887675323850624239652024170591505992361800528910520577385813084*x(3)*y(6)*y(7)-188469541847723164234288008232422937524897577721202707498905118191436077561510564362809502057*x(4)*y(6)*y(7)-68649829589832114979973450455843663032510916466386519866341780118845964848797904304112503550*x(5)*y(6)*y(7)+37901696326335046394477175459424072076050635985085892524483583872164012020517330247389369060*x(6)*y(6)*y(7)+127801418404208783373719912516993177601262238998099428887957130665512628946094533052032820897*x(7)*y(6)*y(7)-170611678135047861523902580207421347744340366471189603181422201814162530132712166925755475408*x(8)*y(6)*y(7)+80288911223730263267703258258059958641971170484838462576349696525891424535908920632137261114*y(1)*y(6)*y(7)-137784002895987828663927184375801491922807793006390092124429633678722474364950448438027855927*y(2)*y(6)*y(7)-46432556569461213041132608923219210744754097046437816725489083155577324031493044731855602520*y(3)*y(6)*y(7)+9830662843808219910737861043286558503219798855824684134956749821212482967676521564697300600*y(4)*y(6)*y(7)-246588248326738071798726549689401783838072206349639128441677173365116809164394554256540944687*y(5)*y(6)*y(7)+179764509735352096628375366349962590862885481758195089015579859207523834250628236906783895938*y(6)^2*y(7)+127628174293076116869728111994718180464270001986193159263969558722143889176625540890586639914*x(1)*y(8)*y(7)-222293821659537184492829929436113128991864521002207690996186253966439368495668834480628097774*x(2)*y(8)*y(7)-28285995566183762851722764010762798540881506187237136389724880039114844373518458377017028690*x(3)*y(8)*y(7)-63777744376772471006449231676388919526805791247591073763326857357714418973085466626193561180*x(4)*y(8)*y(7)-302902141556140077641431462075420607637173262907587436766905479726564303903989961338538018664*x(5)*y(8)*y(7)+65951202155886224169440276494660772958846388134739944637862422921469985489640266010096718954*x(6)*y(8)*y(7)+87957991904009067322157500227736213205148542223990181226102849600930674885189679776366708890*x(7)*y(8)*y(7)-55476130046775169762763296919404943890718070367197893698788545147894024281329211189493050900*x(8)*y(8)*y(7)-32175178538796477605751639712893005205587349418181358653908725788201281936374356048123375300*y(1)*y(8)*y(7)+1513427512895432192370978100533967530098955752973103277311790409083374410511437549541428110*y(2)*y(8)*y(7)-7284651347100451080951629777504379674123889367935504635428233798875065704885324690161809080*y(3)*y(8)*y(7)-3814583262214614359095210362710454520269879367520366265312883897455222489338967266932298820*y(4)*y(8)*y(7)+2236287299286065705793991043382257186037335184049990572494458178270387664464287821233759170*y(5)*y(8)*y(7)+55807147164171280978858632748552204093656878947512111195998402643106410281490961650088758580*y(6)*y(8)*y(7)-2795889938239115793462380945598734133387132999507567248564228231065923277550576342540489340*y(8)^2*y(7)-330127216218202521501865320958586737505089318523597333009216120154863408648773284630888789054*x(1)*y(7)^2+201337573280154138580689138791904191748679449717709845920469853961857024011304744917878864622*x(2)*y(7)^2+41666087385220733202834791603407827503525369558558768618160371914999574933098131533689796820*x(3)*y(7)^2+8373244172649557512996095399004133069913868600024777866606129163610786401572495802221545885*x(4)*y(7)^2+160855754241843097268098962719458442044546662589291498087430239830428169781446576591016821498*x(5)*y(7)^2-269078304053465372868583695867931052989827494480679774916813340893032566591401502939761212124*x(6)*y(7)^2-32652366470885777496318046593298935432528335472778408208201474915253537877849210853913584045*x(7)*y(7)^2-8872476305256629724976452752089066727417929476117095749523246030823646286418471614334941930*x(8)*y(7)^2+53778455050670815588495566405116117299253342029943672427051568184886180155092763643018929690*y(1)*y(7)^2-10438592215468077902906324659389613123684058542301473506749927518203805974253854211616621595*y(2)*y(7)^2+11420914681892231789643820866865592185325699696020227417186190199606829441948626042786652420*y(3)*y(7)^2+4932953234723618575153566696211142646043334647708838187134982527306346836889118357081549980*y(4)*y(7)^2-77345247931255387735180002428890968121776741753231006115923651818421773583834750384256250185*y(5)*y(7)^2+48273460114365301145032989604953250805722170850073587375902721614151804186042164940685508460*y(6)*y(7)^2-4995123724577105921350977093167671464448987338946167101295444294323516200082971508745640720*y(8)*y(7)^2+5796813117295680263901100905668511964178557468924794160564364800412316464562950168489670170*y(7)^3+7357156056711056020618673012179273631856635055395660208490884269955886879676073015151617210*x(1)^2+41203808893136472412033437084939435025397975523071554061675467475389328009054089358329742830*x(1)*x(2)-3003704343334508238477452635845824712986875558320650883575181910874677488546917494634762540*x(2)^2+4253998813228951623927252024587901274255026998368522462834531344995580919387503274572370350*x(2)*x(3)+1236325991571783684464143036917227920415768612423291029833320375584939788065473899831922285*x(2)*x(4)-8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(4)+15888037263473318824944963563141641060062204419375524632002455292979709783713678331789271650*x(1)*x(5)-5056358337930308923469703896658246252638299994915633504582571545047447928128917927717920400*x(2)*x(5)+86681039191290958497586114300960760105265362038868009119303970283577164389735595128952560*x(4)*x(5)-12138001436622434446039583108582767956466331465629818387264767552103370005015365121454199860*x(5)^2-18040058380735617598173322913286719485279223030796187841032458026586399909797131076033253730*x(1)*x(6)+29664829205159491328034939504186261238508424716112742816837744308976317601351941862580957830*x(2)*x(6)-21363911279226155106611632260403992937965838267395623815121555674734114990695690722590256490*x(3)*x(6)-6294014252958132555380823807951775040838289662062293739339129453956941455518058817590352175*x(4)*x(6)+26105352736001961709592846478361891715476488778478231537587992797886990616530261944411876980*x(5)*x(6)-3113118736143167215207195289279520695823205625347743862566475677411188410749433869796351320*x(6)^2+44296500153287599225897402810226527488542460749964109529586329272262084723992858216641970305*x(2)*x(7)-8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(7)+4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(4)*x(7)-129911120436651897721237276011926324735887702713470560655226332413252861210374186560061888130*x(5)*x(7)+198560028551446027199654000064398405602892228587390484269293235684702191344062062654696202655*x(6)*x(7)+4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(7)^2-174531449511284492449759344228594023940675060493230046855796025015267589457153321326579708980*x(1)*x(8)+181608198649113512022981217417874194927778024230412637610359689059173569939322175492044911690*x(2)*x(8)-25615955836328274177247183020832312928330175540021248050316796220285237169261193104551900780*x(3)*x(8)-7975906921570713252654411213669170186325615994383614317256349200501602342997331475537336470*x(4)*x(8)+877998128994121189623373911065586614866748524498674912206098535904159407882732087447021430*x(5)*x(8)-19110254435988873689147755140292619941277829357324076113420529829765612698324877371093141490*x(6)*x(8)-3431675219947314974505327663588400571343680374005617111237465417455334599704793832514993820*x(7)*x(8)-31983539777272050401032718353725704138650449992447900313080347262350263032776397937970635380*x(8)^2-42644837005078141248172625166022740413905244695907728360535369268766525188570385835189180110*x(1)*y(1)-70602149449526722643126288727021986282356432679625369756323250667441845425289081181024312670*x(2)*y(1)-29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)*y(1)-15093254368806675260758594341534887517523454565842237640401715269163509277429464762954643335*x(4)*y(1)+12560329416717346245663977417252145488112166411390964876992133773981977876262572518729422430*x(5)*y(1)-73664969928982584077762476792773456134442986476044787847706269411956973833627429407511856810*x(6)*y(1)-13706920705288997694540252976927242065871821527245201921907010709993165234478585035710390875*x(7)*y(1)-86511890983987179334921883879284521653234970395095930251211123128291953214955524739578214030*x(8)*y(1)-38620009174627261295809403593200641254404396132448209726807522479911966534021096295493281740*y(1)^2+128637365092290345608929909813500184784199029555001429015327239294669519256071163271582918720*x(1)*y(2)+29367162682098580135298156254697813829063355121173507257392964624307698070517219242624420255*x(2)*y(2)+7800118305189695158852574642588222421646702403507796955649733224095697948709596050941375195*x(3)*y(2)-3173944824354015418542285249725303330775102520307859109969196715077483469365401576579044085*x(4)*y(2)-91955782750786224215217963711775089508768581776904285032417478751962697689774244608935808080*x(5)*y(2)+88478562170933004025809129177707237664478828919264539236673450419274313915813926331258374645*x(6)*y(2)-5584073317650849705598347627665793092422905065441737773734330672679133647434271485220003780*x(7)*y(2)+26201446876904516895881942288761876624543179827468822797034614168387831842352446712147788250*x(8)*y(2)+33318794324140478903986125416627593955741018398927446120179980237049738776784579999565095115*y(1)*y(2)+3173944824354015418542285249725303330775102520307859109969196715077483469365401576579044085*y(2)^2-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(1)*y(3)+29695148105023514947260004584894157927947451885159099998076123552794357711751630887867181580*x(2)*y(3)+30310982349397923497771535979541552101291053506857793056932752147996410554261365423218464280*x(3)*y(3)+6340722584484537449290051840001816599363340288316813649335139991851270880954915079804311800*x(4)*y(3)-88400728677108125461811746858777775951502378392119064080201632461918009267615208043899370490*x(5)*y(3)+34970406974814306126426968867721433241607279447440650619325762927226845182972255442131609580*x(6)*y(3)-10785071513966792385068022885507788372336610465244183989072731859218259530870210740474620180*x(7)*y(3)+129161278893799157745577701436638681251697206198683970043566191604080151217712966197263996350*x(8)*y(3)-118030513364221804458918482800524748527382581837762676954127191260719697801096682493529520080*y(1)*y(3)-37239890637906974365452063859872849659900386559819058489403566291963703554676825414326112144*y(2)*y(3)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2+120156752728085436108838165178315438710163604127243907938715394202612833666425781721701177630*x(1)*y(4)-61507258698696810160661820853540446314592240642149682463535194663630703189896412704150129020*x(2)*y(4)+26200402803694179644333327403985363604769861812315676892099617619000497609612201767356639420*x(3)*y(4)+65853693004055656822887216779072882588328693121594497108417054078745165400837513153672065705*x(4)*y(4)+69019363222817140843593523457661036871146288126488043391711694658713022417846039222786641650*x(5)*y(4)+196672608542542527593420957565254330974690122177811478545150244368722036967609050370914932070*x(6)*y(4)-15965296907204231279719730825709905848734113704946453269551994642061223851172956930671849425*x(7)*y(4)+1100386524973927041215054148735894164891582222243098355914966384898303957192057375415837860*x(8)*y(4)+70860437543882260046822988648371488865364353663968625998990670681779080241152952384458098254*y(1)*y(4)+170674060387657091329520407832816945131831451141713242310148267348193170803508868464863077705*y(2)*y(4)+55715984462646388241596218064147245558129978611378540269210482473991210926271884999280610150*y(3)*y(4)+23840996702427977179007634015865116763531518976845938182222403682113492371463543827711398600*y(4)^2-3304253908730768072759742192842418403224766001592444831014231751597111708118413218603426860*x(1)*y(5)-53071842519636153564600731597882323077916020700624227617642217329478104395973630525737634785*x(2)*y(5)+23731937874024923654299255304193042532896091706133318538436356925336185289882114673650073685*x(3)*y(5)-35786505670565959142823804099389576061072313932875694245063485152319623028061006926141011350*x(4)*y(5)-46582339576606484572758574154771785579277602040825566454806920006749605994332486139582126140*x(5)*y(5)+68913121641778761431634233179836758419008918569551234231890520364531722628247493955064416715*x(6)*y(5)+37261678782448736028075361074387364218440933349051972732580284431891121677043638795711562135*x(7)*y(5)+88060278703675432240764039949797560584057474044852509063399017160319748359778713031170835880*x(8)*y(5)+13645776787775197102531622597895763890998975562032827561629192777416576087370754200989349625*y(1)*y(5)+38686920225118290525366134930257882672779529440556806057634472764185949639691122624911105735*y(2)*y(5)-15025412780480295616786476218031759896842884748698928834169224181119814311818037065702917440*y(3)*y(5)-74057431130166903423129723751088865035221878877108288508660328107024932263941978869550507125*y(4)*y(5)+24434748278408002403502590728687556392565122741509585571192394798868978840373387636448158070*y(5)^2+84278425007856107011277169193867273371162775654824937916052154145858392897560101449278286930*x(1)*y(6)+76261390988512565392797124621381711125451277427444333338179447009327637749473407055883409810*x(2)*y(6)+17749548217271156021180247178343277547455449749559459304419004422009673094317982394623371920*x(3)*y(6)+11783642356449856903282287578539501241874724187374184183079311252879823979865080040241763905*x(4)*y(6)+50533970708473226482623121518561405203748156077795953816688059031744589972707842623393369200*x(5)*y(6)-90362768934310483516357171763894267914842424071562844419121044072605340828662093109339992060*x(6)*y(6)-42555469006400033119749639527998356837324652298237889261340148947698709228407154651190402705*x(7)*y(6)-43559398929102191871246713798338089131409850498260569524010790083514641465646399506851933040*x(8)*y(6)-10804481034709766117331433945583649650470913928619463164632327296364300144531100172642172340*y(1)*y(6)-11893054464370530517682269346082299929501878992424883102038594894164286722959194391365343785*y(2)*y(6)+79528074714054957113424078902643236281439817713814287855997938823961412449094151287455493790*y(3)*y(6)+21204174937008944507225956501428716024987910958616219700868116901820073319970887934691076490*y(4)*y(6)-88356734817381487769904743441529865388045939476915114801698173974246771545226479416942471065*y(5)*y(6)-6039975000022595243304628779835386799256284394763068644826421730474125923355910674380822750*y(6)^2+19271758063674509513175353282650074371855576683547797385096978840106683146325487081686682350*x(1)*y(8)-16933391684348191068335973372951286563677923444431366915283440566711747115796260471709197210*x(2)*y(8)+26049043444730993035279938727683331366110384841818848781880836524283550284898059199917754360*x(3)*y(8)-42563382702901736370436767524910715656727762850225775058736372740488411455296532422551960632*x(4)*y(8)+7249718933671548790055784542240327392849207572456894799312539215166576322135666664373134200*x(5)*y(8)+72741914192928913526076156280097109280365309046108012799195374506276901009796801109495974500*x(6)*y(8)-151750114502887655817731861903109442030257409430550942769498919899863789912306076270695807712*x(7)*y(8)-232238569588733776417483238813058676151713576152249945591651103316647826857818314679345548084*x(8)*y(8)-239283664879735784699061298904385549188063374435670223241074979348415417301698425332133204844*y(1)*y(8)+40480915999903415005005396225583971614067436124283025618050262357884214507442531322738561732*y(2)*y(8)+27897514060983342830105279010296993870176925507425241320483926376375791853786997187722240960*y(3)*y(8)+10281526535069914235301085670367273413574497473399572958154420525373946234098422373290752570*y(4)*y(8)-97475802839884658309964336104348430363008763038333014190188460224290246673668538005317763626*y(5)*y(8)-31203550782520175495647645771286343732463151236476104402456693613221306833241397704479871940*y(6)*y(8)+38009558610682729166172550737133831108970699947628892150947628309766249018016472038100672430*y(8)^2-20267859396614113710114928674423576139263017410908542411912480464915852988583349836162983920*x(1)*y(7)-115660474266621451708201574377521146279758552057551886103075977349890424201714277629132527910*x(2)*y(7)+42621825848843096491647232303347606106473958342128866723098116579790739683158622115888292250*x(3)*y(7)-130175770995042600027013952600871343976846424562813670009464730511964163514042287786731366682*x(4)*y(7)+127608464228774032922405852043674154511427103902055536720110423004127902097543767162681536310*x(5)*y(7)+40722707178370102718971903618983432275935473761577596503862202976524542341237619189828316400*x(6)*y(7)-34271392634838948784205622768331288211205013775093560913287134047098364386829301330457413428*x(7)*y(7)-135776943068191434245209038434727801375171775521145922713410787201618794727159269258513498284*x(8)*y(7)+87612170190722640360751509120530177614970442757658141203051818121637841704831514638577282354*y(1)*y(7)-220871036876116192604151362200912421659056081384420478392381211246595556275802631046600172802*y(2)*y(7)+97606498126459787272645628363137181812538530085233203499849828347902951579127920904597889000*y(3)*y(7)-17687762982769617177399967663102361609982682434487729779541796201776736801849391195569856990*y(4)*y(7)-35112045189554997740638835388216564591732675479714594899179793540623907308433459300293410792*y(5)*y(7)+104408519172698602009454262713842643388764165875736690338154162964195048160095772830317160524*y(6)*y(7)-81353173618404476501960786520294952854171121600031370286436418733450203293464477986876805470*y(8)*y(7)+1965606760737424244289470562582648411758970920593390320981598243896550797652671953048772610*y(7)^2-63593541914397528748870601425086377960344282169781306395836543381131632032792896401060033760*x(1)-28486585518372243725936456533077871105893762979346386583790399065305327351041060161514839970*x(2)-90452148631689059928618518230747166807603929956845814409492426432636223543479454914252312520*x(3)-51391638723158144172762450634344839324723900159148720474326806351313691188653381500158707075*x(4)+134694330804673974939549876922281612348074913700456744321930482863274882358935265347777821330*x(5)-54920227603571111669402280523882963866220907666815620069853224354758006842819352974360785540*x(6)+10645790645554701922008825465136318024833357530667181668039480195247267745319488575532716175*x(7)-40125839362095560294946916803254120127556281900560485400947005462236427957545222527144166520*x(8)-22158877849428664292950205085762467068256006123715459438497837900201256790882120109964896930*y(1)+44034482666447088152143777622165565692867265103753060265835922081357804308977308485007089865*y(2)-43605542693160051802653109376979799211811935412325301948199552788670750652775347751918749000*y(3)-49996172061683926901815536477436926240665307290057992935973123775091072048138377121015291090*y(4)+26554199344398840504697708012281901998469090996353176005619915374912869937109896998450450775*y(5)-15793646062278323624128554119055709763759857076552706636227916637421798811734928768586086090*y(6)+203416409498991336447296540084658889802961125812607294799045059013333209864954937597586576554*y(8)+34543370067003639995962103437034227374542249667829406353280876053203055850243335359733970070*y(7)-18499461039526505706570421016968221156157234135704105298080644395173157805824519560013393220
---
24
---
-4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)*x(3)+19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)*x(3)-20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)^2+29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)*x(4)-21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(3)*x(5)-6240176343469523549044155472289141884467228084209611390069208012443981674589947225493417450*x(4)*x(5)-662695221678781364042017779383424439363941177857445534585824684798532436466125653207888300*x(3)*x(6)+33745960325545565792757766804144105556490291326119537389179628299600242223606008574551072060*x(4)*x(6)+18030284986170223441861267459314769874766306539109710296121479775204116175120214393470947100*x(3)*x(7)-14664021670236173510358484955796634500088967639920271961823989922169118692207552919998384680*x(4)*x(7)+12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(5)*x(7)-173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(6)*x(7)-20317206491491538229705858750951239842641580863206873201289048728265073145820794491833698950*x(7)^2+2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(2)*x(8)-35139402033236507860237595730031562716944472425733084697567170427718328858020569551798917830*x(3)*x(8)+47891881809359918039112480286083880398830574262647720524403600648379986680934428444084932290*x(4)*x(8)+173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(5)*x(8)-12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(6)*x(8)+31781365820034236725512292456436365169972887433292241533377390042555427022994379223616198090*x(7)*x(8)-15951813843141426505308822427338340372651231988767228634512698401003204685994662951074672940*x(8)^2+1897410049691842879698759971273514784327462208005167079851917050632965262455613899931150930*x(3)*y(1)+38620009174627261295809403593200641254404396132448209726807522479911966534021096295493281740*x(4)*y(1)+28769397517920044696410925512195128323465675307920875962078495416945732286699270004828680670*x(7)*y(1)-30186508737613350521517188683069775035046909131684475280803430538327018554858929525909286670*x(8)*y(1)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(2)*y(2)-12325255008348692757609734220520805414030496008656236870608446067261500767667936375672313140*x(3)*y(2)-18225539955333803643227531075092706438217563833085208479778264967886229499355115236610451780*x(4)*y(2)-17334849742528714636899070245385470308867314801939571236352910633266729979453110800568730210*x(7)*y(2)-4597295921977253006684862218765827659515728159804535516589855169603563049224973535180810090*x(8)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(2)^2-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(2)*y(3)-19858417741991954023079426861003290607526796239843644592347218242487847270288773857471634860*x(3)*y(3)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(4)*y(3)-841504271546382683269265877177532278421946303643667013788641883130983358536846638648007940*x(7)*y(3)+10930851442238297068180395399318854196692203695822444595321741723151137872404000541631345520*x(8)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(2)*y(3)-1948882924653543174171423671245641387001301726473319613587988102869524173673434253527776560*x(1)*y(4)-1948882924653543174171423671245641387001301726473319613587988102869524173673434253527776560*x(2)*y(4)-3251560710742335604457080809496858143383417004862076177259833078157674489792494433662404480*x(3)*y(4)+15602514944527294645952399192634118570537746960569230248262690499762040935004730178495491060*x(4)*y(4)+8973695579037170328066358032939069412347732812180143528149228847501852384033727819085130100*x(7)*y(4)+20040339779091864705684316856129140981124242426662458753685362947937162602991698671218579090*x(8)*y(4)-4200162280678617894217907802690816605426000484270340243953326059183396072687445509052270160*y(2)*y(4)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)*y(4)-2027359945352959927278041433631990786774003727869615531865011268120438267063175491739421700*y(4)^2+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(2)*y(5)-32206069353992768022579170266763103868257770620955733360776726646687213096352995917514631610*x(3)*y(5)-8363588023971510969018250443089482749903476326907711330740755218670838520316328617745661790*x(4)*y(5)-37395846130321684833212176014483929226479837236657083311429065211904855033500811201057001660*x(7)*y(5)+15482987832443665954082401970737050547983175256898144179386337128387177626442713051570841730*x(8)*y(5)-1419291660323371045655077442911188207034253856016070558883408105754937486513451661964793100*y(2)*y(5)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(3)*y(5)+6842228032992404260771153340898175623549338019124332996992755254526824785140068202288590180*y(4)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*y(5)^2-7869736457122990437133619064183907942253905511343204428266340035281589905825967527812847230*x(1)*y(6)-3461838961280333468146569663455083867092454334579145682524325163560452141329439571608596990*x(2)*y(6)-13423772620232080776328273276862186264094542523587520442070359910423153760604337242177544470*x(3)*y(6)+81391451786004853846716235785421485306102393275367013558229895069213153915411321671010231960*x(4)*y(6)+39289560818476214946277580030776029440603749158893832168839817583989304820469040304179865560*x(7)*y(6)-8166266849554284853001984205338244080983493779367654152272588774609126257184339311404704660*x(8)*y(6)-1327576737595999980763635423734562719935139102280402011833433118760181315450257749734150900*y(2)*y(6)+4187779148224680730295576172208348589681567976991213688015963610168181811274898103806046100*y(4)*y(6)-5609782996748655082887196441748072405321018735764942047158658140183110876092860071450315840*y(5)*y(6)+13221654846645736558633653447893938485628754021389545038695952350673313111750176981714222020*y(6)^2+21667808351846320579266639894348103300499838737051343819284662269915391186579489792502731250*x(1)*y(8)+10920208072775593888524790149130728682287443601340370522816222010227866438714325447706495990*x(2)*y(8)-4218626438476570294034173938724020028600327550833243424954651581092210974336161696713093280*x(3)*y(8)-6785189082857070126294382583785415819594868387320899591145026427137197026252894528033247600*x(4)*y(8)-20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(6)*y(8)+4612788826618375115012918569343976669611275062346385931710848629420346558538828573862966850*x(7)*y(8)-10534532966012887551393039199032745949985099946844142739847737443387772591790737797414717500*x(8)*y(8)-75775071760897599066502937528055523438031674609115283469348365049386817008941701389535211244*y(1)*y(8)-27552108055640514959686480153089808775432388242041512190791436622777614951373526674284304050*y(2)*y(8)-1312945295048083372799781210513584251525857660608387027511403695413552917129372213482958560*y(3)*y(8)-11933684718810877517310546219353912562561929999072086601663337598399147241759820981951176560*y(4)*y(8)+30825410277181840307847222315503752800551123540540471111495487026634326539019657644680574940*y(5)*y(8)-194730662158304578052158825297613205227196763940256396289348843011910762323638924398799192448*y(6)*y(8)-36798706722078211755914603689252332520148145490551020822184080188415209350063494661382983020*y(8)^2+18351419068788112783190666739134483989237426173851787962196909048330055159532319669374635580*x(1)*y(7)+19785775903898085085694566750400993529401846634264073817380155316550007161320896855409408520*x(2)*y(7)-13680825396768533191111697697637480999262563213255001373101616359444997236948461127756524480*x(3)*y(7)-17775644607206859041816401100951025311488845209084236818308780861495918025106418996176762450*x(4)*y(7)+25250125519222601928004691684073746957156895626996512938947809157450107861526568131963209730*x(7)*y(7)-7254188850459827769723021483296516317067791257567380368934305515445779113279367417003745800*x(8)*y(7)+24615984443029239804405970823698959657248495184365245936790198500010896887198822975219458790*y(1)*y(7)-12955408974775899722956679150257156239955540135154479437790466249708409613498381520482902750*y(2)*y(7)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)*y(7)-39253715715860402173867713894665316765776889610487709041949208621884761845217283107613738170*y(4)*y(7)+101824943905989887107300573021774490544959187402367320418084110361548117429121867261027051884*y(5)*y(7)+1585832626231270033118205372219626053393547045512384180555218430970287273149955438206510860*y(6)*y(7)-21712317447928096690940616420171037894078812919107609584538047671442053673430407985922011680*y(8)*y(7)+65545573467432604397905983925895735438130437256626955495687142265791677423921412951892687890*y(7)^2-13910373468478376504159910325240822633421300391269780163601323698458467395287414478508876180*x(1)-3920911857981385246832152286275503323541953579708780479534718106436461300071443513868611690*x(2)-11126759079005936351606411303408680398054014124281662600681273221318160563937282335169976230*x(3)+71475976496448048184969622157848101525367728099916822153888533777327812964028316695267725010*x(4)-41970860236306175276681664121347909786032927256930433516983462155147692072432692446902918850*x(5)+32922573373412546134860618784127311549416325128492603988840727774622809007193301424932802490*x(6)-270287656532698478556581856767745306443397577154828156585549672509199696681500144359467260*x(7)-17633186861952071707368193320595545182725234513039829858868703787991850613996209258700694410*x(8)+34834506618474502361441378266936666120539370777180525907024700532823361188031354294249361100*y(1)-15689517816246520409279798397272578884925814660098422373404686103460798161969801803867137150*y(2)-30515738914428567055259867841465148085151112923039341890270750862427828284957488521294030680*y(3)+66188696015419435658954430288409610297776695380609640957431971729702668643765734658210135190*y(4)+22037157904692243451699938909818270611662532206358158334438426335563114057712653160120571570*y(5)+3337706475994644486808052437360333670028986570764026082777729197695526586605143186395819950*y(6)-91752403562507875671278646336238071982852660169935447319079151476380465743727758933776378554*y(8)-56438403218222876694746787711604470403784568209043084585510035581826401445203111460954332170*y(7)+29925182547831686817162173199280641350267533554018790308760046121537488421000557135167136070
---
25
---
164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(8)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(1)*y(2)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(2)^2-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(8)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(1)*y(3)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(2)*y(3)+895964441627354833979094073236471293727948861840363888516970886183847993446975888552243140*x(2)*y(4)-1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*x(8)*y(4)-1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*y(1)*y(4)-412843002117909835984171209649288606800023228853124576388193357628989359484232347482380620*y(2)*y(4)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(3)*y(4)+5181767863487566396690356764855136530821979552290456592632199242043024087385851686078237980*y(4)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(8)*y(5)-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(1)*y(5)+5616818954258749807956227180140672764437839755133461591270536878845584696376720563630145600*y(2)*y(5)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(3)*y(5)+32474795131993501869069124979149860812180552418386207756494412568255289032109960794998050*y(4)*y(5)-3244709573523545743850173373799489571086830445335034709834429613255627704161889819643869690*x(2)*y(6)-15736003088292413892329081894385951207484073425667899791293773873594397140809886489762656160*x(8)*y(6)-4021711880883652171760332475606931547790761137993026654897544597319968899760733169653356740*y(1)*y(6)-5348494438196169919470667528316728039385472561149207868105383533424900057733187869834575330*y(2)*y(6)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)*y(6)+4814781196272633243502394810133892571169763640162793805414487201733816705153565771185863850*y(4)*y(6)+7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*y(5)*y(6)-11396229369243210075470622751187345020633585388006073204859226438506721298954970959128159490*y(6)^2-3049792034000592958672696946998647397448454431010730144077168197291022759926961176906637880*x(2)*y(8)-26975022048403278206308096760629999370980382178247667006405655810426614784508008540468455690*x(3)*y(8)-31374424712752467174590259022866930591228053078632820710682892067388607351950068825114316830*x(5)*y(8)+2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(6)*y(8)-4268166606806369733292548968806915105240874809266965405445291467690647614424258278320034620*x(7)*y(8)-48071759725749657429752190504248724669262246194063593947583110074325930862674343860535750010*x(8)*y(8)-76035512180087156424465749257741566593366913341862759427366622498887445897635401968769987560*y(1)*y(8)-36334826176859259882016340007262625954593812486062758198727025686238764885805983219648754070*y(2)*y(8)+8179192883661089127181554980157159827107786276649184921643414199851807841999444497676261520*y(3)*y(8)-2872338010913163770768639643275913831700739117764209363492268715422755074449835277746981280*y(4)*y(8)-3388199241219390848156282577970572603006836727719632357986062402902873151740106003353756670*y(5)*y(8)-5545052072878010086184388254184650245274870437542716019964887399967351445285480043612728890*y(6)*y(8)-40458023966177108176165157862104028208089402575404372496291950302329831086573944193628432250*y(8)^2+13956892197549399219122902375183587754379433612898914506968157748798677958208354944803486530*x(2)*y(7)-59970855254372081507271199727991123837230177945458032641891562549033022506869223156585168310*x(8)*y(7)-58305779818720067596718270375881055386048295278001720688094297040113153142234520047932207120*y(1)*y(7)-34036160590724607363091887952920148335080406535788384468768319862116128711355035975227994050*y(2)*y(7)-492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*y(3)*y(7)-127888466695750848445176651991129023723829618827146886906504999273858851492881157633187930540*y(4)*y(7)-10107395070952670964247451442196687433934210882085980492229232762298535903964933172768085730*y(5)*y(7)+130973051808187212323695468506968884376138244224676480087281867907096856386246750159554446820*y(6)*y(7)-146454506202389875313453972476421119576151191049753984448910792335927110332539506821692430108*y(8)*y(7)-21168075647813651053173662695875162019497191954189058669163344998551303226981019902466032560*y(7)^2-14218081035973769086536455968879656482689675424477364374862567513471019022482976997866382100*x(2)+105731124652846352052769400460143293113969734830462821155359834077939016258771085797981999520*x(8)+42644837005078141248172625166022740413905244695907728360535369268766525188570385835189180110*y(1)-128418540876448998380129946278414587408944719944900031177408672012100593769882934569335758960*y(2)-34139882182867669902016832052236404374382454623947839631292502297350531370964255410447543730*y(4)-412018958001786666439322019747208339986643525806304393370319393087781803575402799759106160*y(5)-88619114850338556222713165746807268225929839711772049163479237088793354478609465511492795350*y(6)+120353706524163973512233734200908566511312497616745784071166218126502637644714472493010287210*y(8)+62982146414165488702732183766739651746890722298068701387670415022828099000585538761705906830*y(7)+28447367313008513209133113967065347989945197518808815166865251695924106320454369802788736610
---
26
---
765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(8)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(2)^2-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(8)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(2)*y(3)-895964441627354833979094073236471293727948861840363888516970886183847993446975888552243140*x(2)*y(4)-4987749077211003789506149090291445299276265933538729854162573166982960214089848040843017120*x(8)*y(4)-4364280442559628315817880454005014636866732691846388622392251521110090187328617035737639980*y(1)*y(4)+1815699849993789613864815025087892643415022322551674235831323116976378708736635839754341480*y(2)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)*y(4)+2258443476507251635433221257986674450320026962580477172250217087738737826875700305786573140*y(4)^2-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(2)*y(5)+8648406335089363695238692926735544247913247680825833511009739078074808556673341453346869260*x(8)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*y(1)*y(5)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(2)*y(5)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(3)*y(5)-50242130546909751129576353364251906453483691733707153649568521841277428630261356913348470*y(4)*y(5)-11351757392157956739321213370702019668507191191366108673871090353450644187687619289692853280*y(5)^2+4279515430989794186078542752282726448332848441236572901840120177000995246763499203609833100*x(2)*y(6)-982678516145313090788368543577414014520364330948215041386497846975004661053156257923260120*x(8)*y(6)-1924913979529392738106281629031431790032158638227319265579506109662841265028797130364362960*y(1)*y(6)-6709299344738692529740131114320828574781665640330435761215526915985452431632324558424921230*y(2)*y(6)-601766593563704879199899721485392781949351427778844054276060027064545087017628931179689340*y(3)*y(6)+4778131456007636055510155842153174154038109418409156012158861107402207001050327103231801850*y(4)*y(6)+10676459748650532130980921680568741182697470346827004668966123561485487134574317179111734120*y(5)*y(6)-6666601881487770072108788238414859690548539681536814364664584117234972555375551033622538610*y(6)^2+13540549408018533516987228065091475495126266724629037303202058959622892752588057135854450760*x(2)*y(8)-288089050576875280596294457693193614719060886927099587321191523770054537388718215652219910*x(3)*y(8)-7488794147720981299858459320696989682411495398917114332063160620499617839606196095619653920*x(5)*y(8)+7115233114774356505205315746170585106436506619981918545836323090326852263926867950754699030*x(6)*y(8)+21300918270402236560677932751012020697221038008078918505476819556509894148250611406070803960*x(7)*y(8)-30219391401872060549603530924158054836305433338935699894076020976413100234904208201893175290*x(8)*y(8)-13801164485884562195951448748817697256262428894718052290941586248587064169654634849915748630*y(1)*y(8)+4582856838080969432771619120865366815259686845116052590456482667045692308256054930554678870*y(2)*y(8)-12741747788865828164134634206056846360789755450641441478550086581601964559746074978204590510*y(3)*y(8)+33828801896886689560714625545239367447004733728353898583209217928962908751861010324946389830*y(4)*y(8)-3477660676154345479571471239619396684037449142270374570361254298553637207641093025491890100*y(5)*y(8)-53696931271936103257645397750675482695851064780587790807227984229099050304763132779643663450*y(6)*y(8)-157132035723718935704608648766702817796421121829132020067346844995352868563370343514973094214*y(8)^2+1743438109575248861768921370162083913293848108985545382970654725764946705772524153743197960*x(1)*y(7)-21574342637757936799083701559982993294209085151410393730870502647807635512510228110153169010*x(2)*y(7)+5393707371393916364777287833870836230275511808823335534726228741570156832742583506061143780*x(5)*y(7)-4530726779282784224504778801597677352576645697496273431160720136882584154543915886929135970*x(6)*y(7)-60595615056323073575004355209083738535014772598285325381265324947095242342795570132825997240*x(8)*y(7)+39078573003018564752708824353751570642628012989666698987151294029689507254189638069644067420*y(1)*y(7)+52774041133947925072398041704896523003212048236616043646578367818553479061844931717544894250*y(2)*y(7)-820590809405052107999863256570990157203661037880241892194627309633470573205857633426849100*y(3)*y(7)+3229647293024721060967179512445728228781272984104063017009488584370003116567541200442605710*y(4)*y(7)-39757206737674691723882418986227769977424714296105360668213930034990463334215971040170064670*y(5)*y(7)-54373573406318484562319404984454151355741754040756345278408402181736072847573623160085385670*y(6)*y(7)+279745069723228333969928182399884281193405761308865214503167350383334051477399515906251848604*y(8)*y(7)-75205260355658714660272789918581706413175232663148997536901541351026880965350388479059482148*y(7)^2+11849173825562726580973505666959360557612250145354155018223577277837244705066058690454124660*x(1)-21232086123310961399616278252620548675866452937707012591253075127107018083375916847267639790*x(2)+16256709257903432004105039890433236969056333637319787425055168295898172355983878208624229670*x(3)+11552620400238065862605088860233638096269157215745777975655840218448433872660491131437188580*x(5)-39983166854545231593033724405898007527273519566293023416501956586101536114981642242747118840*x(6)-9743801843023981222111304295306920466517571317549208680698031773004123795372885617843013990*x(7)-92182428148119264468605861548775048089725748286560746177187349492144930362962546559311589410*x(8)+75974991932545589317679913062545530480124856734761766439935938032540456258094504039785117690*y(1)+5714503895397177327620397092837008368717283719347437883271783192908993875514071108863130430*y(2)-10821439334317623453780413631776055509065048890771745676362458081866675129309886190507765640*y(3)-88056778714085210549132360966056143401235139445495622347869194669695939435245985998886037410*y(4)+69312209653215596296816139983142237295340605882518672533277294180976555100717570394202150040*y(5)-78737585718725989029293147672253761330628169580324847948173088263555290605612459857763404920*y(6)-122709014179671107069228427665376625876030473678527924128575400435541586648724228725443726920*y(8)+178262018153110654716309373974536209600438189376373577245669139370876602736100600350366512500*y(7)+33391606026555937727811866605058393550466254967503919816914985123162950341650032125266750570
---
27
---
-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(2)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(2)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(2)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(2)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(2)-1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(2)-875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(2)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(2)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)^2-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)^2-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(5)*y(2)^2-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)^2+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(3)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(3)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(3)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(3)+1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(3)+875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(3)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(3)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(5)*y(2)*y(3)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)*y(3)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(2)*y(3)-1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)^2*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(5)*y(3)^2+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)^2-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(3)^2+1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)*y(3)^2+623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(1)*x(2)*y(4)-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(2)^2*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(1)*x(5)*y(4)-1519433076278730307667362709522901956137482103532705120287292532056718020208206893657620280*x(2)*x(5)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(5)^2*y(4)+3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*x(1)*x(6)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(2)*x(6)*y(4)-2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*x(5)*x(6)*y(4)+2415397517906085141646456782759373249865430965373069008804263418240566013655182782209863420*x(6)^2*y(4)-2105836966052376680384659196018340186546705729265911450142034433371352360452916729951066840*x(5)*x(7)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(6)*x(7)*y(4)-7093586043263380469890808286309785485822971662804641304304607600354312574542764770794083960*x(1)*x(8)*y(4)-3195820193956294121547960943818502711820368209858002077128631394615264227195896263738530840*x(2)*x(8)*y(4)-466514593252541967475033111513731862864129238899749395216275315371041839981748528682086860*x(3)*x(8)*y(4)+8340523312566131417267345558882646810642038146189323767845250892100052628065226781004838240*x(5)*x(8)*y(4)+2807782621403168907179545594691120248728940972354548600189379244495136480603888973268089120*x(6)*x(8)*y(4)-3897765849307086348342847342491282774002603452946639227175976205739048347346868507055553120*x(7)*x(8)*y(4)-4364280442559628315817880454005014636866732691846388622392251521110090187328617035737639980*x(8)^2*y(4)-1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*x(1)*y(1)*y(4)-4987749077211003789506149090291445299276265933538729854162573166982960214089848040843017120*x(2)*y(1)*y(4)+5689694732561796016301035488964225361458501176627367004209917978106744334240820284160039400*x(5)*y(1)*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(6)*y(1)*y(4)-2687893324882064501937282219709413881183846585521091665550912658551543980340927665656729420*x(7)*y(1)*y(4)-303430894197236221584189442106489919172868423802425657428909716344526616390117996358800740*x(1)*y(2)*y(4)+338636393064695819465061163260110360448432454367238829880993959636131676966092099586013100*x(2)*y(2)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(2)*y(4)+2583653531089914266082945361701395632304048742864015949849428331767975692494518286343568040*x(5)*y(2)*y(4)+845396238969836729615619117092896300912257029229912991643568517142332186098082690438788000*x(6)*y(2)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(2)*y(4)-1312945295048083372799781210513584251525857660608387027511403695413552917129372213482958560*x(8)*y(2)*y(4)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(1)*y(2)*y(4)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)^2*y(4)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(3)*y(4)+1531769510889430601599744745599181626780167270709784865429970977982478403317600915730118320*x(2)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(3)*y(4)-209668289005516776572134191537379350211010162928107957406608334220088085712555573533419180*x(5)*y(3)*y(4)-1039415025246399336799826791656587532457970647981639730113194592202396059394086335674008860*x(6)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(3)*y(4)+4314746702727814887163534479768395731800512251714662366170409014968753271029264831986268540*x(8)*y(3)*y(4)-233362136446840907901595323345136023819163219231438473527949769952384498070141725910768020*y(1)*y(3)*y(4)+6157243788640042659485197582384913312072101808005841040077753156377965065272109807204209960*y(2)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2*y(4)+2613763835126606299995337920127429017183227353602821861719753169435072607307885328032868260*x(1)*y(4)^2+10714508554650528906778156729046663092735076726125231760288070889647940234847189493814987100*x(2)*y(4)^2-1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(4)*y(4)^2-7911073464191318550763284597159907379778218523248709274544555321287246474599999421134681960*x(5)*y(4)^2-7052173767441692817755162673714428518050579277367480287943164179661634167669544701394369400*x(6)*y(4)^2+1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(7)*y(4)^2+7481623615816505684259223635437167948914398900308094781243859750474440321134772061264525680*x(8)*y(4)^2+2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(1)*y(4)^2+5182945725782718903852147387753959402134035315834552980541591171648259711257209097146299450*y(2)*y(4)^2-2823145325193227413662148829681074800269068774400186324610697370245047227376808068154331900*y(3)*y(4)^2-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)^3-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(2)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(2)^2*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*x(5)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(6)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*x(6)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(6)^2*y(5)-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(5)*x(7)*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(6)*x(7)*y(5)-10450640373135092391293706556046527861642543354519350286250639928325365644016193344244191940*x(1)*x(8)*y(5)+3241704220952177607073652038802593406725360659745283185287036527323137294644785780654901220*x(2)*x(8)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(3)*x(8)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(5)*x(8)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(6)*x(8)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(8)^2*y(5)-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(1)*y(1)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(2)*y(1)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(6)*y(1)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(7)*y(1)*y(5)+5616818954258749807956227180140672764437839755133461591270536878845584696376720563630145600*x(1)*y(2)*y(5)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(2)*y(5)-1200467444482023816855113907825590831779944245914672720964840823186012000325222959717633340*x(5)*y(2)*y(5)-6307819133160050436192547702588442648052534857927308713343152975876949805699981618140629380*x(6)*y(2)*y(5)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(2)*y(5)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)*y(5)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(3)*y(5)-20148529327728050937876228509444758266029879159222731319780412663944264236907482749804288100*x(5)*y(3)*y(5)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(3)*y(5)-3785256468156718243587437089302962641158893961589136374146415357124041392851643667139677150*x(8)*y(3)*y(5)+10487797595130413657504856003970496823115318764385532254993069106974877294304392663154428600*y(1)*y(3)*y(5)-16703229166744037012427201820114254411574994496054280730138766805040959659619956570053414360*y(2)*y(3)*y(5)+14028904245089213887114096642248538051477294058445802292615960020722887609015667540292833640*x(1)*y(4)*y(5)-23134165102705771749764799122223264102617683423289087217051771904525590953652324217840527820*x(2)*y(4)*y(5)+156954041398833506213235524772698799545404002792591836554046330501828186779482476423290280*x(3)*y(4)*y(5)+1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*x(4)*y(4)*y(5)+10801484978206057170364300343220278733120142909590616186944482216855473664649866076402507670*x(5)*y(4)*y(5)+16251102722033127216458820144501710313740797253787931609827802405929098613193646672050939600*x(6)*y(4)*y(5)-6283693980647756643017129557693079428915473490765005032330026187256617824707213786671752065*x(7)*y(4)*y(5)-60032527928693892393412248098696512035972081072498578724222344185888141346650235971748623070*x(8)*y(4)*y(5)-11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(1)*y(4)*y(5)-555663448455374313469807751274090603955531725939169490178623450370398879537985793460873075*y(2)*y(4)*y(5)-9961777695442722327383080806691338316955623595198620611339605132032708229998814680828526510*y(3)*y(4)*y(5)+18378973109606264452879024809444504559382830399719185609357296546102425113361118257375396650*y(4)^2*y(5)-11351757392157956739321213370702019668507191191366108673871090353450644187687619289692853280*x(2)*y(5)^2+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(3)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(4)*y(5)^2-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*y(5)^2+5945055278020770651156172482769068827319304170285558348148387802698972925659063617000885240*x(7)*y(5)^2-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(8)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(2)*y(5)^2-1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*y(4)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(5)^3-4675933865836272790201612676533376161137948718388862292236181590905200648598141116861934900*x(1)*x(2)*y(6)+5827046047183112147242102691749252885862031458226351301944119961069515384354100668407598540*x(2)^2*y(6)-4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(6)-1266016976924594975216779255278484519951592830568730088947314995596670647449216354822066070*x(2)*x(5)*y(6)-7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*x(5)^2*y(6)+6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*x(1)*x(6)*y(6)+9850166994206171536257244559847783724712641271477014191182408558987482670014735507750923440*x(2)*x(6)*y(6)+620941008086789131448652056971631892618589908672255354114176912417879190399889116511156920*x(5)*x(6)*y(6)-4580371983695687566281727360114317479708736641926363586292702128555191478228153205596620430*x(6)^2*y(6)-12397851350213939251884285068647220065999452167093859481498901714682994837911802083211271830*x(5)*x(7)*y(6)-4266184584656268537530501824209737731672960459961565963738357388944248060571579771088526010*x(6)*x(7)*y(6)-15773846419334463978277714453410354793984006662463448685316846194885659842207351769952233470*x(1)*x(8)*y(6)-10985578854777022069375710271533651294134841881149492984817191784849138204648249824261807450*x(2)*x(8)*y(6)+9999815335343081357780298054714220420741105682832492100808838604106070098995422397799262250*x(3)*x(8)*y(6)+15935389875757409145242658509573652718890608149037861204205709049827612684814690241893544860*x(5)*x(8)*y(6)+16301611905233082333447266050042457687191072421469162843476567335158203623154297989540959440*x(6)*x(8)*y(6)-9838803487176803529920347717402796207587813458419376023647255907680434313724923838140960540*x(7)*x(8)*y(6)-1327576737595999980763635423734562719935139102280402011833433118760181315450257749734150900*x(8)^2*y(6)-4021711880883652171760332475606931547790761137993026654897544597319968899760733169653356740*x(1)*y(1)*y(6)+3902132067653719409135821062717821095829872819999032036364613851406674119325303538043235580*x(2)*y(1)*y(6)+15505390159954904407669882748231952770670030863860924178087718299594999362054515159005108500*x(5)*y(1)*y(6)+8605049249367699591486918190473915651134580305704826611236802764964747575269823646185770710*x(6)*y(1)*y(6)+3149147691382960519930288057380430889657618368872536003890950150905618533791901908378555220*x(7)*y(1)*y(6)-5348494438196169919470667528316728039385472561149207868105383533424900057733187869834575330*x(1)*y(2)*y(6)-6654593290778355722540140230549429230968088237805086301735885095343221060085267382863131290*x(2)*y(2)*y(6)-232726131393067264777773225240423778594639795276304024592779171820260774514898519979966950*x(5)*y(2)*y(6)+1431425998995371779073431243716978685173710036208656739923476035961033830841485336311513410*x(6)*y(2)*y(6)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(1)*y(2)*y(6)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(3)*y(6)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(2)*y(3)*y(6)-15828355251162060778318118553172938128142984443763191398525159916003570504114033717688066670*x(5)*y(3)*y(6)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(3)*y(6)+18857486716318202189437393078055682025867588776057654354214261514196549332805502392476054830*x(8)*y(3)*y(6)-5406694540364907856871000278389460050366221561486884474064910720991528400364381689421753800*y(1)*y(3)*y(6)+26222082296263453261117596050328562684873914471873076087140026158373244174877017501548982380*y(2)*y(3)*y(6)+31907363156988959516517259702596715707801419729208908901942899362209233321490200500280449380*x(1)*y(4)*y(6)+33497667482743885621834399057704197178356527566320341767206528149038230010689416203805932440*x(2)*y(4)*y(6)-314601460751826975417053049957810265251155395958727218244972165714276429013449710956991405*x(4)*y(4)*y(6)-23519441410527526239845135655639347315846890945376511581178784494947963591068737110544170780*x(5)*y(4)*y(6)-18900653420549570505681828549926413632374456376950924520092320448933596794119107325449336290*x(6)*y(4)*y(6)+3002494785633891477354335269667224146435001981479818883795884824265820409354377376613720825*x(7)*y(4)*y(6)+18052096379026566369601926694285740106437243093623053630379176436875203697486502480421404530*x(8)*y(4)*y(6)+21027333339903390061891658686627402348878136270653406164626485632790255581625723448816977280*y(1)*y(4)*y(6)+40660724604501540424817177018615905869813343230595186741671261049645522933202980062624992125*y(2)*y(4)*y(6)-21427688071170559204349912338576074641262293351482250795931975831568934735705768491646293290*y(3)*y(4)*y(6)-17101469950681716060052614114192495093483831904249693657633802175039405116896460370621279000*y(4)^2*y(6)+18439508981475040223952227327307036818217026965738388991015972551315964388763852000604164640*x(1)*y(5)*y(6)+14822286341196942222858601869023722560648948629008797766421003599866393382407632944204265150*x(2)*y(5)*y(6)-15954467769749986768685220266959189111206422774773534563698411990369440902106632837359302080*x(3)*y(5)*y(6)+9826458879309901164875781222907254798116812940925526384836209427713140366015650765506927515*x(4)*y(5)*y(6)-1005548215747372994356678432868167311532089508212278036060297113457117388635404626022519820*x(5)*y(5)*y(6)+13385734095168906544146660850058372283611277282684375632632308407923698013603450218936040990*x(6)*y(5)*y(6)+3154025685148641979659108249817505103849593220796307773697810954613348342418898195876320695*x(7)*y(5)*y(6)-4468071259332086840782895826792804499075772318497894952974759837779745458485423559453085100*x(8)*y(5)*y(6)-12567816102833960127123175676537559881372405378653017772877478862093736744230009404432928590*y(1)*y(5)*y(6)+242807193680283012772471004770236091304806023126750241394842671240028499253335922566081815*y(2)*y(5)*y(6)-9342217160108814569456261949722687351712125236804038063628556617805077429180227862834072490*y(3)*y(5)*y(6)+4992169618945125041885338120780311163252881601204010022560013729416090584940319011854774765*y(4)*y(5)*y(6)-7813266027233463752043700122008175349523523359033304291585975206652398727172701334074298845*y(5)^2*y(6)-8577181199792483226885424570161210589658183409855288199100332503338081605695003144826056370*x(1)*y(6)^2-5119071265294452110945228298948333253019356664547035964560584333166452417784949568824773170*x(2)*y(6)^2-15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*y(6)^2-16942124099173194945788671494664510522082476384224274883929106462492624919992379229452392570*x(5)*y(6)^2-8544898561163378805325172459455571761337664145039805267776657283251650138831927167779950590*x(6)*y(6)^2-1164019463774182348682614732148535510282749516673097656531027127195538109728186449517251140*x(7)*y(6)^2+4592877164907727689314663267611635625201506557549382206829236505776742327428834272501705270*x(8)*y(6)^2+598937927449517075612114977045568835181040963732331579643470022346967530450786538042050830*y(1)*y(6)^2+80512709338198098626086849420853803295661143456961186787996021319971670091204753059138640*y(2)*y(6)^2-19889548950092903232668691378692178861915226320238262422476131364525950796762105747662098410*y(3)*y(6)^2+1760613469595930939699931698123251696285780468753825707006568405977333787543681863912145750*y(4)*y(6)^2-29664864588586497928002557302125459474938652892463317358062193943696748841727284265215780230*y(5)*y(6)^2-15605839352137278875954895850868312849264059328097825559115441591040440066631555380558599710*y(6)^3-4651800134441435237640356490508424928709519508492109730685826408527108630812380095555115990*x(1)*x(2)*y(8)+16533619361636359558122489629439546252529543281583003018529961206615141149304479842583302190*x(2)^2*y(8)-288089050576875280596294457693193614719060886927099587321191523770054537388718215652219910*x(2)*x(3)*y(8)+13918370710873041017325379503646775578304315006703791457386156274030489922341485727845323670*x(1)*x(5)*y(8)-4771377965886474666231535817347269288758326282984243013409181131107084364790526789599681360*x(2)*x(5)*y(8)-7775730893631357849403782710025916593399927285408505858028672611423169546837015217793358140*x(3)*x(5)*y(8)-6438400762415395248583336497764513886647367802683808353886017544413047203270160890269527320*x(5)^2*y(8)+17513339780978423973693950031306333582810948113615391382802788456552469619580828363294961510*x(1)*x(6)*y(8)+11113823113686475802213162913858881148422879799654580875855950193826030706138969108337658900*x(2)*x(6)*y(8)-15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*x(6)*y(8)+5704649754653112387974178162249539241596913989571151160687001085401636680425204309502789090*x(5)*x(6)*y(8)-22208180242457471499605978890686591561645166835679081168386521423428582646756597109063183070*x(6)^2*y(8)-9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(1)*x(7)*y(8)+23293297122058524919786896723109897407120198279346505847255734881958163126114036968371449390*x(2)*x(7)*y(8)-13436013326362402829799150450884882971026989231912055287683487380525904247586754753667387510*x(5)*x(7)*y(8)-34528394234170638961815100126106002443428601527951872294237742446402350391652906628647343880*x(6)*x(7)*y(8)-64064378660413259782765107088836576353654620165463420830649942379574014607175682349620049310*x(1)*x(8)*y(8)-55101927120285137259867539842206392470648397555017894282354181975821282221007946847167310830*x(2)*x(8)*y(8)-28199403219037629873951788534957610640642534389257243447083747376185388671122396597156734780*x(3)*x(8)*y(8)-3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)*x(8)*y(8)-30418348193244418634292184958540322466534264359195896673027541627969536821865105209152454110*x(5)*x(8)*y(8)-1042286844804474414990483187334842056951193050473935223348900016889976307365524855433185050*x(6)*x(8)*y(8)-2973123446487196375978399165989140189690281708267799779548432898979412169626206446404134050*x(7)*x(8)*y(8)-35042879583470560321526564985400868213482366064827360997509909015094234275682853442194509920*x(8)^2*y(8)-31915608941863779377085992260783332710058489758428003860257576735277784080326181302567416780*x(1)*y(1)*y(8)-16618092808077078382458073201549885268398864882582990597695265405195431899053731892132543210*x(2)*y(1)*y(8)-27642268684715342292033152378413308728178846719326060676293621029879945981313136784093782130*x(3)*y(1)*y(8)-33152936999512994312116924213063474302431107702777882208776877438993681284266072456062681980*x(5)*y(1)*y(8)+3508233675004129861915805415264931174268118166703389442805223227257857726460802399900412170*x(6)*y(1)*y(8)+24284460063783758052506872240121342748833874945264499908273632735389085753835624793880175490*x(7)*y(1)*y(8)-33220258928316782779599836688791760371570403704441115233539669172751030596279312470878475080*x(8)*y(1)*y(8)-5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*y(1)^2*y(8)+21667894607961090010514547298390344123092017043839976167589541677800441445528762143653480190*x(1)*y(2)*y(8)+4637562892041306239971610004636766159073264247641402049936124487687923679803112106116468810*x(2)*y(2)*y(8)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(2)*y(8)-82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(2)*y(8)-21266545535956886061318439735655517848756695926386910454865700079106602063737128802812324660*x(5)*y(2)*y(8)+16357486495583449279406185716680388259118887743393786344261037047090659679398799224843089590*x(6)*y(2)*y(8)-16690419789002373323811164705834936247617520111587099673555346383283021335919259816098077040*x(7)*y(2)*y(8)+7681456184927196349656469490827446483974559879498138556587239490952345409413793873845104010*x(8)*y(2)*y(8)+7131075056355116197970996617110145026233414996390201826732999173129605716424291660367016580*y(1)*y(2)*y(8)+27353026980168403599995441885699671906788701262674729739820910321115685773528587780894970*y(2)^2*y(8)-25288651529193133668276671666945412595364592609409531424477208429486592825924465755540997480*x(1)*y(3)*y(8)-12796453842826164971334625089828245704603332853166790938029728402244195931293132153766380450*x(2)*y(3)*y(8)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(3)*y(8)+82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(3)*y(8)-61709635853716801169562714096220916915363633881331738394199306520732166691674869292970198210*x(5)*y(3)*y(8)-20600727651577281726268572867720370331491732553067805395711475032874958626873849029965367630*x(6)*y(3)*y(8)+136765134900842017999977209428498359533943506313373648699104551605578428867642938904474850*x(7)*y(3)*y(8)+2288219222738752999046150371872976692097727506850726508747730211231230461227027332491425240*x(8)*y(3)*y(8)-14906928886981920840218958234263622937700849801578204696996250683129944852545773111179066090*y(1)*y(3)*y(8)+37515719547283461704413932357350785007822033164185406589559046609847188243769517219039925570*y(2)*y(3)*y(8)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2*y(8)+184826444808284902012418793041932065288662286408990153620955498843329718814098707515035682784*x(1)*y(4)*y(8)+57883942373770314448768047061217896555717615169319272471346168803546140875504073170465750000*x(2)*y(4)*y(8)+3274297214655710874654578706204852111593070211254297995405654559866178320585637501950175980*x(3)*y(4)*y(8)+14951282291820801399214313031347204539146158401875608212704256040939743040305283559591642650*x(4)*y(4)*y(8)+7049921162251940809267068873001533562077360221874256545921818099151230770891511702281661590*x(5)*y(4)*y(8)+11484851071723760162036573508642275693988700643419524234276329786116444414035590953774836050*x(6)*y(4)*y(8)-14521608104620790459738422665832487969993531967975352576372451689903037713983052520571106720*x(7)*y(4)*y(8)+40928878489103824383862785436098709352500642401266265252926113918157722971575096276272409140*x(8)*y(4)*y(8)+30815832702211763491035745420586598584048328278326160591365718688224384214730994313889402290*y(1)*y(4)*y(8)+44949296976595405145633486471079886619810016803212154631866098837599317824881459768872196740*y(2)*y(4)*y(8)+3034740614177836574823340259208540239984550757331687041999451151773247677087031329286421280*y(3)*y(4)*y(8)-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)^2*y(8)+22412445236079636706468308242170775135376071259915459374550316458495805388082314863954647640*x(1)*y(5)*y(8)+10859427791014322799294447689397774007680289368550507133337620250999380396461026148225420810*x(2)*y(5)*y(8)-55154556257448044533777292878473643224725678956204886202055838984438760106453152054344304564*x(3)*y(5)*y(8)+38634685866732896627491634915278436529911674330584043026648778952668326688917398683467571565*x(4)*y(5)*y(8)-45209044083698926082676064042539077645501866800092764065596866694634946390771945202148442670*x(5)*y(5)*y(8)-209204339038989827979175293790389823674187344188578638562271964783656459389700530711063436520*x(6)*y(5)*y(8)+29214043578185172435756089605840944119164880255599922640533302272375785710661530278400195625*x(7)*y(5)*y(8)-73410124102802672643373307412562464319438204648121237998210750687827708719969821624313476104*x(8)*y(5)*y(8)+4270199256865576968855441919333966224484741090606514136352850434368798123037784918125601770*y(1)*y(5)*y(8)-14817744536998305733484467415360518800452596974142376203445946526426009488155427766275089405*y(2)*y(5)*y(8)-42792283858713728909927132228401697474959956584827036566659968201249341035879768375739349070*y(3)*y(5)*y(8)-21295468338417233260518266375262965935373185336565799294526319371428132971986523710197342590*y(4)*y(5)*y(8)-36818914067831535000463908469745029655477025189660608640039807623359945833539586026409673835*y(5)^2*y(8)-23720178770085993150296273900009826443271107168391516112304488203544044118141415554690251370*x(1)*y(6)*y(8)-62438239138191991138875554939533443566121446303847082730548327491007494340791820628850728060*x(2)*y(6)*y(8)-6576719029741009387924263599256281358047641745061194849432990829928582295001945602812233250*x(3)*y(6)*y(8)+81857731153818997977629999389717707973860919636559973926526180816067486846473632575527228957*x(4)*y(6)*y(8)+74859883815797009646978428683064825564046422249219376710424764507324237578936027421296254030*x(5)*y(6)*y(8)-61639035807137818971314005756300318438799538704651616255008534952887539943011543735764644740*x(6)*y(6)*y(8)-253466890737697353163983255481158731938898280130838016464341977186109019469481628348569759735*x(7)*y(6)*y(8)+334821881932435479464667762734275171176805120971785468373041930057281774473479164198656170954*x(8)*y(6)*y(8)+324267108220391947346574403310204238575638480399511763256332371479545281788105342148838070404*y(1)*y(6)*y(8)-86263855684758630255184480985676662101559421460540971431136724692434267187847993401261336347*y(2)*y(6)*y(8)-22771022551854177219494620994828316402622206512220706789668500720007611555569165421992480690*y(3)*y(6)*y(8)+47291454486360932626885176734443230412711271554275835845800250367612089664079186039691072870*y(4)*y(6)*y(8)-125985869962084187781386986406936471356960029169530453115528415866994523955827879503499518547*y(5)*y(6)*y(8)+296502304261693744316549151895510442913163326564021491191752906007832968651093182273739096624*y(6)^2*y(8)-49464106511059581257814540128359429117411403680091990244982753152331600754607067647221222500*x(1)*y(8)^2-205957033187323983468798795581839175128188541947937679868486100688744904519476955456194741034*x(2)*y(8)^2-9454544894184822886951463616794952830808383288140924672927452683956880659284600050964300400*x(3)*y(8)^2+11815814577221062270570683426456614414379324615689584067345718690886950291778856451063413440*x(4)*y(8)^2-74106300856808486748456527763916335576902400105671188944565600350906716886836739265209907690*x(5)*y(8)^2-63464290955787869632757464533154304715845172004521495793822968347923472783738192323184150060*x(6)*y(8)^2-6848963002401715133529000565376371759621413134510520615030148302300673184969024845922028670*x(7)*y(8)^2+67785574226430821708428986264832955815966352023077177595660738864965076184211337248848041070*x(8)*y(8)^2+87251873484666218879951373410705918424043535604670124306640110905129296887675556369910455910*y(1)*y(8)^2-14088440401025794042321664062181639520926287569046124910469503179634311108356355457039050380*y(2)*y(8)^2+12217367442021172576800313834219378043913927448762586369391477467992751617537293661166389870*y(3)*y(8)^2+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)*y(8)^2+30705064088846651891649648362271411702718009317890399881100650047623596519436329965779111100*y(5)*y(8)^2+52719050298996967003588484809188080659097483790281346156031776657116687544036801470486743710*y(6)*y(8)^2+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^3+4224877943377472632800843596081484243675133636798850807257017427934171990185643900795314410*x(1)^2*y(7)+7107907038527561940650703879396311367414354377273106283485438818355405912840848160824555990*x(1)*x(2)*y(7)-19041778356692440976097919205560359182733844359580281997468904920907593953186370346971624660*x(2)^2*y(7)-13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)*x(3)*y(7)+5557653148257994798640355919374872192845116614179866067704252823064264963430090419889599930*x(2)*x(3)*y(7)-29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(4)*y(7)+6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(4)*y(7)-15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(4)*y(7)-1743801261140578453256442189042486387487578459594075435594642660701209826885130569792902220*x(4)^2*y(7)+4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(7)-3106172264481800319808026449312492893481218832936674868380526654127304225131268297473597850*x(2)*x(5)*y(7)+13129470285721491192034701060438559124502744451748603988741839464567991095665413897438743930*x(4)*x(5)*y(7)-193692316637016054374607170655406642717599631668164607917440864121876708642800051397698500*x(5)^2*y(7)+1988214057875439361422130886794708964351453614885197091724984263287738547388756891970671350*x(1)*x(6)*y(7)-12604769880950245513883210427904137232355623637805571109026706076679773906327979886922032010*x(2)*x(6)*y(7)+20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(3)*x(6)*y(7)-7399452083348479332309962534623948802820889140244998871687807333157859411481047509929561545*x(4)*x(6)*y(7)-2288171253278360345452834866221325594999165870322761408602787439227003035980806298915746390*x(5)*x(6)*y(7)+19409586781002578724051832809745495773644632297901533149984196215565420412823430870704975720*x(6)^2*y(7)+29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(7)*y(7)-6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(7)*y(7)+15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(7)*y(7)+3277083565164337656496880981823787862947592316493591336749881767517010156870589336568071250*x(4)*x(7)*y(7)-64525119216205348802626907495145308886123799665863527244002240193674662160979852967033320860*x(5)*x(7)*y(7)-63525864875110628498184027702529617676829789335766819629758327200215811534215773956402583275*x(6)*x(7)*y(7)-1533282304023759203240438792781301475460013856899515901155239106815800329985458766775169030*x(7)^2*y(7)-117968774422003207903942949909648638568261009346117954148868129901993980040356653502484299340*x(1)*x(8)*y(7)-44828149331073755943759829772277135679644004077476427122601917792031933727621408193249724220*x(2)*x(8)*y(7)-29844051307627108448839137205302620796194128541648625522376001117763521813039064845969491270*x(3)*x(8)*y(7)-11365740443441746647425745559101956537303848383725593902031655264290254657115785715810424750*x(4)*x(8)*y(7)+30470753748626261584871821212825755881684092179254623394139075000948229334877728473831600700*x(5)*x(8)*y(7)-38049796105379061476224651491414091960781834605602916862868034181774521176593624457918068970*x(6)*x(8)*y(7)+49499766918082384258113130386454399062526367047113568702519272526537668721966041431038867560*x(7)*x(8)*y(7)-13010115028736236530156670034028555583769117537679828897270108070350640985045438696044692690*x(8)^2*y(7)-38444198409190686891380692975929553948551068069911874253454559705126729726993146000190585060*x(1)*y(1)*y(7)+30032199606926473799609783118695449631066189124350765291490694209067261276675236904123412060*x(2)*y(1)*y(7)+131164574263904036430919498080215940667008261725264406847795376294726891372530884808674230134*x(3)*y(1)*y(7)-4302137242643771487596932932546400357160954260037934648374735336370066854540244747829508145*x(4)*y(1)*y(7)+1449403648313658914977976138717876141310207664954833918110458231479752502549906763215045900*x(5)*y(1)*y(7)-182258105869807834285887325883649089646219354544891696497375360865434340793523292934368278410*x(6)*y(1)*y(7)+141770342873221371875105586398150465244415343552536665794208746679439815941622900775465253685*x(7)*y(1)*y(7)+70725057686143922014478620654090413070039370049269187748988543684745527246619176100679451404*x(8)*y(1)*y(7)+107106163338380063201243518439312450265318148874093299671031593715322407210143744213667514354*y(1)^2*y(7)-72782174020346272425577194645806553301320767192256985991062503071453085314709324042851683690*x(1)*y(2)*y(7)+59035698535604447793783946610063128863032159684761285231088386688740083311186578028738895255*x(2)*y(2)*y(7)-32041870034996625622089777892239026429615319049572860455723039581817105573103960563254962485*x(3)*y(2)*y(7)+101314207643499851088204608034064293499817077596956942434374781583433058889950347193132160*x(4)*y(2)*y(7)+49956860173971813636551545488920102967864325824515269126242716618840587752683079726002544150*x(5)*y(2)*y(7)-14101278904016564077977955606231003049970793523607350831335770313728005545131492345952861235*x(6)*y(2)*y(7)-421245272680992715504189771838047893154536485342215395833061976753305298883736501334445230*x(7)*y(2)*y(7)-11529858605322757069025718210416154568744580591301642280470580726216948771756957242495794570*x(8)*y(2)*y(7)-19082146058379217460443895425050870503530104740353274465588527371579982852053094923137898955*y(1)*y(2)*y(7)+2501588116308119990744537402333342806750324367495225891784719289991419344339767023727513660*y(2)^2*y(7)-8370411624644636433554967556786740582627320751881521412572971597096712079444834896870370910*x(1)*y(3)*y(7)+754525037699825955588299863546908567011474063174758085886167932316522894716236963958021470*x(2)*y(3)*y(7)+27861092900556689520833115913498906103433156329427458514212188312448871467501365486340941890*x(3)*y(3)*y(7)-6553092395115839983451562421513369637322780555806419435691389647851475037731321663466874970*x(4)*y(3)*y(7)-203612734793618180789397522735172378638116101357279133897201154276413727510748576413828258710*x(5)*y(3)*y(7)-11321770681161744624918029255074438755545062753137614304297820336321005993383218959090067140*x(6)*y(3)*y(7)+7582216473981983179760898084922428144702351900634791597913201556782393098711155141169691070*x(7)*y(3)*y(7)+25344704095139216857119470384766875320273150402213031529605350102832434978686668124273724090*x(8)*y(3)*y(7)-36965876369768153007903658268421089501573646077510974182822548202257317277024004278832909140*y(1)*y(3)*y(7)-11541230947300444517042275384353680479219874758933625267452366049597334952141960125954200980*y(2)*y(3)*y(7)-1465989633243541263400509764870105369897475827650478473889557957223854226562462261605341330*y(3)^2*y(7)-8534812942551717640442541585464339502193543467278747986900917279565077401276289571329250*x(1)*y(4)*y(7)-141864338937525019239502217549706778415036231548204427896380456747276665600788590431305827354*x(2)*y(4)*y(7)+2337803931230685791602124791875526650369072164858715501424492641857028433948308899485381050*x(3)*y(4)*y(7)+2459770090652278869287458366577165384867499326602636572111539265111118755714392764014084115*x(4)*y(4)*y(7)+133907863888789352231461729096207531439883241062711913142663127557046806668034427893782367240*x(5)*y(4)*y(7)+120828318705101356564432355356980935982655708604935115799913744996306895013511119715817097030*x(6)*y(4)*y(7)-3004761704604237589869109240477246647504330566898681885604837745733074689085882530907816115*x(7)*y(4)*y(7)-15707967530020312172659112429197525134572800502974494551826440563344988220717922614632102090*x(8)*y(4)*y(7)+8051730370803412438276070656658775168344757151905979413943168463314195812774564200898696060*y(1)*y(4)*y(7)+37871858428277104926331705876286923646431162900524955018162931757286893200321200997837971635*y(2)*y(4)*y(7)-5354577459018723081061507370281848859215125057986959430743786215990256572366191309282623050*y(3)*y(4)*y(7)+3820972256740520334447444560734581745231556879177819168781101953863488338991984329139637330*y(4)^2*y(7)+23381968290581267540046595043320485920623701313759951268353125899018908781828733037925097760*x(1)*y(5)*y(7)-81831333487840695467466705433723241365173139036896455919938535859702088987957229561476651345*x(2)*y(5)*y(7)-190684700618755926926231072726327264639090909503645312479377396803945488448976699927224406689*x(3)*y(5)*y(7)+31194632531539684918593999293654746144628701971453620314728653149794805348439618695697052514*x(4)*y(5)*y(7)-47447484887828739249871391968547538579925347572090507616853956680954269619765900118588081570*x(5)*y(5)*y(7)-15241465248670637982166379761754012869353496118580183917939722253204659855711580049368189225*x(6)*y(5)*y(7)+86776459449709213754050272686833617791234397431069063782176462785776748937287662535144066164*x(7)*y(5)*y(7)-230806110969269846939465794188830988271879982380530337015611319746973839360541035968337953984*x(8)*y(5)*y(7)+59954008872858426570535441334266956065616092618672277936651559426774372541684618005651185645*y(1)*y(5)*y(7)-36999250079534397612798328250074061866520056563382378886536837859491177155792399326515632514*y(2)*y(5)*y(7)+10336911729809751300390034957492895905524496938767740574093267720440014172365080596727396680*y(3)*y(5)*y(7)+12201722840504547604360739666864993720615820721229749630431210534339668510131702418370155015*y(4)*y(5)*y(7)-57184154186759619221814184160023010459207981615932731501936327944161086208082742395799128184*y(5)^2*y(7)+123286806141322763124354620384424805480263318309532622437805043890270917865319544411102666560*x(1)*y(6)*y(7)-43134313321509733553989428335320766498174427322847722227119209795083960180368950421069949840*x(2)*y(6)*y(7)+66485001930277858739637066593887675323850624239652024170591505992361800528910520577385813084*x(3)*y(6)*y(7)+188469541847723164234288008232422937524897577721202707498905118191436077561510564362809502057*x(4)*y(6)*y(7)+68649829589832114979973450455843663032510916466386519866341780118845964848797904304112503550*x(5)*y(6)*y(7)-37901696326335046394477175459424072076050635985085892524483583872164012020517330247389369060*x(6)*y(6)*y(7)-127801418404208783373719912516993177601262238998099428887957130665512628946094533052032820897*x(7)*y(6)*y(7)+170611678135047861523902580207421347744340366471189603181422201814162530132712166925755475408*x(8)*y(6)*y(7)-80288911223730263267703258258059958641971170484838462576349696525891424535908920632137261114*y(1)*y(6)*y(7)+137784002895987828663927184375801491922807793006390092124429633678722474364950448438027855927*y(2)*y(6)*y(7)+46432556569461213041132608923219210744754097046437816725489083155577324031493044731855602520*y(3)*y(6)*y(7)-9830662843808219910737861043286558503219798855824684134956749821212482967676521564697300600*y(4)*y(6)*y(7)+246588248326738071798726549689401783838072206349639128441677173365116809164394554256540944687*y(5)*y(6)*y(7)-179764509735352096628375366349962590862885481758195089015579859207523834250628236906783895938*y(6)^2*y(7)-127628174293076116869728111994718180464270001986193159263969558722143889176625540890586639914*x(1)*y(8)*y(7)+222293821659537184492829929436113128991864521002207690996186253966439368495668834480628097774*x(2)*y(8)*y(7)+28285995566183762851722764010762798540881506187237136389724880039114844373518458377017028690*x(3)*y(8)*y(7)+63777744376772471006449231676388919526805791247591073763326857357714418973085466626193561180*x(4)*y(8)*y(7)+302902141556140077641431462075420607637173262907587436766905479726564303903989961338538018664*x(5)*y(8)*y(7)-65951202155886224169440276494660772958846388134739944637862422921469985489640266010096718954*x(6)*y(8)*y(7)-87957991904009067322157500227736213205148542223990181226102849600930674885189679776366708890*x(7)*y(8)*y(7)+55476130046775169762763296919404943890718070367197893698788545147894024281329211189493050900*x(8)*y(8)*y(7)+32175178538796477605751639712893005205587349418181358653908725788201281936374356048123375300*y(1)*y(8)*y(7)-1513427512895432192370978100533967530098955752973103277311790409083374410511437549541428110*y(2)*y(8)*y(7)+7284651347100451080951629777504379674123889367935504635428233798875065704885324690161809080*y(3)*y(8)*y(7)+3814583262214614359095210362710454520269879367520366265312883897455222489338967266932298820*y(4)*y(8)*y(7)-2236287299286065705793991043382257186037335184049990572494458178270387664464287821233759170*y(5)*y(8)*y(7)-55807147164171280978858632748552204093656878947512111195998402643106410281490961650088758580*y(6)*y(8)*y(7)+2795889938239115793462380945598734133387132999507567248564228231065923277550576342540489340*y(8)^2*y(7)+330127216218202521501865320958586737505089318523597333009216120154863408648773284630888789054*x(1)*y(7)^2-201337573280154138580689138791904191748679449717709845920469853961857024011304744917878864622*x(2)*y(7)^2-41666087385220733202834791603407827503525369558558768618160371914999574933098131533689796820*x(3)*y(7)^2-8373244172649557512996095399004133069913868600024777866606129163610786401572495802221545885*x(4)*y(7)^2-160855754241843097268098962719458442044546662589291498087430239830428169781446576591016821498*x(5)*y(7)^2+269078304053465372868583695867931052989827494480679774916813340893032566591401502939761212124*x(6)*y(7)^2+32652366470885777496318046593298935432528335472778408208201474915253537877849210853913584045*x(7)*y(7)^2+8872476305256629724976452752089066727417929476117095749523246030823646286418471614334941930*x(8)*y(7)^2-53778455050670815588495566405116117299253342029943672427051568184886180155092763643018929690*y(1)*y(7)^2+10438592215468077902906324659389613123684058542301473506749927518203805974253854211616621595*y(2)*y(7)^2-11420914681892231789643820866865592185325699696020227417186190199606829441948626042786652420*y(3)*y(7)^2-4932953234723618575153566696211142646043334647708838187134982527306346836889118357081549980*y(4)*y(7)^2+77345247931255387735180002428890968121776741753231006115923651818421773583834750384256250185*y(5)*y(7)^2-48273460114365301145032989604953250805722170850073587375902721614151804186042164940685508460*y(6)*y(7)^2+4995123724577105921350977093167671464448987338946167101295444294323516200082971508745640720*y(8)*y(7)^2-5796813117295680263901100905668511964178557468924794160564364800412316464562950168489670170*y(7)^3-7357156056711056020618673012179273631856635055395660208490884269955886879676073015151617210*x(1)^2-41203808893136472412033437084939435025397975523071554061675467475389328009054089358329742830*x(1)*x(2)+3003704343334508238477452635845824712986875558320650883575181910874677488546917494634762540*x(2)^2-4253998813228951623927252024587901274255026998368522462834531344995580919387503274572370350*x(2)*x(3)-1236325991571783684464143036917227920415768612423291029833320375584939788065473899831922285*x(2)*x(4)+8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(4)-15888037263473318824944963563141641060062204419375524632002455292979709783713678331789271650*x(1)*x(5)+5056358337930308923469703896658246252638299994915633504582571545047447928128917927717920400*x(2)*x(5)-86681039191290958497586114300960760105265362038868009119303970283577164389735595128952560*x(4)*x(5)+12138001436622434446039583108582767956466331465629818387264767552103370005015365121454199860*x(5)^2+18040058380735617598173322913286719485279223030796187841032458026586399909797131076033253730*x(1)*x(6)-29664829205159491328034939504186261238508424716112742816837744308976317601351941862580957830*x(2)*x(6)+21363911279226155106611632260403992937965838267395623815121555674734114990695690722590256490*x(3)*x(6)+6294014252958132555380823807951775040838289662062293739339129453956941455518058817590352175*x(4)*x(6)-26105352736001961709592846478361891715476488778478231537587992797886990616530261944411876980*x(5)*x(6)+3113118736143167215207195289279520695823205625347743862566475677411188410749433869796351320*x(6)^2-44296500153287599225897402810226527488542460749964109529586329272262084723992858216641970305*x(2)*x(7)+8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(7)-4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(4)*x(7)+129911120436651897721237276011926324735887702713470560655226332413252861210374186560061888130*x(5)*x(7)-198560028551446027199654000064398405602892228587390484269293235684702191344062062654696202655*x(6)*x(7)-4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(7)^2+174531449511284492449759344228594023940675060493230046855796025015267589457153321326579708980*x(1)*x(8)-181608198649113512022981217417874194927778024230412637610359689059173569939322175492044911690*x(2)*x(8)+25615955836328274177247183020832312928330175540021248050316796220285237169261193104551900780*x(3)*x(8)+7975906921570713252654411213669170186325615994383614317256349200501602342997331475537336470*x(4)*x(8)-877998128994121189623373911065586614866748524498674912206098535904159407882732087447021430*x(5)*x(8)+19110254435988873689147755140292619941277829357324076113420529829765612698324877371093141490*x(6)*x(8)+3431675219947314974505327663588400571343680374005617111237465417455334599704793832514993820*x(7)*x(8)+31983539777272050401032718353725704138650449992447900313080347262350263032776397937970635380*x(8)^2+42644837005078141248172625166022740413905244695907728360535369268766525188570385835189180110*x(1)*y(1)+70602149449526722643126288727021986282356432679625369756323250667441845425289081181024312670*x(2)*y(1)+29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)*y(1)+15093254368806675260758594341534887517523454565842237640401715269163509277429464762954643335*x(4)*y(1)-12560329416717346245663977417252145488112166411390964876992133773981977876262572518729422430*x(5)*y(1)+45994031421122269394599890881538553093288971596570640442851355178778180086872248031691690580*x(6)*y(1)+24889638081885065359368777427188312699429416215785307731955789386165956762389447585852801975*x(7)*y(1)+131464378162085898728101237736820732451514468249413071844021607197168512864978980549677823690*x(8)*y(1)+30224430207337273456048830595707639206180416271882192327038901610181645138280094736055899900*y(1)^2-128856189308131692837729873348585782159453339165102826853245806577238444742259391973830078480*x(1)*y(2)-29859517167741611400098074208640407923385551743901652392709741010087780414440733822680529715*x(2)*y(2)-7800118305189695158852574642588222421646702403507796955649733224095697948709596050941375195*x(3)*y(2)+3173944824354015418542285249725303330775102520307859109969196715077483469365401576579044085*x(4)*y(2)+94774830920236951063803161892801223939743983755055070038176372687131337383034212423237911200*x(5)*y(2)-92642521173946047307837879133622572408612437865402342201710101319480884227050137347454165965*x(6)*y(2)-18737998790176997834667675329773650380381787420228998061146601370808259850766593990661121230*x(7)*y(2)-21577963096658116363010168550786775118258661455924467946424045019008126023999084671940978060*x(8)*y(2)-13150316527309884093125616431519603352946711071676573094018882947016881161215199035055829195*y(1)*y(2)+1339998903199684935584703521871351642330573093317476600823135667572367198524180888750302945*y(2)^2+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(1)*y(3)-29202793619380483682460086630951563833625255262430954862759347167014275367828116307811072120*x(2)*y(3)-30310982349397923497771535979541552101291053506857793056932752147996410554261365423218464280*x(3)*y(3)-6340722584484537449290051840001816599363340288316813649335139991851270880954915079804311800*x(4)*y(3)+88400728677108125461811746858777775951502378392119064080201632461918009267615208043899370490*x(5)*y(3)-34970406974814306126426968867721433241607279447440650619325762927226845182972255442131609580*x(6)*y(3)+10785071513966792385068022885507788372336610465244183989072731859218259530870210740474620180*x(7)*y(3)-129653633379442189010377619390581275346019402821412115178882967989860233561636480777320105810*x(8)*y(3)+120778727615483293615578052890268915478257342582877189599878223081925123061784813506411869850*y(1)*y(3)+33028352304194550230270638537294587880593505938258425984562193957195195509186894892887249744*y(2)*y(3)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2-119454807072734643882043278779642658647981368884155270788668049391489049546274809478384155350*x(1)*y(4)+64430583085677124921918956360408908395094193231859661883917176817934989450406564084441793860*x(2)*y(4)+3782343221941723010238263272927792433639727279390019407955283605142524715366820602491085220*x(3)*y(4)-65853693004055656822887216779072882588328693121594497108417054078745165400837513153672065705*x(4)*y(4)-75259539566286664392637678929950178755613516210697654781780902671157004092435986448280059100*x(5)*y(4)-135255709709136647117500604849875322377045815972217793751115701835943000997247860420543693780*x(6)*y(4)-9881442139628009895467278580347799284912448623513924502320773956280686368945458539468946355*x(7)*y(4)+707612602561666511419124919416255942613439320058228932330109812668532800102715655382306210*x(8)*y(4)-18142926973785695248255287660446995547754000829230438735254586184447547125791556632386603594*y(1)*y(4)-222379076412357610395893215839062090751463639045794242390404573041505778333251878312282148865*y(2)*y(4)-58026550282225182940655861083720217758496120136290257239124379730058785214583558607668640400*y(3)*y(4)-9340692681422119620915225479297785371790910161965391693896333313177864154560270795984163220*y(4)^2+8401852722912683134711939721288925120781016677588089448301071286089815031085025653854086910*x(1)*y(5)+55489552435829248001835016969187820415215001984359237503552923627217416175261642690894767475*x(2)*y(5)-45485057348491706015359325719790901450144751121046975863522912767019489328360787180631027125*x(3)*y(5)+35786505670565959142823804099389576061072313932875694245063485152319623028061006926141011350*x(4)*y(5)+34123169337852128511655007328352530045298346611870416676482446280836148239008317338479467790*x(5)*y(5)-64884066713077821527128046400767903182033885841304845515100406172593562047644927253079421155*x(6)*y(5)+3083409400775791136418767750837938429594582539911547172374542873963023764340927732879080895*x(7)*y(5)-101461966725042948319685538735222324885127822381055625030404361196025916066519509307715874530*x(8)*y(5)-15368440391095550566243813970237293506628310803650019180018105987068983644021912485653621965*y(1)*y(5)-56270525283054444397893224440159337200640567269208375679119149047517503013780240923846594575*y(2)*y(5)+12138574760601162193793533702080169330614368023408326957593254202587163154523700474639270640*y(3)*y(5)+19869540501150974963258997213542484967958635187397465631680295383732113714040022189841314055*y(4)*y(5)+13491269221612869105576827552516078963554984733677851627378002424782410775744568957460245930*y(5)^2-77333509830838546977504655903560871443005202898777932671852549006144939903845283832938437050*x(1)*y(6)-71352536632988344205895214982425250515861025862829575562163427730812080247639742959536490770*x(2)*y(6)+9225473831132122185127849582286721823524932428688207701986651388416941690190026145845083770*x(3)*y(6)-11783642356449856903282287578539501241874724187374184183079311252879823979865080040241763905*x(4)*y(6)-47660154072025861474043135045957694116892019543975285608823140526440236442254336446677059010*x(5)*y(6)+87890116951166916147428885690059812074010886846716262359454403321435461252531145309676147490*x(6)*y(6)+46823635613206402853042188496805271942565527107504854666785440415389356842831412929510437325*x(7)*y(6)+47796051607048299160755537361742972850140394236372294370897199761283307775498292942754555180*x(8)*y(6)+55400679971914804260642198429658504654542992468263615258124205025239535313753630390762858200*y(1)*y(6)+15585327030255044546705303079403905759762268215412091759927790702548447435902134160361136245*y(2)*y(6)-88473152353160761541405506255599986921937687625818365210356338512804459492752396242996814470*y(3)*y(6)+46163815233609990601275305318824472672040947499775638032265020173418453541210714231265643970*y(4)*y(6)+56694373120779658869326400740663098521684723069182105702997328017700692903982008445079734465*y(5)*y(6)+16313242226110252553962341089974349179641633501314299393934366938413868421095710652426646140*y(6)^2-29825320703804454423188232417035276592808687123125624856819995625534946839210470468992915650*x(1)*y(8)+23891277640901866363633563894860780989144972437298797356830596388030806410882376555480037500*x(2)*y(8)-69948021387349767331418130996529877063345565198464696883229625850061668622195074192635766160*x(3)*y(8)+42563382702901736370436767524910715656727762850225775058736372740488411455296532422551960632*x(4)*y(8)+918598414579494041568823513127433289613276408768516932176685132614997799974469911875624920*x(5)*y(8)-73679935693921413168719829338297824543615361201942889216697962154016389698167356732215872070*x(6)*y(8)+160574204374966167457933812302550102677022564208322478206934423405221458389793242761959585482*x(7)*y(8)+245883232937287941438092063639466808433665446435283337461245810878069276430815693389918488224*x(8)*y(8)+204980739454642681924033602535884982241855451557354538584922552733471316947343048162950705954*y(1)*y(8)-20228927035065152968736096040682066329412693469300642631136938908356469511780511529198633042*y(2)*y(8)-15172436661739483655324428543479638240705781568800221494394775772147411525538191331114814470*y(3)*y(8)+15412887110173111903243458380516960399619802249752548154655732212451977018327244847170104470*y(4)*y(8)+124911190649997590995560522305966056770077980876788196271347649200268385156520198241500133976*y(5)*y(8)+125966468325627783491015863609641873068425423225526816923174395399131880334884808049254639140*y(6)*y(8)-41544057938517668563500629137532967186213938419156014697280673717660357665093685164588478800*y(8)^2-31181221155817559838922984088423651655091378192444072400205776465833107572426313477738984480*x(1)*y(7)+135389318089388556319431148793761423977720282352908229334716001908783097315456812696668927490*x(2)*y(7)+61844854548532077054275764796078027924111808547254639828777919622063303575266699933267465054*x(3)*y(7)+130175770995042600027013952600871343976846424562813670009464730511964163514042287786731366682*x(4)*y(7)-119310774331308038589064095490397160027829258557372781532617072213248354000858984772311310350*x(5)*y(7)+46098062030018659788032217260732689585205753839748639673398668633406131113485314359462361780*x(6)*y(7)-33074595397230983869484297552236198311908241938906540920499736743647516941930243706929225122*x(7)*y(7)+321480746737951640622006236987252379175732632253001159452062142797070728954804317962054692108*x(8)*y(7)+120726426060848393668407274435065026895792126493872481187077957060410955041052349166558950444*y(1)*y(7)+250673422710177096203543188468792421364762509744268225617865640155914817625089182645572689222*y(2)*y(7)-95535669984863670377655351499256349108644983436186309489448512947901815562335465003678177350*y(3)*y(7)-17414531194246456804409495555977759807681641371568888766959093196164002377385692304504238260*y(4)*y(7)-254089878064216550987025776722454611809286874778051573600682633394690596170356529863107152122*y(5)*y(7)+166769117312731114548048705836239637018507495536434407755008799733154084625517969228923565544*y(6)*y(7)+29854869049919475242316246198689321295422679232059151673096138764361621552289163033304403800*y(8)*y(7)+29951506650097665850568625192721824085671386422915020701852995470772342730732530308556227020*y(7)^2-18165581795950445408854148196298949069576442271559932508197761152456361809153220715124770400*x(1)+28233054885398336338278880197936967192717859007074586466079767947791259002181755364743959050*x(2)+39105491326827002167435295293430017831228502597744494294315969533759086227804741821814331390*x(3)+51391638723158144172762450634344839324723900159148720474326806351313691188653381500158707075*x(4)-147282359310590240050311524538185162429751493024581331800608741771188765269971382982958525680*x(5)+55093589681953693586397452752484885386431438390893356088091832295325161171598824164618690660*x(6)+9671415845936836307697033285814921817808223332539691533249568533017805400501305916300982775*x(7)+34806482590660834632591818945133517564776361553437876847512468327961205195909615257206472600*x(8)+32224961345093313655051996136345411068976251951000732059212877632919490004916291225660005720*y(1)+7810179378600918921106577906365795697647834826579167101040513609832069613393307771551239375*y(2)+44118810640944413642722429951528935427352417300816872205110343747948345782029851337196017300*y(3)+95287332523273917652997711181479381487427497971820911585065982899230190319585844758005303460*y(4)-10068847736063079949755104856084983557835988473519563685665237570636143139476141996491594535*y(5)-95894901247835498025539082801897439885930959499199196586768636639908556176081411355465124260*y(6)-350506474678447086743948011657498912202363104168361241803259320795041803405493626994346984514*y(8)+52922266101602333491051288119776828545630178269629844605913205479653676381537077309607184304*y(7)+87857986048522109007133888844079140332238723402309124049037064825584466055289783896034916510
---
28
---
8702066890273372454062224787068473945014842023382678167768641234993817497652316217045305410*x(1)*x(5)+7940109142712414329902003996298107188868326772426070054530951508283787103562257815805219830*x(2)*x(5)-21753119474466782361060070415597858917248659414913657325086555841683304038478672506980953440*x(3)*x(5)-12459170238754356061103566826419255533979255428955149778324473725913457755324168801102658350*x(5)^2-27670938507860314683162585911234903041154014879474147404854914233178793746755181375820166230*x(1)*x(6)-4163959003013043282028749955915334744133608946137802965036650900206570311236211016195791320*x(2)*x(6)+26975022048403278206308096760629999370980382178247667006405655810426614784508008540468455690*x(3)*x(6)+6902871565148304913086173251672566323831169262067056924655032697242514111056072878701305750*x(5)*x(6)-2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(6)^2+11182717376596067664828524450261070633557594688540105810048778676172791527910862550142411100*x(1)*x(7)-24322072107827847540266022957439443472804692485670735834880932043487393498200865475881125010*x(2)*x(7)+40345088183224527164494128825225302648035515888963519904954827305854145441384566528590643030*x(5)*x(7)+4268166606806369733292548968806915105240874809266965405445291467690647614424258278320034620*x(6)*x(7)+44952487178098719393179353857536210798279497854317141592810484068876559650023455810099609660*x(1)*x(8)+4131129294603369268071855784032507411962321748816209715293792763599623474429847460150700730*x(2)*x(8)-13285990908985382274418821048365105290688889868592606124107801375913363644495106298588919550*x(5)*x(8)+1330218779661020909968901523663661448555905133643306584765258460968595634524900030683417290*x(6)*x(8)-24322072107827847540266022957439443472804692485670735834880932043487393498200865475881125010*x(7)*x(8)+4131129294603369268071855784032507411962321748816209715293792763599623474429847460150700730*x(8)^2-8395578967289987839760572997493002048223979860566017399768620869730321395741001559437381840*x(1)*y(1)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(1)-13451988919624889352662020880854881958209441896085627946386479806304276932097552502871612700*x(5)*y(1)+42988154876979048069310352383504694672726241269739624989665883988470429800810278247118371670*x(6)*y(1)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(8)*y(1)+20113771742870258003660518101336591258980729924725523566681455469390626244022323788947475980*x(1)*y(2)+3802765026069321860527107282568463503529169380795792737556988714300842837777839183026077810*x(2)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(3)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(2)+23650583646075772427624145889782665942882846603393013336643580806611510108765187933294479610*x(5)*y(2)+45302986285349512079880815785897978895089989681430551757563987505502228495908309177386183500*x(6)*y(2)+3857471080029658667727098166339862847342746783321142197036630534943074209324896358587867750*x(8)*y(2)+2638802143340815542259588322201368263247605940063813726791748179920962517594016661758769890*x(1)*y(3)-3500359632228045641581543833550070309730374388731089531606028666419500215378187239135593180*x(2)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(3)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(3)-2285071426315428543793042794466197784279165297511757822299909951468106070276707659883957460*x(5)*y(3)-8890371585145467620781436469185351296684292509478727894878757868200815672111187779979530740*x(6)*y(3)-3555065686188382448781534717321469653543951791256438991085670487061731586925244414697383120*x(8)*y(3)+4454985158876564715621187124657988690162910358339277673619297855943505132076835886930076800*x(1)*y(4)-7182620645465925462674676405002072378903724954436031253618331029248746217151694963282910840*x(2)*y(4)-272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*x(3)*y(4)+272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*x(4)*y(4)-23945151818229476380231648716879948858044562909796328819411639319731820968456928041867725360*x(5)*y(4)-23131527684506365668034590459121037876454810816094625884703661689998478439910617800666049990*x(6)*y(4)-6910124838489946102383850968052031747585309334288008596871681788937768250465950079836044840*x(8)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)*y(4)-1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*y(4)^2+13531559354350264585004843137824335956309402328161953103238467446902426462789246109104663040*x(1)*y(5)-42737072316598495527378641935825005059557883696670185400024767542132887113543361108858319130*x(2)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(3)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(4)*y(5)+29277611164931507813840725354468091108206859794361603687560658145576581059444615140561534740*x(5)*y(5)+10342262797957597672483798879739950442484890212411863730375534059424587140763508158877353470*x(6)*y(5)-41835955297575631179351135121169513252693235859823427012404317117007608569871935163409657790*x(8)*y(5)+5618618277778354868739212035723641779993534544930360746914810628519406711194994937290984745*y(4)*y(5)-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(5)^2+4704575399142520633300646086173796625285853974837666947074459466672131706882174462059030570*x(1)*y(6)-32127472838954424708340609826776567232431252603239107219959759561634061072252156747798007770*x(2)*y(6)-1431224292312727046351439302733886590051118273053827582401751977649572944436251297218065210*x(3)*y(6)+1547530616193317961163559939466526437529183016989778400103999784068520137590601464797765440*x(4)*y(6)-4685592842538428274991337357298820181912089771699505877357908072649531152757692639875566560*x(5)*y(6)+1594132115208765949420224952270160009766281825057822085049189025821940384297779777404803540*x(6)*y(6)-30579942222761106747177049887310040794902069586249328819855759777565540934661555283000242330*x(8)*y(6)+1478042408337948226101657957530318256106718890496289235526514356451683711568962905641543415*y(4)*y(6)+9826458879309901164875781222907254798116812940925526384836209427713140366015650765506927515*y(5)*y(6)-20354203264941520943476766966960786519444759186407163935368918775448681796152124305631956080*x(1)*y(8)+13170279547467280608071947816833187695100169116936652656438300076492797778529475708701168790*x(2)*y(8)-581056167693582705497343070650510113639998215989016116393716516380985545303601238317012790*x(3)*y(8)+4191821556546873193668466405071076621481594374401958971783142231250876397745824490901509780*x(4)*y(8)+556203573144320878041362920101766835734289370541196059637545337085966576811794586236252220*x(5)*y(8)+18944135247755631046847714701730062516610857644260018306559963751017692572073009057715598470*x(6)*y(8)+18217136258107154967191788465303358156331025107034717645996926451408253299896728315115932700*x(8)*y(8)-82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*y(2)*y(8)+82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*y(3)*y(8)+14951282291820801399214313031347204539146158401875608212704256040939743040305283559591642650*y(4)*y(8)+38634685866732896627491634915278436529911674330584043026648778952668326688917398683467571565*y(5)*y(8)+85345333676100154884142883767802680748836076555748124797715466137469906500243893715113033397*y(6)*y(8)+11815814577221062270570683426456614414379324615689584067345718690886950291778856451063413440*y(8)^2-11691638649162476232386375551323319256503823251035625327550942200465078232943483500455059450*x(1)*y(7)+25088939046138539401042261309872991555737557164097176295300617992815422720340951794906695475*x(2)*y(7)-23633617350464351216975632430928944743756990151856579077212165016695355638115285693782977375*x(3)*y(7)+1815333544770584801800159972389225368187545098194396443703723462497096830998517750737156700*x(4)*y(7)+2784866698957674538206606384627565030437688197483834997722328955781837768415655497047949170*x(5)*y(7)-2655475693310790822517648063321793571122851750676106701003749832562144948350350880582082045*x(6)*y(7)+1533282304023759203240438792781301475460013856899515901155239106815800329985458766775169030*x(7)*y(7)+686701006145168250051322820539008158105171762263213937887182685254445862205675155658162320*x(8)*y(7)-4302137242643771487596932932546400357160954260037934648374735336370066854540244747829508145*y(1)*y(7)+2063939684625425533144610332162148056241705147292430215947584724853568371963309619233194140*y(2)*y(7)-6771916610957187212251525956598967012577090165907817273609956930420400523919550365714034730*y(3)*y(7)-9800571739353504080086057711933726925703105843569057156280607902402725977043688941586765*y(4)*y(7)+25888203819963496338163917123430518167886182409032944436068090962728979721600049369593608524*y(5)*y(7)+183340725544615867897581150390877978327753823265147874273813350357716371394244500813825220587*y(6)*y(7)+68637118580286917754146143542847758724884907200317308775419113783761200207896333666614804980*y(8)*y(7)+12702876085308397665362180573301204764634181198597135030527412105150354482241741839771922185*y(7)^2+34148934014858076994188815602190742453769072983233789800179548665119878286275822728442458050*x(1)-8055894323656733965601409508605133246913409800660005477958424600728168543973669929397972425*x(2)+9235291260557361592229795198488410747516048008764000463104082314481436620817985157535417645*x(3)+3302452723512506049538552197322901563297950510034212112846380566323770667418675114507474610*x(4)-60953887550807485201542741585774078482473240792072256214619889448867854745168772999629525740*x(5)+1664009595824574257493106735232298586434137591836049619591494006255161445578894130510839325*x(6)-4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(7)-14688494371861042592458703451312688350014458194718573066056731387122798583116014078551128150*x(8)+15093254368806675260758594341534887517523454565842237640401715269163509277429464762954643335*y(1)+3173944824354015418542285249725303330775102520307859109969196715077483469365401576579044085*y(2)-6340722584484537449290051840001816599363340288316813649335139991851270880954915079804311800*y(3)-36278615690458941406206044375314911252869692169828431504327455336557548741917404294964789005*y(4)+35786505670565959142823804099389576061072313932875694245063485152319623028061006926141011350*y(5)-10419275977719914290319743693487019177821553286023129582498529360522931264992005386404462205*y(6)+46050985225182893276949651902995688431702919769413925929925658061890831109066793562137765072*y(8)+167115797606344371039516885347847123321142932326415469080674582926726290225366123924510783042*y(7)+10891291467683152569080719827012642176268765818825708491105188815682744503241533027732113655
---
29
---
328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(7)*y(2)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(8)*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(7)*y(3)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(8)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2-2105836966052376680384659196018340186546705729265911450142034433371352360452916729951066840*x(7)*y(4)-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*x(8)*y(4)+458316009944660376379167003065276543219329641637568212679836321045997021070518484057923620*y(2)*y(4)+1486219383764924246627583205376000308009889315357725286462288105689084432246216868882068960*y(3)*y(4)+4091784635583648955527055017054974005548317071698365965645602280799112220642872152290773980*y(4)^2-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(7)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(8)*y(5)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(2)*y(5)-19656174842085019673076310555502164171707682536494586184463636278164181892983968169748178640*y(3)*y(5)-345820250279886599349030457917369517954418646537924075920192866620461509851036064762092940*y(4)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)^2-12397851350213939251884285068647220065999452167093859481498901714682994837911802083211271830*x(7)*y(6)-9300960749435717483485058366917794532305023784397032010668092012931162850262218825030912440*x(8)*y(6)-2861767195801188093450237187399694164391788627657588493476936868760008103332489590711340110*y(2)*y(6)-15992473413043071199918091204487136159583716651339239776964085377930264618755205244373436490*y(3)*y(6)-3559334574698786483879514503019648760961030248279174580463585315504965787869544246903857880*y(4)*y(6)+6527689199134457291444739875588006037770720584034550661058398576415965582126234370189540940*y(5)*y(6)-10483944841508981110263367133596884686697855520700465069259746463664831758555795537584029160*y(6)^2+5626626754174843176061722260994517982407297179759573417136549780969955459140635422414846920*x(1)*y(8)+9509119265014653501856010197662018636635253659305489803669525874910312034912649195909306690*x(2)*y(8)+10810097119850682094403162401348988384559748993304140390442454098418162306082616485750306050*x(5)*y(8)+8844368195226085587215322004203400934367889588327031556042049710376535880447564578006664840*x(6)*y(8)-17718219585515057931922711468898392656412868865396595323008712401948833808229357075383552450*x(7)*y(8)+20974505275670770471584741749471845902612519386685203597136701849794258358040168255645526970*x(8)*y(8)-31466736641061378836262684750120639390383479668749496746244180913323189684428508755366961500*y(1)*y(8)-11918809890141844944958377940937854254257634701288000548166363865813993024964044737827715330*y(2)*y(8)-52422124747568323407306443030269628907465086047053049790050391723569320634041698605697915660*y(3)*y(8)-5639240219411032563078357357683184274155194844392625166020772455113146251646918427940052810*y(4)*y(8)-37293289454360859967225253616492581367464434012369980912110185638521166171514110804766365770*y(5)*y(8)+63581747848494873371018011792796169556312778870622550996338393296944714998021967258844674100*y(6)*y(8)-52435624517779280783122995987679931244443527732996416314798420709530813316914482332697414080*y(8)^2-4224877943377472632800843596081484243675133636798850807257017427934171990185643900795314410*x(2)*y(7)-51346657304862057761183222937317148976375427359101320115176456898877137315674713092437981130*x(3)*y(7)-14670888172387649365269145637678204507081040816580334344774914546785843367935190992700184110*x(5)*y(7)-1281986980615791664177454683866968778364256497980709777410855261427737839604334747833072930*x(6)*y(7)-31078442438992319380886347683755509918979474350908050053971352000841597919493644577760877980*x(7)*y(7)-28176125721268179210608937955061180693396641821848054393161592835856194447950374107619928550*x(8)*y(7)-32994275461297517329211769108276612567140808944719726769335512844879904276884913905623995080*y(1)*y(7)+102813935583438762125277137634329251028789493128204572716196979646217117442545512965366662240*y(2)*y(7)-194995099468044684420298784566314604572696511406589189008080463268637249845069293091436556530*y(3)*y(7)+111072012761117048690620513936059136412265718040410054451811080598793883608036718571607093454*y(4)*y(7)-11209459898652630394789530269195724729091504925582979173512452737631993265076834804468077430*y(5)*y(7)-5644535041684269769061296883637449045867410768108419787598729409029483335819422816569413630*y(6)*y(7)-138019158950789183392809574527766344729196283007237530118749750758040024573193572744130907080*y(8)*y(7)-50798578145540986750297068764585424074846300828829799916520761553211782081559540900761231230*y(7)^2+7193037894830045599018700360865075600415902847819611830051958808029192765034901488466247390*x(2)-38824195873966004787281602427589359928592632323601822024629233088263859489574067230922580350*x(6)+150508509546975572307767154041248423739304328711197738552235336024430191650135303638387440710*x(7)+65058147080458840379828129220211495259415324946437117310193568214135027319721049759388213570*x(8)+11895263943971385192652147843332412832737868132640535411222874604743134066092178216001131300*y(1)+7204967860491135306674589059226299476055201599086266146984787379014987792113872285858590880*y(2)+82379376549479949141567554921574231442289459918010850528050991732042953079213489520653112800*y(3)+36547406251507861013869556406124836400860902529402723937590785959407884492715696576514579200*y(4)-4929422483566255550525740206472376214454188157764217224555619746977948282298739847678867580*y(5)+20893393026089686752483611243354003223719582611244244829738868095723032399179430127902843700*y(6)-175802130645958935929387049051510885131317178267272057529767517606670408779447953427536256760*y(8)-142412505715760030327275338579355289418348262040033036974724644815943425640345212172444484460*y(7)-143531539415148113791282490675568682674867965231685472102358508571057006508335229356499792170
---
30
---
656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*y(2)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(8)*y(2)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(1)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)^2-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*y(3)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(8)*y(3)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(1)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)*y(3)-895964441627354833979094073236471293727948861840363888516970886183847993446975888552243140*x(5)*y(4)+895964441627354833979094073236471293727948861840363888516970886183847993446975888552243140*x(6)*y(4)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(7)*y(4)-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*x(8)*y(4)-350972827675396113397443199336390031091117621544318575023672405561892060075486121658511140*y(1)*y(4)-1496696572365355037469864812814907987927828897140483302141471050348214189415063825369848780*y(2)*y(4)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(3)*y(4)+1209872524425021846405565122781868892818756867425547561625063547187504367005940841398823700*y(4)^2+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(6)*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(7)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(8)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*y(1)*y(5)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*y(2)*y(5)-1640296217927003796411981458016381564016423771363437896956161547333846057923204393382360400*y(4)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*y(5)^2+3244709573523545743850173373799489571086830445335034709834429613255627704161889819643869690*x(5)*y(6)-4279515430989794186078542752282726448332848441236572901840120177000995246763499203609833100*x(6)*y(6)-4266184584656268537530501824209737731672960459961565963738357388944248060571579771088526010*x(7)*y(6)-4632987186245706021839202901215064224818080331394781818572180506307634666453522488969902080*x(8)*y(6)+13882889051780357685956834689293179344588994276851195732666606179977943139871407631873358250*y(1)*y(6)+2950809030637823453714946347901797386057975034348192339654687675501400595361126441059227420*y(2)*y(6)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(3)*y(6)+29674163640515744521539692911500767384518548340658194194596100273035544033763606278791134690*y(4)*y(6)+3404183490457595620686197987848067805773348463970929998180657915195125625267807882372837710*y(5)*y(6)-2355184958919171897470433702288273132599290574937366893187333032913642328156626576586885420*y(6)^2+13410913200955216306249953008783182652172346081301725581987923526885985665538179468219319980*x(1)*y(8)+1391061853176983762167602020838293226142211479472586128719244035756162525831003788080373320*x(2)*y(8)+36291533256577507455631357210750220312416611890278842217376614728538222868064059126789107140*x(5)*y(8)-6190774459285022443897251082467663711574219048981978866282444887571668904784173434623211670*x(6)*y(8)-33308191282287470884314107560056153404644939940960812532404220959372875325098758065916139000*x(7)*y(8)+35852566390737341285519080814791446644934372298140517172437500370722493857529808724864488540*x(8)*y(8)+15389607608292457825196932614644110432371798451926473554472017953393566448589200838018124500*y(1)*y(8)+20701696054222502475916794258329258208411315050623216488266051739210139355773388678548496670*y(2)*y(8)-24851003097510439210676744596774217844855973389206735748640073864348741853548008351046677960*y(3)*y(8)+189098329762560764174673248635483809958977301366188101971454614398493996983021006433924744924*y(4)*y(8)-97692874493900636876182564052663574036301328995686244711616868551051739371036327622536208730*y(5)*y(8)+44690945223758423616549338574787667082761683613212449352876509746065407193900923900349548520*y(6)*y(8)-9764733115744129223046916614827837522848713200790430847731555155853047403057637431224591990*y(8)^2-4477188946895899821261381190986989701339708386583827360511623807059645507466672316249991000*x(1)*y(7)-5121060973261687481316805815271972757892924794275285048772057573115147410302290001503116710*x(2)*y(7)+21753119474466782361060070415597858917248659414913657325086555841683304038478672506980953440*x(3)*y(7)-1497721958795043158019335548764332220400178183943764728643684022885220202884186143700828180*x(5)*y(7)+2151435877740894791361360363819984660528227148272425992554566702270581049165421952450781840*x(6)*y(7)-111270405141683634994988119062378869127686194364975338406400961839227816387081387994922787850*x(7)*y(7)+96100508494847930204171409836564229291648074740066430948592707818157577666873964438772306350*x(8)*y(7)-62467657671312399599411893558284821455607174332510044719439416613121643940218764911701158530*y(1)*y(7)-39811549939253921113365977170326649814846311656999263536730288898497967636180880865797595930*y(2)*y(7)+3105662235720480651792906051037187941482826335391999714494537261101576643482565293310806560*y(3)*y(7)+132173475851140322648144027802027910891921816059923934554623628145137994895587812405977079270*y(4)*y(7)-71260066175699883926097817953433703246684500324685821330452498033689751954519122210959875200*y(5)*y(7)+53347087387661465876038670784210267611977355819395073289678579275668997242408219051483391520*y(6)*y(7)-26979243284975728713856807425714341120175479501644488346892509549868999320165517596829900836*y(8)*y(7)+96582608518441298191625591319906868014430942732985645309596249475885205608900284649654973464*y(7)^2-7193037894830045599018700360865075600415902847819611830051958808029192765034901488466247390*x(1)-29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)-24918340477508712122207133652838511067958510857910299556648947451826915510648337602205316700*x(5)+27565390410797869507618882162954178053823705324269959942704253082684008134877732678882496530*x(6)-184536836312912621525328965121398940801088937386245904807343316410394059653759326980452855880*x(7)-107521294304431526427241661688333731083995203333023082113244541695108775486214936812330340020*x(8)-1345993539851308787519535145812847380034764444926617804421271261079415281790225884933307340*y(1)-40080948642996076457084934504837679317185170790252111580657856405383228461081595079827278230*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*y(3)-108316413792492346646268424616995336931083297874913850157419229551103053745960321694078604650*y(4)-56348800455753078599235867393055352150129108995203789155477593502619032683756036211778801540*y(5)-15833531866666186598347145767735467017218405343821885165064729661488573083196410371585353100*y(6)-107327924219051985468753066049990693958575952061369504486948189977538101851435062036150074720*y(8)+7831498001927001864587120294723477320556517841017673986992368232979695371865221656319975490*y(7)+27116773911361645087068869900092376072865104829689741550354304318799828324704065801396645300
---
31
---
-4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)*y(1)+19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)*y(1)-20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)*y(1)-21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(5)*y(1)-662695221678781364042017779383424439363941177857445534585824684798532436466125653207888300*x(6)*y(1)-33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(7)*y(1)-18882692775333075856132555839598325747888138788413297272512002131820156502036691343174688160*x(8)*y(1)+1897410049691842879698759971273514784327462208005167079851917050632965262455613899931150930*y(1)^2+29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)*y(2)-6240176343469523549044155472289141884467228084209611390069208012443981674589947225493417450*x(5)*y(2)+33745960325545565792757766804144105556490291326119537389179628299600242223606008574551072060*x(6)*y(2)-14664021670236173510358484955796634500088967639920271961823989922169118692207552919998384680*x(7)*y(2)+47618351539558234003112525867226883679762687250020973227005391545168829823199142566275982590*x(8)*y(2)+25911811788556210887799733186280040433678858306114526639841583668154846165523759690888439020*y(1)*y(2)-18663188387016498100827458145263901188726183053288004155615399533024080471731572641104771300*y(2)^2+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(8)*y(3)-19475475364269596372679490674603495200831754422166198375989725497992227669459373628539105280*y(1)*y(3)+4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)*y(4)-19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)*y(4)+20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)*y(4)+21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(5)*y(4)+662695221678781364042017779383424439363941177857445534585824684798532436466125653207888300*x(6)*y(4)+33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(7)*y(4)+22896000390217308058552993094266950353663753858715367319880581247368354629289822257253817000*x(8)*y(4)-1680654759501905002317054400001829584572095382861218523236469493864397558366467186408158570*y(1)*y(4)+32949557505785362081489033454323686834947375883854773895670649798740587239615510691009007160*y(2)*y(4)+18928414824666228300679581836889501762695980396912703781193307291569913953988801872921205880*y(3)*y(4)-5555477195076337780285297860899520530122750380226996985801693129313419978254480876024520620*y(4)^2+51346657304862057761183222937317148976375427359101320115176456898877137315674713092437981130*x(3)*y(5)+12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(5)*y(5)-173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(6)*y(5)-20317206491491538229705858750951239842641580863206873201289048728265073145820794491833698950*x(7)*y(5)+22938680996033119851428494975784936510319963952589791240299808694676581771292919551221845440*x(8)*y(5)-4337788855095587674195751569223467351656743149881615786318681654866759353325151858134612280*y(1)*y(5)-24797320747477361257889813873819461251906143292000524179473215426812289956098013472865730660*y(2)*y(5)-841504271546382683269265877177532278421946303643667013788641883130983358536846638648007940*y(3)*y(5)+36098669452036710781305713183664627298678071689830894959655588937965859448110886746137301150*y(4)*y(5)-37395846130321684833212176014483929226479837236657083311429065211904855033500811201057001660*y(5)^2+2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(2)*y(6)-16256709257903432004105039890433236969056333637319787425055168295898172355983878208624229670*x(3)*y(6)+173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(5)*y(6)-12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(6)*y(6)+9743801843023981222111304295306920466517571317549208680698031773004123795372885617843013990*x(7)*y(6)-6884935847996785488421119440556408954183988363195681302289568159040222285329864022664346460*x(8)*y(6)-37405851947326244373660637578617803060776444575808103555454164162086335803670970434112635080*y(1)*y(6)+75085613399668005051007863289877706995904189874159583564374457419115434943325248111373354720*y(2)*y(6)+10930851442238297068180395399318854196692203695822444595321741723151137872404000541631345520*y(3)*y(6)+4991320340279024954815196198994156802857001962068751625702341982049670709538636804757400960*y(4)*y(6)+57475899707988473944442502445479555409180867926332251511087505987752318077926031192096691310*y(5)*y(6)-11487197267633529738716446083679228737882108291231338925782482642865852135210609267855779560*y(6)^2-56755388170254512504539356417066051985748072278159028170721389342809782510352974510907958980*x(1)*y(8)+53120023092513115784739774162108485054210339530282186436699579302976905942750608956717776174*x(3)*y(8)+1584938610795657431759152694970289216159475198281475026223757409438064252043625306971513020*x(4)*y(8)-4290338608450270777419891062626555598078733979441832291184908117034334814351335244810478390*x(5)*y(8)+65996891197596282035858304160710857474248071343178510150751185998990369250879095296588596860*x(6)*y(8)-47028781540578394423984061569616246680471674850793228632497822062480808182938750545552939600*x(7)*y(8)+167197220084700432591040852212948523543361343122192108417147565197366645840565166035701733804*x(8)*y(8)+47046308613116862371682241378577455756853327788973775108515178889938149194489806870194763754*y(1)*y(8)+17201439329727758425400975360278226276665236972034962542491498186258506868693021249379756390*y(2)*y(8)+2748214251261489156659570089744166950874760745114512645751031821205425260688131012882349770*y(3)*y(8)-15973265260465912578812682365774790120319525614870143834397005578719879054649737238259340600*y(4)*y(8)+3285593305907704196264710278576841888585891486428622281768038412270877528507398795798413260*y(5)*y(8)+111329304513224718543694082031846445257121407249983263405063952100830797617182642760087356434*y(6)*y(8)-45475613310568982840175671612484382862077679673569349194075483394850611407853354156392829060*y(8)^2-6883329519038956265394828745348529595656727416998498704511267406473763119618688881359783240*x(4)*y(7)+4410112021749231821894823501317612099394440590329020624785409495156778351383237928676504190*x(8)*y(7)+43550067321206562242245607137782083683971172262777824890924959591624471811187609848587224740*y(1)*y(7)-9382071330396409468667521341310618392159770501772215683751878496039305219055190431915880960*y(2)*y(7)-492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*y(3)*y(7)+15446764330484364185026985581793155185246044075823028186351426552953659590734297249406316810*y(4)*y(7)+81797859996086321494552524146457995313337088236252130467657069134474575306256231691896093614*y(5)*y(7)+56199088258410005583081379322132965994730491160825339173001481228515383174119080417808087900*y(6)*y(7)+64178133328664715511185793599350795790816005305034585987572329407555427603758327978268248300*y(8)*y(7)-14291795061159902076840529769647979535598612823349566712172926944749731533274808810400095400*y(7)^2+4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)-19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)+20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)+5873722061914134862553216279163852053341671066727127303157239767605149281794398866090797320*x(4)+21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(5)+662695221678781364042017779383424439363941177857445534585824684798532436466125653207888300*x(6)+33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(7)-1883306966867380550053619881311748656615920844994049476700778010480076042370861673530260560*x(8)-15110588122586423608930172154142410294423091752916549049302745333319649852875936594668632680*y(1)+50402644990929973010856429327491518424480703947300124745994266063287033770033331014983703810*y(2)+19858417741991954023079426861003290607526796239843644592347218242487847270288773857471634860*y(3)+94591634418079200303933758224711527624846215019547880450653844459335100643942616266002342740*y(4)+74995955859175885085455848183304658129941065181341723703944185870855158335598880089965212370*y(5)+29208396433624539911056167958382578661101568301467307337725628668455387389325251613299261390*y(6)+109185032706371480525360222937900430782363650697149413299218523393783354031168830854962579190*y(8)+55006598930281783181568335544941622349008118563399831017807138613601991417645315775990330980*y(7)+11126759079005936351606411303408680398054014124281662600681273221318160563937282335169976230
---
32
---
54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(2)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(2)-765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(2)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(2)+1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(2)+875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(2)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(2)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(2)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(2)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)^2+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)^2+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(5)*y(2)^2+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)^2-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(1)*x(2)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)^2*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*x(5)*y(3)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(2)*x(5)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)^2*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(1)*x(6)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*x(6)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(5)*x(6)*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(6)^2*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(5)*x(7)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(6)*x(7)*y(3)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(1)*x(8)*y(3)+765884755444715300799872372799590813390083635354892432714985488991239201658800457865059160*x(2)*x(8)*y(3)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*x(8)*y(3)-1203533187127409758399799442970785563898702855557688108552120054129090174035257862359378680*x(5)*x(8)*y(3)-875296863365388915199854140342389501017238440405591351674269130275701944752914808988639040*x(6)*x(8)*y(3)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(7)*x(8)*y(3)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*x(8)^2*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(1)*y(3)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*x(2)*y(1)*y(3)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(5)*y(1)*y(3)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(1)*y(3)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(2)*y(3)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(2)*y(2)*y(3)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(5)*y(2)*y(3)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*x(6)*y(2)*y(3)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(2)*y(3)-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(2)*y(3)+1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)^2*y(3)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(5)*y(3)^2-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(8)*y(3)^2+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(1)*y(3)^2-1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)*y(3)^2-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(1)*x(2)*y(4)+623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*x(2)^2*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(1)*x(5)*y(4)+1519433076278730307667362709522901956137482103532705120287292532056718020208206893657620280*x(2)*x(5)*y(4)+3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(5)^2*y(4)-3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*x(1)*x(6)*y(4)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(2)*x(6)*y(4)+2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*x(5)*x(6)*y(4)-2415397517906085141646456782759373249865430965373069008804263418240566013655182782209863420*x(6)^2*y(4)+2105836966052376680384659196018340186546705729265911450142034433371352360452916729951066840*x(5)*x(7)*y(4)+3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*x(6)*x(7)*y(4)+7093586043263380469890808286309785485822971662804641304304607600354312574542764770794083960*x(1)*x(8)*y(4)+3195820193956294121547960943818502711820368209858002077128631394615264227195896263738530840*x(2)*x(8)*y(4)+466514593252541967475033111513731862864129238899749395216275315371041839981748528682086860*x(3)*x(8)*y(4)-8340523312566131417267345558882646810642038146189323767845250892100052628065226781004838240*x(5)*x(8)*y(4)-2807782621403168907179545594691120248728940972354548600189379244495136480603888973268089120*x(6)*x(8)*y(4)+3897765849307086348342847342491282774002603452946639227175976205739048347346868507055553120*x(7)*x(8)*y(4)+4364280442559628315817880454005014636866732691846388622392251521110090187328617035737639980*x(8)^2*y(4)+1131395503725605093298947360395519493046054866029251643348040381936590273616199603187178560*x(1)*y(1)*y(4)+4987749077211003789506149090291445299276265933538729854162573166982960214089848040843017120*x(2)*y(1)*y(4)-5689694732561796016301035488964225361458501176627367004209917978106744334240820284160039400*x(5)*y(1)*y(4)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*x(6)*y(1)*y(4)+2687893324882064501937282219709413881183846585521091665550912658551543980340927665656729420*x(7)*y(1)*y(4)+303430894197236221584189442106489919172868423802425657428909716344526616390117996358800740*x(1)*y(2)*y(4)-338636393064695819465061163260110360448432454367238829880993959636131676966092099586013100*x(2)*y(2)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(2)*y(4)-2583653531089914266082945361701395632304048742864015949849428331767975692494518286343568040*x(5)*y(2)*y(4)-845396238969836729615619117092896300912257029229912991643568517142332186098082690438788000*x(6)*y(2)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(2)*y(4)+1312945295048083372799781210513584251525857660608387027511403695413552917129372213482958560*x(8)*y(2)*y(4)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(1)*y(2)*y(4)+328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)^2*y(4)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(1)*y(3)*y(4)-1531769510889430601599744745599181626780167270709784865429970977982478403317600915730118320*x(2)*y(3)*y(4)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(4)*y(3)*y(4)+209668289005516776572134191537379350211010162928107957406608334220088085712555573533419180*x(5)*y(3)*y(4)+1039415025246399336799826791656587532457970647981639730113194592202396059394086335674008860*x(6)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*x(7)*y(3)*y(4)-4314746702727814887163534479768395731800512251714662366170409014968753271029264831986268540*x(8)*y(3)*y(4)+233362136446840907901595323345136023819163219231438473527949769952384498070141725910768020*y(1)*y(3)*y(4)-6157243788640042659485197582384913312072101808005841040077753156377965065272109807204209960*y(2)*y(3)*y(4)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)^2*y(4)-2613763835126606299995337920127429017183227353602821861719753169435072607307885328032868260*x(1)*y(4)^2-10714508554650528906778156729046663092735076726125231760288070889647940234847189493814987100*x(2)*y(4)^2+1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(4)*y(4)^2+7911073464191318550763284597159907379778218523248709274544555321287246474599999421134681960*x(5)*y(4)^2+7052173767441692817755162673714428518050579277367480287943164179661634167669544701394369400*x(6)*y(4)^2-1149927876164469643784433435291015709046209674008819094305830254215708116874460187593143850*x(7)*y(4)^2-7481623615816505684259223635437167948914398900308094781243859750474440321134772061264525680*x(8)*y(4)^2-2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(1)*y(4)^2-5182945725782718903852147387753959402134035315834552980541591171648259711257209097146299450*y(2)*y(4)^2+2823145325193227413662148829681074800269068774400186324610697370245047227376808068154331900*y(3)*y(4)^2+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)^3+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(2)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(2)^2*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(2)*x(5)*y(5)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(1)*x(6)*y(5)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*x(6)*y(5)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(6)^2*y(5)+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(5)*x(7)*y(5)-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(6)*x(7)*y(5)+10450640373135092391293706556046527861642543354519350286250639928325365644016193344244191940*x(1)*x(8)*y(5)-3241704220952177607073652038802593406725360659745283185287036527323137294644785780654901220*x(2)*x(8)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(3)*x(8)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(5)*x(8)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(6)*x(8)*y(5)+1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*x(8)^2*y(5)+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(1)*y(1)*y(5)+3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*x(2)*y(1)*y(5)-2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(6)*y(1)*y(5)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*x(7)*y(1)*y(5)-5616818954258749807956227180140672764437839755133461591270536878845584696376720563630145600*x(1)*y(2)*y(5)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(2)*y(5)+1200467444482023816855113907825590831779944245914672720964840823186012000325222959717633340*x(5)*y(2)*y(5)+6307819133160050436192547702588442648052534857927308713343152975876949805699981618140629380*x(6)*y(2)*y(5)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(2)*y(5)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*x(1)*y(3)*y(5)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(2)*y(3)*y(5)+20148529327728050937876228509444758266029879159222731319780412663944264236907482749804288100*x(5)*y(3)*y(5)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*x(7)*y(3)*y(5)+3785256468156718243587437089302962641158893961589136374146415357124041392851643667139677150*x(8)*y(3)*y(5)-10487797595130413657504856003970496823115318764385532254993069106974877294304392663154428600*y(1)*y(3)*y(5)+16703229166744037012427201820114254411574994496054280730138766805040959659619956570053414360*y(2)*y(3)*y(5)-14028904245089213887114096642248538051477294058445802292615960020722887609015667540292833640*x(1)*y(4)*y(5)+23134165102705771749764799122223264102617683423289087217051771904525590953652324217840527820*x(2)*y(4)*y(5)-156954041398833506213235524772698799545404002792591836554046330501828186779482476423290280*x(3)*y(4)*y(5)-1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*x(4)*y(4)*y(5)-10801484978206057170364300343220278733120142909590616186944482216855473664649866076402507670*x(5)*y(4)*y(5)-16251102722033127216458820144501710313740797253787931609827802405929098613193646672050939600*x(6)*y(4)*y(5)+6283693980647756643017129557693079428915473490765005032330026187256617824707213786671752065*x(7)*y(4)*y(5)+60032527928693892393412248098696512035972081072498578724222344185888141346650235971748623070*x(8)*y(4)*y(5)+11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(1)*y(4)*y(5)+555663448455374313469807751274090603955531725939169490178623450370398879537985793460873075*y(2)*y(4)*y(5)+9961777695442722327383080806691338316955623595198620611339605132032708229998814680828526510*y(3)*y(4)*y(5)-18378973109606264452879024809444504559382830399719185609357296546102425113361118257375396650*y(4)^2*y(5)+11351757392157956739321213370702019668507191191366108673871090353450644187687619289692853280*x(2)*y(5)^2-6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(3)*y(5)^2+9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*x(4)*y(5)^2+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*x(5)*y(5)^2-5945055278020770651156172482769068827319304170285558348148387802698972925659063617000885240*x(7)*y(5)^2+6846172297043634999183679297424560634183952007132316735768838227824251469330489562449546580*x(8)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(2)*y(5)^2+1452898944835586359724215992174332929184611560018867014721499350775485797396848222252025225*y(4)*y(5)^2-9549523354112228043266199741391036054777895517672591898630189503200087100344767398795530600*y(5)^3+4675933865836272790201612676533376161137948718388862292236181590905200648598141116861934900*x(1)*x(2)*y(6)-5827046047183112147242102691749252885862031458226351301944119961069515384354100668407598540*x(2)^2*y(6)+4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(6)+1266016976924594975216779255278484519951592830568730088947314995596670647449216354822066070*x(2)*x(5)*y(6)+7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*x(5)^2*y(6)-6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*x(1)*x(6)*y(6)-9850166994206171536257244559847783724712641271477014191182408558987482670014735507750923440*x(2)*x(6)*y(6)-620941008086789131448652056971631892618589908672255354114176912417879190399889116511156920*x(5)*x(6)*y(6)+4580371983695687566281727360114317479708736641926363586292702128555191478228153205596620430*x(6)^2*y(6)+12397851350213939251884285068647220065999452167093859481498901714682994837911802083211271830*x(5)*x(7)*y(6)+4266184584656268537530501824209737731672960459961565963738357388944248060571579771088526010*x(6)*x(7)*y(6)+15773846419334463978277714453410354793984006662463448685316846194885659842207351769952233470*x(1)*x(8)*y(6)+10985578854777022069375710271533651294134841881149492984817191784849138204648249824261807450*x(2)*x(8)*y(6)-9999815335343081357780298054714220420741105682832492100808838604106070098995422397799262250*x(3)*x(8)*y(6)-15935389875757409145242658509573652718890608149037861204205709049827612684814690241893544860*x(5)*x(8)*y(6)-16301611905233082333447266050042457687191072421469162843476567335158203623154297989540959440*x(6)*x(8)*y(6)+9838803487176803529920347717402796207587813458419376023647255907680434313724923838140960540*x(7)*x(8)*y(6)+1327576737595999980763635423734562719935139102280402011833433118760181315450257749734150900*x(8)^2*y(6)+4021711880883652171760332475606931547790761137993026654897544597319968899760733169653356740*x(1)*y(1)*y(6)-3902132067653719409135821062717821095829872819999032036364613851406674119325303538043235580*x(2)*y(1)*y(6)-15505390159954904407669882748231952770670030863860924178087718299594999362054515159005108500*x(5)*y(1)*y(6)-8605049249367699591486918190473915651134580305704826611236802764964747575269823646185770710*x(6)*y(1)*y(6)-3149147691382960519930288057380430889657618368872536003890950150905618533791901908378555220*x(7)*y(1)*y(6)+5348494438196169919470667528316728039385472561149207868105383533424900057733187869834575330*x(1)*y(2)*y(6)+6654593290778355722540140230549429230968088237805086301735885095343221060085267382863131290*x(2)*y(2)*y(6)+232726131393067264777773225240423778594639795276304024592779171820260774514898519979966950*x(5)*y(2)*y(6)-1431425998995371779073431243716978685173710036208656739923476035961033830841485336311513410*x(6)*y(2)*y(6)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(1)*y(2)*y(6)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(1)*y(3)*y(6)+656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*x(2)*y(3)*y(6)+15828355251162060778318118553172938128142984443763191398525159916003570504114033717688066670*x(5)*y(3)*y(6)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*x(6)*y(3)*y(6)-18857486716318202189437393078055682025867588776057654354214261514196549332805502392476054830*x(8)*y(3)*y(6)+5406694540364907856871000278389460050366221561486884474064910720991528400364381689421753800*y(1)*y(3)*y(6)-26222082296263453261117596050328562684873914471873076087140026158373244174877017501548982380*y(2)*y(3)*y(6)-31907363156988959516517259702596715707801419729208908901942899362209233321490200500280449380*x(1)*y(4)*y(6)-33497667482743885621834399057704197178356527566320341767206528149038230010689416203805932440*x(2)*y(4)*y(6)+314601460751826975417053049957810265251155395958727218244972165714276429013449710956991405*x(4)*y(4)*y(6)+23519441410527526239845135655639347315846890945376511581178784494947963591068737110544170780*x(5)*y(4)*y(6)+18900653420549570505681828549926413632374456376950924520092320448933596794119107325449336290*x(6)*y(4)*y(6)-3002494785633891477354335269667224146435001981479818883795884824265820409354377376613720825*x(7)*y(4)*y(6)-18052096379026566369601926694285740106437243093623053630379176436875203697486502480421404530*x(8)*y(4)*y(6)-21027333339903390061891658686627402348878136270653406164626485632790255581625723448816977280*y(1)*y(4)*y(6)-40660724604501540424817177018615905869813343230595186741671261049645522933202980062624992125*y(2)*y(4)*y(6)+21427688071170559204349912338576074641262293351482250795931975831568934735705768491646293290*y(3)*y(4)*y(6)+17101469950681716060052614114192495093483831904249693657633802175039405116896460370621279000*y(4)^2*y(6)-18439508981475040223952227327307036818217026965738388991015972551315964388763852000604164640*x(1)*y(5)*y(6)-14822286341196942222858601869023722560648948629008797766421003599866393382407632944204265150*x(2)*y(5)*y(6)+15954467769749986768685220266959189111206422774773534563698411990369440902106632837359302080*x(3)*y(5)*y(6)-9826458879309901164875781222907254798116812940925526384836209427713140366015650765506927515*x(4)*y(5)*y(6)+1005548215747372994356678432868167311532089508212278036060297113457117388635404626022519820*x(5)*y(5)*y(6)-13385734095168906544146660850058372283611277282684375632632308407923698013603450218936040990*x(6)*y(5)*y(6)-3154025685148641979659108249817505103849593220796307773697810954613348342418898195876320695*x(7)*y(5)*y(6)+4468071259332086840782895826792804499075772318497894952974759837779745458485423559453085100*x(8)*y(5)*y(6)+12567816102833960127123175676537559881372405378653017772877478862093736744230009404432928590*y(1)*y(5)*y(6)-242807193680283012772471004770236091304806023126750241394842671240028499253335922566081815*y(2)*y(5)*y(6)+9342217160108814569456261949722687351712125236804038063628556617805077429180227862834072490*y(3)*y(5)*y(6)-4992169618945125041885338120780311163252881601204010022560013729416090584940319011854774765*y(4)*y(5)*y(6)+7813266027233463752043700122008175349523523359033304291585975206652398727172701334074298845*y(5)^2*y(6)+8577181199792483226885424570161210589658183409855288199100332503338081605695003144826056370*x(1)*y(6)^2+5119071265294452110945228298948333253019356664547035964560584333166452417784949568824773170*x(2)*y(6)^2+15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*y(6)^2+16942124099173194945788671494664510522082476384224274883929106462492624919992379229452392570*x(5)*y(6)^2+8544898561163378805325172459455571761337664145039805267776657283251650138831927167779950590*x(6)*y(6)^2+1164019463774182348682614732148535510282749516673097656531027127195538109728186449517251140*x(7)*y(6)^2-4592877164907727689314663267611635625201506557549382206829236505776742327428834272501705270*x(8)*y(6)^2-598937927449517075612114977045568835181040963732331579643470022346967530450786538042050830*y(1)*y(6)^2-80512709338198098626086849420853803295661143456961186787996021319971670091204753059138640*y(2)*y(6)^2+19889548950092903232668691378692178861915226320238262422476131364525950796762105747662098410*y(3)*y(6)^2-1760613469595930939699931698123251696285780468753825707006568405977333787543681863912145750*y(4)*y(6)^2+29664864588586497928002557302125459474938652892463317358062193943696748841727284265215780230*y(5)*y(6)^2+15605839352137278875954895850868312849264059328097825559115441591040440066631555380558599710*y(6)^3+4651800134441435237640356490508424928709519508492109730685826408527108630812380095555115990*x(1)*x(2)*y(8)-16533619361636359558122489629439546252529543281583003018529961206615141149304479842583302190*x(2)^2*y(8)+288089050576875280596294457693193614719060886927099587321191523770054537388718215652219910*x(2)*x(3)*y(8)-13918370710873041017325379503646775578304315006703791457386156274030489922341485727845323670*x(1)*x(5)*y(8)+4771377965886474666231535817347269288758326282984243013409181131107084364790526789599681360*x(2)*x(5)*y(8)+7775730893631357849403782710025916593399927285408505858028672611423169546837015217793358140*x(3)*x(5)*y(8)+6438400762415395248583336497764513886647367802683808353886017544413047203270160890269527320*x(5)^2*y(8)-17513339780978423973693950031306333582810948113615391382802788456552469619580828363294961510*x(1)*x(6)*y(8)-11113823113686475802213162913858881148422879799654580875855950193826030706138969108337658900*x(2)*x(6)*y(8)+15393851831316102103216154417094153396705825274891579021525821753598893882742239455717391610*x(3)*x(6)*y(8)-5704649754653112387974178162249539241596913989571151160687001085401636680425204309502789090*x(5)*x(6)*y(8)+22208180242457471499605978890686591561645166835679081168386521423428582646756597109063183070*x(6)^2*y(8)+9844540940457505944100813735651640300229227439207898159883564122582650276897944912049193380*x(1)*x(7)*y(8)-23293297122058524919786896723109897407120198279346505847255734881958163126114036968371449390*x(2)*x(7)*y(8)+13436013326362402829799150450884882971026989231912055287683487380525904247586754753667387510*x(5)*x(7)*y(8)+34528394234170638961815100126106002443428601527951872294237742446402350391652906628647343880*x(6)*x(7)*y(8)+64064378660413259782765107088836576353654620165463420830649942379574014607175682349620049310*x(1)*x(8)*y(8)+55101927120285137259867539842206392470648397555017894282354181975821282221007946847167310830*x(2)*x(8)*y(8)+28199403219037629873951788534957610640642534389257243447083747376185388671122396597156734780*x(3)*x(8)*y(8)+3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)*x(8)*y(8)+30418348193244418634292184958540322466534264359195896673027541627969536821865105209152454110*x(5)*x(8)*y(8)+1042286844804474414990483187334842056951193050473935223348900016889976307365524855433185050*x(6)*x(8)*y(8)+2973123446487196375978399165989140189690281708267799779548432898979412169626206446404134050*x(7)*x(8)*y(8)+35042879583470560321526564985400868213482366064827360997509909015094234275682853442194509920*x(8)^2*y(8)+31915608941863779377085992260783332710058489758428003860257576735277784080326181302567416780*x(1)*y(1)*y(8)+16618092808077078382458073201549885268398864882582990597695265405195431899053731892132543210*x(2)*y(1)*y(8)+27642268684715342292033152378413308728178846719326060676293621029879945981313136784093782130*x(3)*y(1)*y(8)+33152936999512994312116924213063474302431107702777882208776877438993681284266072456062681980*x(5)*y(1)*y(8)-3508233675004129861915805415264931174268118166703389442805223227257857726460802399900412170*x(6)*y(1)*y(8)-24284460063783758052506872240121342748833874945264499908273632735389085753835624793880175490*x(7)*y(1)*y(8)+33220258928316782779599836688791760371570403704441115233539669172751030596279312470878475080*x(8)*y(1)*y(8)+5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*y(1)^2*y(8)-21667894607961090010514547298390344123092017043839976167589541677800441445528762143653480190*x(1)*y(2)*y(8)-4637562892041306239971610004636766159073264247641402049936124487687923679803112106116468810*x(2)*y(2)*y(8)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(2)*y(8)+82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(2)*y(8)+21266545535956886061318439735655517848756695926386910454865700079106602063737128802812324660*x(5)*y(2)*y(8)-16357486495583449279406185716680388259118887743393786344261037047090659679398799224843089590*x(6)*y(2)*y(8)+16690419789002373323811164705834936247617520111587099673555346383283021335919259816098077040*x(7)*y(2)*y(8)-7681456184927196349656469490827446483974559879498138556587239490952345409413793873845104010*x(8)*y(2)*y(8)-7131075056355116197970996617110145026233414996390201826732999173129605716424291660367016580*y(1)*y(2)*y(8)-27353026980168403599995441885699671906788701262674729739820910321115685773528587780894970*y(2)^2*y(8)+25288651529193133668276671666945412595364592609409531424477208429486592825924465755540997480*x(1)*y(3)*y(8)+12796453842826164971334625089828245704603332853166790938029728402244195931293132153766380450*x(2)*y(3)*y(8)-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*x(3)*y(3)*y(8)-82059080940505210799986325657099015720366103788024189219462730963347057320585763342684910*x(4)*y(3)*y(8)+61709635853716801169562714096220916915363633881331738394199306520732166691674869292970198210*x(5)*y(3)*y(8)+20600727651577281726268572867720370331491732553067805395711475032874958626873849029965367630*x(6)*y(3)*y(8)-136765134900842017999977209428498359533943506313373648699104551605578428867642938904474850*x(7)*y(3)*y(8)-2288219222738752999046150371872976692097727506850726508747730211231230461227027332491425240*x(8)*y(3)*y(8)+14906928886981920840218958234263622937700849801578204696996250683129944852545773111179066090*y(1)*y(3)*y(8)-37515719547283461704413932357350785007822033164185406589559046609847188243769517219039925570*y(2)*y(3)*y(8)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2*y(8)-184826444808284902012418793041932065288662286408990153620955498843329718814098707515035682784*x(1)*y(4)*y(8)-57883942373770314448768047061217896555717615169319272471346168803546140875504073170465750000*x(2)*y(4)*y(8)-3274297214655710874654578706204852111593070211254297995405654559866178320585637501950175980*x(3)*y(4)*y(8)-14951282291820801399214313031347204539146158401875608212704256040939743040305283559591642650*x(4)*y(4)*y(8)-7049921162251940809267068873001533562077360221874256545921818099151230770891511702281661590*x(5)*y(4)*y(8)-11484851071723760162036573508642275693988700643419524234276329786116444414035590953774836050*x(6)*y(4)*y(8)+14521608104620790459738422665832487969993531967975352576372451689903037713983052520571106720*x(7)*y(4)*y(8)-40928878489103824383862785436098709352500642401266265252926113918157722971575096276272409140*x(8)*y(4)*y(8)-30815832702211763491035745420586598584048328278326160591365718688224384214730994313889402290*y(1)*y(4)*y(8)-44949296976595405145633486471079886619810016803212154631866098837599317824881459768872196740*y(2)*y(4)*y(8)-3034740614177836574823340259208540239984550757331687041999451151773247677087031329286421280*y(3)*y(4)*y(8)+8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(4)^2*y(8)-22412445236079636706468308242170775135376071259915459374550316458495805388082314863954647640*x(1)*y(5)*y(8)-10859427791014322799294447689397774007680289368550507133337620250999380396461026148225420810*x(2)*y(5)*y(8)+55154556257448044533777292878473643224725678956204886202055838984438760106453152054344304564*x(3)*y(5)*y(8)-38634685866732896627491634915278436529911674330584043026648778952668326688917398683467571565*x(4)*y(5)*y(8)+45209044083698926082676064042539077645501866800092764065596866694634946390771945202148442670*x(5)*y(5)*y(8)+209204339038989827979175293790389823674187344188578638562271964783656459389700530711063436520*x(6)*y(5)*y(8)-29214043578185172435756089605840944119164880255599922640533302272375785710661530278400195625*x(7)*y(5)*y(8)+73410124102802672643373307412562464319438204648121237998210750687827708719969821624313476104*x(8)*y(5)*y(8)-4270199256865576968855441919333966224484741090606514136352850434368798123037784918125601770*y(1)*y(5)*y(8)+14817744536998305733484467415360518800452596974142376203445946526426009488155427766275089405*y(2)*y(5)*y(8)+42792283858713728909927132228401697474959956584827036566659968201249341035879768375739349070*y(3)*y(5)*y(8)+21295468338417233260518266375262965935373185336565799294526319371428132971986523710197342590*y(4)*y(5)*y(8)+36818914067831535000463908469745029655477025189660608640039807623359945833539586026409673835*y(5)^2*y(8)+23720178770085993150296273900009826443271107168391516112304488203544044118141415554690251370*x(1)*y(6)*y(8)+62438239138191991138875554939533443566121446303847082730548327491007494340791820628850728060*x(2)*y(6)*y(8)+6576719029741009387924263599256281358047641745061194849432990829928582295001945602812233250*x(3)*y(6)*y(8)-81857731153818997977629999389717707973860919636559973926526180816067486846473632575527228957*x(4)*y(6)*y(8)-74859883815797009646978428683064825564046422249219376710424764507324237578936027421296254030*x(5)*y(6)*y(8)+61639035807137818971314005756300318438799538704651616255008534952887539943011543735764644740*x(6)*y(6)*y(8)+253466890737697353163983255481158731938898280130838016464341977186109019469481628348569759735*x(7)*y(6)*y(8)-334821881932435479464667762734275171176805120971785468373041930057281774473479164198656170954*x(8)*y(6)*y(8)-324267108220391947346574403310204238575638480399511763256332371479545281788105342148838070404*y(1)*y(6)*y(8)+86263855684758630255184480985676662101559421460540971431136724692434267187847993401261336347*y(2)*y(6)*y(8)+22771022551854177219494620994828316402622206512220706789668500720007611555569165421992480690*y(3)*y(6)*y(8)-47291454486360932626885176734443230412711271554275835845800250367612089664079186039691072870*y(4)*y(6)*y(8)+125985869962084187781386986406936471356960029169530453115528415866994523955827879503499518547*y(5)*y(6)*y(8)-296502304261693744316549151895510442913163326564021491191752906007832968651093182273739096624*y(6)^2*y(8)+49464106511059581257814540128359429117411403680091990244982753152331600754607067647221222500*x(1)*y(8)^2+205957033187323983468798795581839175128188541947937679868486100688744904519476955456194741034*x(2)*y(8)^2+9454544894184822886951463616794952830808383288140924672927452683956880659284600050964300400*x(3)*y(8)^2-11815814577221062270570683426456614414379324615689584067345718690886950291778856451063413440*x(4)*y(8)^2+74106300856808486748456527763916335576902400105671188944565600350906716886836739265209907690*x(5)*y(8)^2+63464290955787869632757464533154304715845172004521495793822968347923472783738192323184150060*x(6)*y(8)^2+6848963002401715133529000565376371759621413134510520615030148302300673184969024845922028670*x(7)*y(8)^2-67785574226430821708428986264832955815966352023077177595660738864965076184211337248848041070*x(8)*y(8)^2-87251873484666218879951373410705918424043535604670124306640110905129296887675556369910455910*y(1)*y(8)^2+14088440401025794042321664062181639520926287569046124910469503179634311108356355457039050380*y(2)*y(8)^2-12217367442021172576800313834219378043913927448762586369391477467992751617537293661166389870*y(3)*y(8)^2-2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)*y(8)^2-30705064088846651891649648362271411702718009317890399881100650047623596519436329965779111100*y(5)*y(8)^2-52719050298996967003588484809188080659097483790281346156031776657116687544036801470486743710*y(6)*y(8)^2-8970300155889669217963621362871532243866313632169385719473698927810628714123077528426864650*y(8)^3-4224877943377472632800843596081484243675133636798850807257017427934171990185643900795314410*x(1)^2*y(7)-7107907038527561940650703879396311367414354377273106283485438818355405912840848160824555990*x(1)*x(2)*y(7)+19041778356692440976097919205560359182733844359580281997468904920907593953186370346971624660*x(2)^2*y(7)+13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)*x(3)*y(7)-5557653148257994798640355919374872192845116614179866067704252823064264963430090419889599930*x(2)*x(3)*y(7)+29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(4)*y(7)-6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(4)*y(7)+15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(4)*y(7)+1743801261140578453256442189042486387487578459594075435594642660701209826885130569792902220*x(4)^2*y(7)-4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*x(1)*x(5)*y(7)+3106172264481800319808026449312492893481218832936674868380526654127304225131268297473597850*x(2)*x(5)*y(7)-13129470285721491192034701060438559124502744451748603988741839464567991095665413897438743930*x(4)*x(5)*y(7)+193692316637016054374607170655406642717599631668164607917440864121876708642800051397698500*x(5)^2*y(7)-1988214057875439361422130886794708964351453614885197091724984263287738547388756891970671350*x(1)*x(6)*y(7)+12604769880950245513883210427904137232355623637805571109026706076679773906327979886922032010*x(2)*x(6)*y(7)-20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(3)*x(6)*y(7)+7399452083348479332309962534623948802820889140244998871687807333157859411481047509929561545*x(4)*x(6)*y(7)+2288171253278360345452834866221325594999165870322761408602787439227003035980806298915746390*x(5)*x(6)*y(7)-19409586781002578724051832809745495773644632297901533149984196215565420412823430870704975720*x(6)^2*y(7)-29374316456182547817293594073629989987199682986068824294389413997957451775248696597366116280*x(1)*x(7)*y(7)+6530675418888210908444817826799931413828633414794799768002052821757786930268928173102548855*x(2)*x(7)*y(7)-15269391165053747087478626860746991166277432834197736592948230467570737179864114983814200535*x(3)*x(7)*y(7)-3277083565164337656496880981823787862947592316493591336749881767517010156870589336568071250*x(4)*x(7)*y(7)+64525119216205348802626907495145308886123799665863527244002240193674662160979852967033320860*x(5)*x(7)*y(7)+63525864875110628498184027702529617676829789335766819629758327200215811534215773956402583275*x(6)*x(7)*y(7)+1533282304023759203240438792781301475460013856899515901155239106815800329985458766775169030*x(7)^2*y(7)+117968774422003207903942949909648638568261009346117954148868129901993980040356653502484299340*x(1)*x(8)*y(7)+44828149331073755943759829772277135679644004077476427122601917792031933727621408193249724220*x(2)*x(8)*y(7)+29844051307627108448839137205302620796194128541648625522376001117763521813039064845969491270*x(3)*x(8)*y(7)+11365740443441746647425745559101956537303848383725593902031655264290254657115785715810424750*x(4)*x(8)*y(7)-30470753748626261584871821212825755881684092179254623394139075000948229334877728473831600700*x(5)*x(8)*y(7)+38049796105379061476224651491414091960781834605602916862868034181774521176593624457918068970*x(6)*x(8)*y(7)-49499766918082384258113130386454399062526367047113568702519272526537668721966041431038867560*x(7)*x(8)*y(7)+13010115028736236530156670034028555583769117537679828897270108070350640985045438696044692690*x(8)^2*y(7)+38444198409190686891380692975929553948551068069911874253454559705126729726993146000190585060*x(1)*y(1)*y(7)-30032199606926473799609783118695449631066189124350765291490694209067261276675236904123412060*x(2)*y(1)*y(7)-131164574263904036430919498080215940667008261725264406847795376294726891372530884808674230134*x(3)*y(1)*y(7)+4302137242643771487596932932546400357160954260037934648374735336370066854540244747829508145*x(4)*y(1)*y(7)-1449403648313658914977976138717876141310207664954833918110458231479752502549906763215045900*x(5)*y(1)*y(7)+182258105869807834285887325883649089646219354544891696497375360865434340793523292934368278410*x(6)*y(1)*y(7)-141770342873221371875105586398150465244415343552536665794208746679439815941622900775465253685*x(7)*y(1)*y(7)-70725057686143922014478620654090413070039370049269187748988543684745527246619176100679451404*x(8)*y(1)*y(7)-107106163338380063201243518439312450265318148874093299671031593715322407210143744213667514354*y(1)^2*y(7)+72782174020346272425577194645806553301320767192256985991062503071453085314709324042851683690*x(1)*y(2)*y(7)-59035698535604447793783946610063128863032159684761285231088386688740083311186578028738895255*x(2)*y(2)*y(7)+32041870034996625622089777892239026429615319049572860455723039581817105573103960563254962485*x(3)*y(2)*y(7)-101314207643499851088204608034064293499817077596956942434374781583433058889950347193132160*x(4)*y(2)*y(7)-49956860173971813636551545488920102967864325824515269126242716618840587752683079726002544150*x(5)*y(2)*y(7)+14101278904016564077977955606231003049970793523607350831335770313728005545131492345952861235*x(6)*y(2)*y(7)+421245272680992715504189771838047893154536485342215395833061976753305298883736501334445230*x(7)*y(2)*y(7)+11529858605322757069025718210416154568744580591301642280470580726216948771756957242495794570*x(8)*y(2)*y(7)+19082146058379217460443895425050870503530104740353274465588527371579982852053094923137898955*y(1)*y(2)*y(7)-2501588116308119990744537402333342806750324367495225891784719289991419344339767023727513660*y(2)^2*y(7)+8370411624644636433554967556786740582627320751881521412572971597096712079444834896870370910*x(1)*y(3)*y(7)-754525037699825955588299863546908567011474063174758085886167932316522894716236963958021470*x(2)*y(3)*y(7)-27861092900556689520833115913498906103433156329427458514212188312448871467501365486340941890*x(3)*y(3)*y(7)+6553092395115839983451562421513369637322780555806419435691389647851475037731321663466874970*x(4)*y(3)*y(7)+203612734793618180789397522735172378638116101357279133897201154276413727510748576413828258710*x(5)*y(3)*y(7)+11321770681161744624918029255074438755545062753137614304297820336321005993383218959090067140*x(6)*y(3)*y(7)-7582216473981983179760898084922428144702351900634791597913201556782393098711155141169691070*x(7)*y(3)*y(7)-25344704095139216857119470384766875320273150402213031529605350102832434978686668124273724090*x(8)*y(3)*y(7)+36965876369768153007903658268421089501573646077510974182822548202257317277024004278832909140*y(1)*y(3)*y(7)+11541230947300444517042275384353680479219874758933625267452366049597334952141960125954200980*y(2)*y(3)*y(7)+1465989633243541263400509764870105369897475827650478473889557957223854226562462261605341330*y(3)^2*y(7)+8534812942551717640442541585464339502193543467278747986900917279565077401276289571329250*x(1)*y(4)*y(7)+141864338937525019239502217549706778415036231548204427896380456747276665600788590431305827354*x(2)*y(4)*y(7)-2337803931230685791602124791875526650369072164858715501424492641857028433948308899485381050*x(3)*y(4)*y(7)-2459770090652278869287458366577165384867499326602636572111539265111118755714392764014084115*x(4)*y(4)*y(7)-133907863888789352231461729096207531439883241062711913142663127557046806668034427893782367240*x(5)*y(4)*y(7)-120828318705101356564432355356980935982655708604935115799913744996306895013511119715817097030*x(6)*y(4)*y(7)+3004761704604237589869109240477246647504330566898681885604837745733074689085882530907816115*x(7)*y(4)*y(7)+15707967530020312172659112429197525134572800502974494551826440563344988220717922614632102090*x(8)*y(4)*y(7)-8051730370803412438276070656658775168344757151905979413943168463314195812774564200898696060*y(1)*y(4)*y(7)-37871858428277104926331705876286923646431162900524955018162931757286893200321200997837971635*y(2)*y(4)*y(7)+5354577459018723081061507370281848859215125057986959430743786215990256572366191309282623050*y(3)*y(4)*y(7)-3820972256740520334447444560734581745231556879177819168781101953863488338991984329139637330*y(4)^2*y(7)-23381968290581267540046595043320485920623701313759951268353125899018908781828733037925097760*x(1)*y(5)*y(7)+81831333487840695467466705433723241365173139036896455919938535859702088987957229561476651345*x(2)*y(5)*y(7)+190684700618755926926231072726327264639090909503645312479377396803945488448976699927224406689*x(3)*y(5)*y(7)-31194632531539684918593999293654746144628701971453620314728653149794805348439618695697052514*x(4)*y(5)*y(7)+47447484887828739249871391968547538579925347572090507616853956680954269619765900118588081570*x(5)*y(5)*y(7)+15241465248670637982166379761754012869353496118580183917939722253204659855711580049368189225*x(6)*y(5)*y(7)-86776459449709213754050272686833617791234397431069063782176462785776748937287662535144066164*x(7)*y(5)*y(7)+230806110969269846939465794188830988271879982380530337015611319746973839360541035968337953984*x(8)*y(5)*y(7)-59954008872858426570535441334266956065616092618672277936651559426774372541684618005651185645*y(1)*y(5)*y(7)+36999250079534397612798328250074061866520056563382378886536837859491177155792399326515632514*y(2)*y(5)*y(7)-10336911729809751300390034957492895905524496938767740574093267720440014172365080596727396680*y(3)*y(5)*y(7)-12201722840504547604360739666864993720615820721229749630431210534339668510131702418370155015*y(4)*y(5)*y(7)+57184154186759619221814184160023010459207981615932731501936327944161086208082742395799128184*y(5)^2*y(7)-123286806141322763124354620384424805480263318309532622437805043890270917865319544411102666560*x(1)*y(6)*y(7)+43134313321509733553989428335320766498174427322847722227119209795083960180368950421069949840*x(2)*y(6)*y(7)-66485001930277858739637066593887675323850624239652024170591505992361800528910520577385813084*x(3)*y(6)*y(7)-188469541847723164234288008232422937524897577721202707498905118191436077561510564362809502057*x(4)*y(6)*y(7)-68649829589832114979973450455843663032510916466386519866341780118845964848797904304112503550*x(5)*y(6)*y(7)+37901696326335046394477175459424072076050635985085892524483583872164012020517330247389369060*x(6)*y(6)*y(7)+127801418404208783373719912516993177601262238998099428887957130665512628946094533052032820897*x(7)*y(6)*y(7)-170611678135047861523902580207421347744340366471189603181422201814162530132712166925755475408*x(8)*y(6)*y(7)+80288911223730263267703258258059958641971170484838462576349696525891424535908920632137261114*y(1)*y(6)*y(7)-137784002895987828663927184375801491922807793006390092124429633678722474364950448438027855927*y(2)*y(6)*y(7)-46432556569461213041132608923219210744754097046437816725489083155577324031493044731855602520*y(3)*y(6)*y(7)+9830662843808219910737861043286558503219798855824684134956749821212482967676521564697300600*y(4)*y(6)*y(7)-246588248326738071798726549689401783838072206349639128441677173365116809164394554256540944687*y(5)*y(6)*y(7)+179764509735352096628375366349962590862885481758195089015579859207523834250628236906783895938*y(6)^2*y(7)+127628174293076116869728111994718180464270001986193159263969558722143889176625540890586639914*x(1)*y(8)*y(7)-222293821659537184492829929436113128991864521002207690996186253966439368495668834480628097774*x(2)*y(8)*y(7)-28285995566183762851722764010762798540881506187237136389724880039114844373518458377017028690*x(3)*y(8)*y(7)-63777744376772471006449231676388919526805791247591073763326857357714418973085466626193561180*x(4)*y(8)*y(7)-302902141556140077641431462075420607637173262907587436766905479726564303903989961338538018664*x(5)*y(8)*y(7)+65951202155886224169440276494660772958846388134739944637862422921469985489640266010096718954*x(6)*y(8)*y(7)+87957991904009067322157500227736213205148542223990181226102849600930674885189679776366708890*x(7)*y(8)*y(7)-55476130046775169762763296919404943890718070367197893698788545147894024281329211189493050900*x(8)*y(8)*y(7)-32175178538796477605751639712893005205587349418181358653908725788201281936374356048123375300*y(1)*y(8)*y(7)+1513427512895432192370978100533967530098955752973103277311790409083374410511437549541428110*y(2)*y(8)*y(7)-7284651347100451080951629777504379674123889367935504635428233798875065704885324690161809080*y(3)*y(8)*y(7)-3814583262214614359095210362710454520269879367520366265312883897455222489338967266932298820*y(4)*y(8)*y(7)+2236287299286065705793991043382257186037335184049990572494458178270387664464287821233759170*y(5)*y(8)*y(7)+55807147164171280978858632748552204093656878947512111195998402643106410281490961650088758580*y(6)*y(8)*y(7)-2795889938239115793462380945598734133387132999507567248564228231065923277550576342540489340*y(8)^2*y(7)-330127216218202521501865320958586737505089318523597333009216120154863408648773284630888789054*x(1)*y(7)^2+201337573280154138580689138791904191748679449717709845920469853961857024011304744917878864622*x(2)*y(7)^2+41666087385220733202834791603407827503525369558558768618160371914999574933098131533689796820*x(3)*y(7)^2+8373244172649557512996095399004133069913868600024777866606129163610786401572495802221545885*x(4)*y(7)^2+160855754241843097268098962719458442044546662589291498087430239830428169781446576591016821498*x(5)*y(7)^2-269078304053465372868583695867931052989827494480679774916813340893032566591401502939761212124*x(6)*y(7)^2-32652366470885777496318046593298935432528335472778408208201474915253537877849210853913584045*x(7)*y(7)^2-8872476305256629724976452752089066727417929476117095749523246030823646286418471614334941930*x(8)*y(7)^2+53778455050670815588495566405116117299253342029943672427051568184886180155092763643018929690*y(1)*y(7)^2-10438592215468077902906324659389613123684058542301473506749927518203805974253854211616621595*y(2)*y(7)^2+11420914681892231789643820866865592185325699696020227417186190199606829441948626042786652420*y(3)*y(7)^2+4932953234723618575153566696211142646043334647708838187134982527306346836889118357081549980*y(4)*y(7)^2-77345247931255387735180002428890968121776741753231006115923651818421773583834750384256250185*y(5)*y(7)^2+48273460114365301145032989604953250805722170850073587375902721614151804186042164940685508460*y(6)*y(7)^2-4995123724577105921350977093167671464448987338946167101295444294323516200082971508745640720*y(8)*y(7)^2+5796813117295680263901100905668511964178557468924794160564364800412316464562950168489670170*y(7)^3+2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(1)^2+60934638258284372765294018999876230877683663630119631411999430200284334652247012918344689230*x(1)*x(2)-3003704343334508238477452635845824712986875558320650883575181910874677488546917494634762540*x(2)^2-20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(1)*x(3)+34236744838864854278498842701501057312664616090074218762889432569138603244366525644420094990*x(2)*x(3)+1236325991571783684464143036917227920415768612423291029833320375584939788065473899831922285*x(2)*x(4)-8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(4)-5398752823317890906709236414583208962448831477788862978852699280707074684568161441659142060*x(1)*x(5)-11296534681399832472513859368947388137105528079125244894651779557491429602718865153211337850*x(2)*x(5)+51346657304862057761183222937317148976375427359101320115176456898877137315674713092437981130*x(3)*x(5)+86681039191290958497586114300960760105265362038868009119303970283577164389735595128952560*x(4)*x(5)+450027069293830664722064507320782125210247858494769091413491355810512906020752513726504490*x(5)^2-18702753602414398962215340692670143924643164208653633375618282711384932346263256729241142030*x(1)*x(6)+65883441513848624489720992382164822635830253267078862265684013359746439401088898236795874460*x(2)*x(6)-37620620537129587110716672150837229907022171904715411240176723970632287346679568931214486160*x(3)*x(6)-6294014252958132555380823807951775040838289662062293739339129453956941455518058817590352175*x(4)*x(6)+26105352736001961709592846478361891715476488778478231537587992797886990616530261944411876980*x(5)*x(6)-15701147242059432325968842905183070777499784949472331341244734585325071321785551504977055670*x(6)^2-33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(1)*x(7)+29632478483051425715538917854429892988453493110043837567762339350092966031785305296643585625*x(2)*x(7)-8128354628951716002052519945216618484528166818659893712527584147949086177991939104312114835*x(3)*x(7)+4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(4)*x(7)-150228326928143435950943134762877564578529283576677433856515381141517934356194981051895587080*x(5)*x(7)+208303830394470008421765304359705326069409799904939692949991267457706315139434948272539216645*x(6)*x(7)+4871900921511990611055652147653460233258785658774604340349015886502061897686442808921506995*x(7)^2-193414142286617568305891900068192349688563199281643344128308027147087745959190012669754397140*x(1)*x(8)+229500080458473430062093697703958075326608598493060358134763289707553556620256603936129843980*x(2)*x(8)-25615955836328274177247183020832312928330175540021248050316796220285237169261193104551900780*x(3)*x(8)-7975906921570713252654411213669170186325615994383614317256349200501602342997331475537336470*x(4)*x(8)+22915562106004376693024362072195031318322064640241707764885456805455462635504225693220205530*x(5)*x(8)-35062068279130300194456577567630960313929061346091304747933228230768817384319540322167814430*x(6)*x(8)-3431675219947314974505327663588400571343680374005617111237465417455334599704793832514993820*x(7)*x(8)-31983539777272050401032718353725704138650449992447900313080347262350263032776397937970635380*x(8)^2-40747426955386298368473865194749225629577782487902561280683452218133559926114771935258029180*x(1)*y(1)-31982140274899461347316885133821345027952036547177160029515728187529878891267984885531030930*x(2)*y(1)-29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)*y(1)-15093254368806675260758594341534887517523454565842237640401715269163509277429464762954643335*x(4)*y(1)+41329726934637390942074902929447273811577841719311840839070629190927710162961842523558103100*x(5)*y(1)-103851478666595934599279665475843231169489895607729263128509699950283992388486358933421143480*x(6)*y(1)-13706920705288997694540252976927242065871821527245201921907010709993165234478585035710390875*x(7)*y(1)-86511890983987179334921883879284521653234970395095930251211123128291953214955524739578214030*x(8)*y(1)-38620009174627261295809403593200641254404396132448209726807522479911966534021096295493281740*y(1)^2+116202697976020979236920193825436580682541378741294493225759509586123555745309112544787025700*x(1)*y(2)+11196328780725113299270616063376506734659368690613648237094341477063699942709161181575758415*x(2)*y(2)+7800118305189695158852574642588222421646702403507796955649733224095697948709596050941375195*x(3)*y(2)-3173944824354015418542285249725303330775102520307859109969196715077483469365401576579044085*x(4)*y(2)-109290632493314938852117033957160559817635896578843856268770389385229427669227355409504538290*x(5)*y(2)+83935972302916087826324257842712809348776678161985353179563237070312982238136009971639354495*x(6)*y(2)-5584073317650849705598347627665793092422905065441737773734330672679133647434271485220003780*x(7)*y(2)+25709092391261485631082024334819282530220983204740677661717837782607749498428932132091678790*x(8)*y(2)+33482912486021489325586098067941791987181750606503494498618905698976432891425751526250464935*y(1)*y(2)+2462766122869636924942403760697111861198596287478316136733853046728475639253658294275774865*y(2)^2-19967829849912627637479408628546089295153951044894343511306501883772310013382888208595214740*x(1)*y(3)+29202793619380483682460086630951563833625255262430954862759347167014275367828116307811072120*x(2)*y(3)+30310982349397923497771535979541552101291053506857793056932752147996410554261365423218464280*x(3)*y(3)+6340722584484537449290051840001816599363340288316813649335139991851270880954915079804311800*x(4)*y(3)-89242232948654508145081012735955308229924324695762731093990274345048992626152054682547378430*x(5)*y(3)+45846552363092266387407373383268888094485905740737745755167862829735751683829198808201165160*x(6)*y(3)-10785071513966792385068022885507788372336610465244183989072731859218259530870210740474620180*x(7)*y(3)+129653633379442189010377619390581275346019402821412115178882967989860233561636480777320105810*x(8)*y(3)-118194631526102814880518455451838946558823314045338725332566116722646391915737854020214889900*y(1)*y(3)-36528711936422595871852182370844658190323880326989515516168222623614695724565082132022842924*y(2)*y(3)+547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)^2+119944058169900561119715809787864384479055151329447242002030146188568595217049701075354013710*x(1)*y(4)-45632247947193536154418596223956287112736078061432429558525854923557684288205937642207771960*x(2)*y(4)-3782343221941723010238263272927792433639727279390019407955283605142524715366820602491085220*x(3)*y(4)+65853693004055656822887216779072882588328693121594497108417054078745165400837513153672065705*x(4)*y(4)+84233235145323834720704036962889248167961249022877798309930131518658856476469714267365189200*x(5)*y(4)+185031412686319515534596521200662349618098386622183150343436570029737631300574437128133791380*x(6)*y(4)-1301275236968057769361245869913271348645146065026181307728004719892105158965404010673464745*x(7)*y(4)-45660099780660385904598478776952466740892937174375370525140593881545092450126171465481915870*x(8)*y(4)+30370022465300872329948779146311555623731357806443392576872183264248503626848163073648685094*y(1)*y(4)+194754447700259406086358076030095031050697719751480590813226935619013017642795516506681022405*y(2)*y(4)+55715984462646388241596218064147245558129978611378540269210482473991210926271884999280610150*y(3)*y(4)+6677636405800264573252226501112739269083897527306841797310977229602055009377386686158572700*y(4)^2-31905855186632078703228885200983555044023945275161144641309156697783210629785705354323413110*x(1)*y(5)-60534313524584800185591475226316314020954849190685180560762522123023664372618533198034635235*x(2)*y(5)+23731937874024923654299255304193042532896091706133318538436356925336185289882114673650073685*x(3)*y(5)-35786505670565959142823804099389576061072313932875694245063485152319623028061006926141011350*x(4)*y(5)-83978185706928169405970750169255714805757439277482649766235985218654461027833297340639127800*x(5)*y(5)+88000577550313884777826662409195776194450685173836411961758659193420014429375910788429903805*x(6)*y(5)+37261678782448736028075361074387364218440933349051972732580284431891121677043638795711562135*x(7)*y(5)+85356927646606839196681519505831085163463530534312233900537665884943912728764435194824851860*x(8)*y(5)+13645776787775197102531622597895763890998975562032827561629192777416576087370754200989349625*y(1)*y(5)+37184036612531721298138728394116998083965530175931203615737962311996126009002067748282755055*y(2)*y(5)-14423646186916590737586576496546367114893533320920084779893164154055269224800408134523228100*y(3)*y(5)-116508770116056094269835489113421815848996546736176480940861967092101304757658540808271155785*y(4)*y(5)+22632514240362273707447577099376572778835827067816068795951493948618421753030535745550835390*y(5)^2+71545390913438380171712646310746730007326785727708131979603567360035195599469494221953153850*x(1)*y(6)+155314961385623396449666483243351511619613792338030267544967860496532073486953463809700488680*x(2)*y(6)+17749548217271156021180247178343277547455449749559459304419004422009673094317982394623371920*x(3)*y(6)+11783642356449856903282287578539501241874724187374184183079311252879823979865080040241763905*x(4)*y(6)+89823531526949441428900701549337434644351905236689785985527876615733894793176882927573234760*x(5)*y(6)-96885943285530865184275710713346926876867522757478221465346153600795937777885843044681616810*x(6)*y(6)-42555469006400033119749639527998356837324652298237889261340148947698709228407154651190402705*x(7)*y(6)-42301873824374234968757885882163976657450880156591184821095290400108141829737181895875346570*x(8)*y(6)-1880903648610123410789097268230760470668865765459972019439741609027458421707077013177857420*y(1)*y(6)-2355107529899620367965106236511094753289953734695297762843920938038048640698924555211170575*y(2)*y(6)+79528074714054957113424078902643236281439817713814287855997938823961412449094151287455493790*y(3)*y(6)-84714355634087474076524207601635932247020240374405430898662739769441040090535976268525339180*y(4)*y(6)-55070613448932708299237696586700259400966939835652983458194561371491002023412494780551360465*y(5)*y(6)-13171579494708168643378556198237662732346168659266698908781178128523407899207329410224077160*y(6)^2+35140255145316014891026534195345320101078931799337196643732118329218759883407092648636136500*x(1)*y(8)-15972696707555885659091094984311006219682445838460407164618105005424209983789475422371829570*x(2)*y(8)+69948021387349767331418130996529877063345565198464696883229625850061668622195074192635766160*x(3)*y(8)-42563382702901736370436767524910715656727762850225775058736372740488411455296532422551960632*x(4)*y(8)+3694190412038881073444095056216543379997998653577868999534163496805348758564358661987341930*x(5)*y(8)+45012209288798182229810080207550760528156656966157877191678190036882345362932382459870936670*x(6)*y(8)-160574204374966167457933812302550102677022564208322478206934423405221458389793242761959585482*x(7)*y(8)-245883232937287941438092063639466808433665446435283337461245810878069276430815693389918488224*x(8)*y(8)-210228156525301761080462775450017062687304858445899276827739458734452326920984165252961283284*y(1)*y(8)+33289794474611759962408062089972455336885707781186596368615955343564804547215872886776221952*y(2)*y(8)+15281848769660157269724410311022436928332936373850920413354059413431874268632305682238394350*y(3)*y(8)-5931190055197501416575924982416335236912777930086645007215855967170427960671484481655010790*y(4)*y(8)-96457601911450984307810209635646676005402845977641331752787761764509179024198307375502730236*y(5)*y(8)-101841084420956537749475164816017684485823752235385631157233123129838044904058745871271014990*y(6)*y(8)+23679098621599204386532237842928022628751368417922904810167156729936781367633352581339958190*y(8)^2+4340936638992794806876207801531257375894478101980050406368544582037386314116045460369720320*x(1)*y(7)-152513901959877603009014417839190123874641696087124620660570887022891165309891404824646040850*x(2)*y(7)-61844854548532077054275764796078027924111808547254639828777919622063303575266699933267465054*x(3)*y(7)-130175770995042600027013952600871343976846424562813670009464730511964163514042287786731366682*x(4)*y(7)+140336021907153167884267943578389422741311020547570443664307863942764289872199909003479205670*x(5)*y(7)-48515831340884296159843610909159711582187166227247501703938807032278518181130224252746289180*x(6)*y(7)+33074595397230983869484297552236198311908241938906540920499736743647516941930243706929225122*x(7)*y(7)-321480746737951640622006236987252379175732632253001159452062142797070728954804317962054692108*x(8)*y(7)-103781170256743718308421773539958596585653694275544053028999123401801658134757350120964894944*y(1)*y(7)-247187238027529209373416137123074345662911207686077950595566812507554403533490228144893414562*y(2)*y(7)+94441548905656934233655533823828362232373435385679320299855676535057188131394321492442378550*y(3)*y(7)-7774413334130133456462215034256692045132841246921159369442817847329602202155224904241107440*y(4)*y(7)+47893331519043032503854319531893791218214878898507245141896341553603736832994606495565536678*y(5)*y(7)-285199363881212518024133651820859821617436307991434353566361827833152927025017244971752181168*y(6)*y(7)-919408442363536733845102602682159892665541737888357613225112272794605875595454184504209470*y(8)*y(7)-85208555745456207184516411455210042151867632884372240842104024837251578425000534514875605600*y(7)^2-15463913146881523747593146457505153387528200566216941353368228115566165084659733899606125810*x(1)-23227660112675636043679246247260326782537075056998724800817508088485816269963550074539082680*x(2)-69088237352462904822006885970343173869638091689450190594370870757902108552783764191662056030*x(3)-51391638723158144172762450634344839324723900159148720474326806351313691188653381500158707075*x(4)+203669578215953936682851030939195132207758650724572593742336293277756579063483287396054141100*x(5)-16144472395377942583693283956869940115561731487386255304680516548723522843038873960676310560*x(6)+4992605824299337202661451669981712682280744307380580428574421389151313291706247003697401905*x(7)-82698364400020752671704299231217397963606935816085597371916068976341191876844043701291404890*x(8)-43966289037573207510924968434152368851707461363356715749305455863443154347922601551402785360*y(1)-19084000021022830575989494256378655038567965965410285341765571297215646919245844226671039005*y(2)-44009398533023740028322448183986136739725262495766173286151060106663883038935736986072437420*y(3)-118865869870663876643895242507176056654339843572057290643630882165335387794581267377371704440*y(4)-37656731204732292571382242695361133190330605975914869219059706204538952552908520831879383635*y(5)-19694253798198777462166283555451277578086053411179561084806371226481953918642133134666716840*y(6)+167835907962883772702298046202418764365982367895013479325893346742045314824898545865323966844*y(8)-69254339576759295988589171680359510103374061298535995400623469243646732532032374989101997484*y(7)-24178295112641658905851138862466755465546513328110406316540035809184431863599936572255389980
---
33
---
-2525490716309815522048724542314101011006628652547732976036890636436858506509364158553944760*y(8)+8595990809192483781060524730113512691466496451140166359482902612372111584432692159838491320
---
34
---
218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(2)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(3)-544991613951958720581650873900081262636831240296045313493298480621955933371489766893732000*y(4)+10228091674683834309809742087600855622273913862825698178553794555654506276927715351891692640*y(5)-6515354370059673811899755674922716622707714814407957961128871292555312432048343618397271890*y(6)-4815002617424850157741433490815759440688194900696392661327794153201999616517346197075986960*y(8)-8697033764587653373206793915752944767853096812806334483446331174812685618148278324042442110*y(7)+5941015718868889784079958049130436098422190195641728655292788171919030889130609964960732750
---
35
---
54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)+272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*y(4)+7784446538061820613422335560004021402521375253845257092131717831599041663290114826808444580*y(5)+5104576584048282597595597044182018948639635147276623982249208591016342731920781972340112990*y(6)-779056118412814022158566426143062462205603622615665078160942961220511477773781624837694370*y(8)+1623488628899714082462923689111509131609563583362168721320500785023024298200739919244511580*y(7)+19528112565880397704764473129932827387230315479436031434458104559988479388152678596186809500
---
36
---
547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(2)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)-2493874538605501894753074545145722649638132966769364927081286583491480107044924020421508560*y(4)+11710538328663511373840513532252878493395915524618100515426014296951266397449990160522397100*y(5)-18649000566875034021216174053659021531013014921239472057737801959107925254487061835419044440*y(6)-12162661388060835769600322950447978700100350046237236909911835647350520245990236485604599930*y(8)+3338186509975986738680372512309047213456410448623986076814739755125114495278646911568964240*y(7)+25802768150986069621548868319841313004515137487832821270193540851858736098263503956095022470
---
37
---
-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(2)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(3)+272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*y(4)-11351757392157956739321213370702019668507191191366108673871090353450644187687619289692853280*y(5)+7372667014388643443817974480348188545776744679011846285393808079009889924369793816818653770*y(6)+3485734545209776420333277875686577828692210133063657705115085044030516069408254012254345490*y(8)+9599035851997754812792594768955536647250161881991898738162721026226519826456902563351875290*y(7)-24752414416851109720497614275418412357899782973361394168012719803440875404644275732748715810
---
38
---
54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)+272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*y(4)+986141980931058295594635161300016775219674026280908688314621598085224390570634714408201830*y(5)+1547530616193317961163559939466526437529183016989778400103999784068520137590601464797765440*y(6)+2399177687457097992149755397582948100123720087946942518011655709084916257163411874302974960*y(8)+1505993756219828390914962547413556467275358025871751587504829330601776460764067205833029780*y(7)+18917975900352721367285783409028504070962098385266548159933117224113107755940132033007761840
---
39
---
-601766593563704879199899721485392781949351427778844054276060027064545087017628931179689340*y(2)+601766593563704879199899721485392781949351427778844054276060027064545087017628931179689340*y(3)+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)-11129208693706698657837248902256347429138561699672456566174244980779784820599141297340353980*y(5)+18465836329411658673015157999244977157537002805600748258214584067396297831769535024458580700*y(6)+9944741618216440805049333198494352937366964495406045526267692979245390800959794655190752930*y(8)-2735856075567927370028613018450359606530180084247337629945917015334895931159840307742658180*y(7)-39250429729828091330957428769052000520600885843382529479108863897352115530665200338643490200
---
40
---
-4165719332942768509014996043549308850808922984911493732193311277743920913798146715038959520*y(5)-1792643869089775201518711007488128521357874286455016453771486522165960140582412616598534820*y(6)-181257917612703027598765645629322337390334537115751134367513040979786812132970043889127960*y(7)-29575077313596715416681172403757971335459000951766065604089598742187616658920108858707276700
---
41
---
-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*y(4)-638404243241588936613229226221381725195688643998035561562040996158079272402618361175492630*y(5)+13931706476360531414313776229647209745072430269508222903438595043697469355114284677392023740*y(6)-1766069586395966560553591026342743547471558316589336762272604770163110563199896797436429550*y(8)-4173324488395966181438177216557002832568993885562625439243864015389292166362210249245158590*y(7)-25821765949286751414407162535550662420079273545002585562543967380391052248696978744417262290
---
42
---
437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*y(2)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*y(3)-1246937269302750947376537272572861324819066483384682463540643291745740053522462010210754280*y(4)+8648406335089363695238692926735544247913247680825833511009739078074808556673341453346869260*y(5)-9515196171838405225412168846365086062744843480404914813505863000217868168464662508543705870*y(6)-14507660491514868533840164536172884682591483016409755466403339670419144958247630490961118520*y(8)+18989945847871035264047218745778749841318178534939600061933485544654583013969842644874430700*y(7)+2279142924189752568817487558006881442188459085081353618891320603608637673334313760093776080
---
43
---
218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(2)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(3)-701945655350792226794886398672780062182235243088637150047344811123784120150972243317022280*y(4)+6136517855626173019250560614394971510959482728236276351461492472690091558429174887809336720*y(5)-1969177213923596726571399325222546823874055091807653083619774180794137188555556198864327840*y(6)+3099824828443497141710127390938081080883932726014943721640034456732443326555145763384172340*y(8)+5796813117295680263901100905668511964178557468924794160564364800412316464562950168489670170*y(7)+147866979456696514329907646311550226111044440153458373568795026898959908489080963218565670
---
44
---
-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(2)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(3)+2650828580004335400966310069918421449183536969561956763635332913993308293824406496844798840*y(4)+3562627450435610127173639981181741589254941102826600443065919526364615799954438756310541770*y(5)+5128816303107296336706857841544959197143754456054833225091767833719706167266063548984281470*y(6)-4859374203514446747696911866458839198079115952726235012092256426046781234810867040421243800*y(8)+4212531271235178489918395694640074760816542810787618527343667160725451942110228113547529410*y(7)-34140178220868815801033239150985547601654889009579508448214876188627206782301012657469957630
---
45
---
-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*y(4)-6584630046152873915204656852086990312533892194087787224885750020606566859300217781534121680*y(5)+3990957641763814152292026389400903974935351358263532159684739669627076350868923090811563240*y(6)+11181544776199686454214103702496415499316621966083059125073481034962610453280568766807491930*y(8)-14390459843897390421104976250488357169724065873996220122686352615666807006856662260302629330*y(7)+23356048636213748203195478696457013180865464374238032727632887972405567611000054012202085200
---
46
---
547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(2)-547060539603368071999908837713993438135774025253494594796418206422313715470571755617899400*y(3)-2650828580004335400966310069918421449183536969561956763635332913993308293824406496844798840*y(4)+1521608409620073137602529236847312802054129854931286684385146061629153717786630424275165600*y(5)-16739050133249069922469418491754307694849308673769965061842050837965342888573900071179372210*y(6)-793183544714068559486946189993498356110316326120908672426481010454975274703747082874760320*y(8)+7413504701478832257308031052568870490315338000596445976462305870459759586575045061115682550*y(7)+31318102083388097886657019311992229633979774298006815723225940305120034899393073529206764870
---
47
---
-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*y(4)-9309061803016589814744028468915803085403059400065432526135998770875023634968875524094042930*y(5)-4933346890462761904564918250412899692550722999676125866323053736608374591082919134465549480*y(6)-11945986830160822649986905175921688952711966722757790778570850782735877924434372404322973460*y(7)+57453244976434773671993400901174911713780274754389814563006499690412502231706851586667139480
---
48
---
-492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*y(2)+492354485643031264799917953942594094322196622728145135316776385780082343923514580056109460*y(3)+2923324386980314761257135506868462080501952589709979420381982154304286260510151380291664840*y(4)+725469145172633373790259812714701317907041662951163824848994319196688939981673896620313260*y(5)+15638901726259611516662893180333611771271355788608620990399079956203323761960660803865348700*y(6)+3192361232171166551636701587576446456234036414067851190438136719539891531867158957177735280*y(8)-1450466786101546768628006817732135353805707827251440509759726296611067190305553149832398810*y(7)-56461918419994803414798923123233702276970286109033255522666085799017358658574206698100563770
---
49
---
-2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(5)+4163959003013043282028749955915334744133608946137802965036650900206570311236211016195791320*x(6)+24322072107827847540266022957439443472804692485670735834880932043487393498200865475881125010*x(7)-4131129294603369268071855784032507411962321748816209715293792763599623474429847460150700730*x(8)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(1)-3802765026069321860527107282568463503529169380795792737556988714300842837777839183026077810*y(2)+3500359632228045641581543833550070309730374388731089531606028666419500215378187239135593180*y(3)+7182620645465925462674676405002072378903724954436031253618331029248746217151694963282910840*y(4)+44819931983069879781886139957599659484962345189125932266121423181004847570442434466377798890*y(5)+33023794773499312309099965330520631493110189746466615446845502822717041142543363056097275180*y(6)-13170279547467280608071947816833187695100169116936652656438300076492797778529475708701168790*y(8)-14328328371787262904711850139451408163587273248711504245557231497383057512344185902825883690*y(7)-10998061202712286274936269995441380351546121108370239932232490700466753732623912869809751680
---
50
---
27670938507860314683162585911234903041154014879474147404854914233178793746755181375820166230*x(6)-11182717376596067664828524450261070633557594688540105810048778676172791527910862550142411100*x(7)-44952487178098719393179353857536210798279497854317141592810484068876559650023455810099609660*x(8)+8395578967289987839760572997493002048223979860566017399768620869730321395741001559437381840*y(1)-19621417257227226738860600147393997164658533301997378431364679083610543900098809208891366520*y(2)-3131156628983846807059506276143962357569802562791958862108524565701044861517531241814879350*y(3)-7221355504458045970665087106753751971119458945256665257447233679745963205807504790798451360*y(4)-3982036000238036541738643396433299901531506810489361204608277943702339362444478710309132440*y(5)-20372896516966661241434708096773211319928449849111291506000664001835169408529986342792265240*y(6)-12429628490128134346200866814603569587486025806381372548185709936684016764382330320422600720*y(8)-19406263775784035077333348590411261327396585153502999490191792158652411575239753303746412600*y(7)-25808710871813398971612032399177795415078069531228226335923903869794386221510843073051660850
---
51
---
-29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)+6240176343469523549044155472289141884467228084209611390069208012443981674589947225493417450*x(5)-33745960325545565792757766804144105556490291326119537389179628299600242223606008574551072060*x(6)+14664021670236173510358484955796634500088967639920271961823989922169118692207552919998384680*x(7)-47891881809359918039112480286083880398830574262647720524403600648379986680934428444084932290*x(8)-38620009174627261295809403593200641254404396132448209726807522479911966534021096295493281740*y(1)+18225539955333803643227531075092706438217563833085208479778264967886229499355115236610451780*y(2)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*y(3)-15759468985926128152165634717406817370083150963361822084816736830263869121784212654918781340*y(4)-1447477581031478158226971743639123626524479003809410078772522491746933190058710561965293710*y(5)-66746573018617593674473646310860319971580987583937289023774228446488435400075307504632997800*y(6)+23975253300183671305302008358814656058243388489962097713708441688724148005853780408122580020*y(8)+18788598380918312959719043700464022568450842820044532898060491174987191832840305809654239560*y(7)-25042815712114954681773394891025085716749092384187228689491745637585077508185182751478002920
---
52
---
4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)-19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)+20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)+21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(5)+662695221678781364042017779383424439363941177857445534585824684798532436466125653207888300*x(6)+33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(7)+18882692775333075856132555839598325747888138788413297272512002131820156502036691343174688160*x(8)-1897410049691842879698759971273514784327462208005167079851917050632965262455613899931150930*y(1)+12598785278150376793609688639377802133098383021282984168006655170472657625403222253481262840*y(2)+19584887472190269987079472442146293888458909227216897294949009139276690412553487979662685160*y(3)-761746904141896597963356445171766462392198065439993870108746037390523637460636480416724360*y(4)+33387812001441287929059161473882266486797584276564721839252931860433895009580643329585450030*y(5)+4356894625087439759440570290080254845627298898015973109847229668460171359939538313767217990*y(6)-5388334220047152365349416079096936693185347845830384220500083264908531089212978453657704680*y(8)+8681654151947074220686545609767894803097606689874633658946316190615103770241731585079486760*y(7)+28632295792164048924390198854736524276385690246679768134551715812651755559494726231587459800
---
53
---
2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(1)-45376597856952004757787745094007309435115414366597275321580722977741916207721261825565116250*x(3)-34426196776066050375791257554403615315283087681692072820013626933885728945315937720207722210*x(6)+3599277777895499488756678654095145161076078613721314040106904312556993348755459445217986420*x(7)-43299004644452190349797817018472244773629067705098338317574364142603244353505594171583227020*x(8)-41602356934091722595740586518233505178837926607780932972151820507216185033245771841637746940*y(1)+18306052664672001741853617924513560241513224976542169666566260989206201169446319989669590420*y(2)-19451900518410208775068764308520984111406607100035466746638996799388099824385648343167778890*y(3)-13998855516330197212465703019283565673797370494607996377810168424286535334240530791006635590*y(4)-3626052443474299201340465313168169422726918798400231393865430287954406846848393872786690930*y(5)-82352412370754872550428542161728632820845046912035114582889670037528875466706862885191597510*y(6)+579797137692933310408761794422415395470335258473054689539083582106336185069186167845140980*y(8)+23463486279820954103074691393576734864652001442673945406932181071115566980418568631768985660*y(7)-18754034921872193668383994465199925464592790078672808316926821521871927737578021808326749850
---
54
---
4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)-22549877534598627201845780095962930283261090085198862356082856660063646336452891374317049520*x(2)+20798797121709258908628586372714331858030421522615409475210891164663807812760099698848819930*x(3)+23759442069934777100582486051559305863342573122010969670521795324856664044412787573112258280*x(5)-2211121414768583644537968693220286647492195355963222673279093820505821093987380523508421890*x(6)+12015454048289597758644022726990358404388082811912691313578157567163126992303887292896230070*x(7)+30595855751889296367742772811673289720088994589146757844189804922944547688956056306433847120*x(8)+16084764748390221263917504508923530756618535763100288011993962184624576344710749101909482640*y(1)-13937982093852163986196392611186528739343632699110159541744214512911139350628681121802014200*y(2)+31998398937294077308014161345574744186367200262706242016621244797025266743017219904496536030*y(3)-660941220749142740503737332451129870937205025324225525009876511813657286385686192617802640*y(4)+15669427283510260104305650917130025740684337479038716282328110510999218611273252911118834490*y(5)+2869368443461121987017397740495896347965300931741618545719142649898879208491777567329315780*y(6)+15657650229500182358131297645237427082321416650884037568847679037658730508484734298302589780*y(8)+31509564458180554361195888100506857746060551477608621097397153161992396744771491283944923700*y(7)-671103742957106591191069262796769531163844409631162634936816780774470737253893084110841680
---
55
---
10803855278643126253415963643258991989800901613220669241194594287002554932535304369411903370*x(1)-7775730893631357849403782710025916593399927285408505858028672611423169546837015217793358140*x(3)-4079637189210901784857689823474519316912329830113863895852017415146847391266845012936659470*x(5)+16394818034208614251429688446915623253328542780486537539154843250846992448523890953156771800*x(6)+28604278366980502642389583975452953158190572119155275870206157064910323058843467797597289950*x(7)-13694009858748004486630520784633448521000885595668835797716735747709081805877340587782172560*x(8)-15308419734219522380302153147733482726848404662774757906067702252299822268254984973020638350*y(1)+6047676831079515088321181410023430010638139973155086050755496102083400541302918802799771760*y(2)-5623033312039421699074754581087019666727441237971550694103960668816651727613811921451319550*y(3)+14511017383663558930109271545742994726088988129243270821568705506943868666902970761025493040*y(4)+58910351372476907307829694241915459919969867625335426858091742074712922336954677084123594100*y(5)+13803739759226603497055820297909641039868587758190894108881488552421199795196629088749587100*y(6)-46077907649749072196093127356261614381933732102297672627603294374735844294253957813187681450*y(8)-24613496475198833047756179144575602730466416074692411268191087537108417557281724779363597490*y(7)+42139311288487158689230358314737374228195983561357434004747264529458879046848775303806422630
---
56
---
-10803855278643126253415963643258991989800901613220669241194594287002554932535304369411903370*x(2)-1224538055599438942612149084484408632574671531316290780003758595138281710343046785489842060*x(5)+23140211728577530458657807109637225688577369181977873973694194096296209592211265488891030260*x(6)-1338176436138561720727710714609430333328367249332207650165214553590141251012917638093217720*x(7)-50261064364900518176736690223823157653872927021651743035764687971687909466061762985407209960*x(8)+2768952213115144663698850736498484065816682680806443982632071088760365936600366137022534920*y(1)-33196448620063453466710525807491377848271611590875152391791528072423223680278160203796056320*y(2)+22321613062090297282817138042115648269235522254193620940807609325712242079048106040411487950*y(3)+5432092835956570807559130425518235971936145283024849734329853737039057857297751705296291440*y(4)+270782195406314682937877956084333824438964069108728060297624074887191194059758580400986740*y(5)-29673512859016777407069095442588858468398516342428262527856554777866422582577401650344129510*y(6)+25262685308599329189860524549849256098174704173590097979573982774230869862395972264760229730*y(8)+914948805865150568768485941876802434676615912613126187756443408794894331895388522225362820*y(7)-40187116221245266653276159262103211596060866779104478556333482320746708843143604542020781760
---
57
---
-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)-272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*y(4)-5518506904778283435254077841900610356940705201092265999625451994935450599036667909259855700*y(5)-1547530616193317961163559939466526437529183016989778400103999784068520137590601464797765440*y(6)-2217919769844394964550989751953625762733385550831191383644142668105129445030441830413847000*y(8)-449704614594111568478284332647979686070779299374364867304942088028081102424784405662064590*y(7)+46019088487998773934141043137495048274531457982418730982129667496853629726991992669860041700
---
58
---
54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)+2221378731629522534462249108195682018319717346621342270334637343180502140359179136974642560*y(4)+6702541126973695413917418914667534181956424802796395880846653749850835901452748996014751450*y(5)+13177261906151610296566438380809225256433480201944022582751141689993864074705834825245351330*y(6)-376747913691324258470293062748619558905685582986273736479239106355073455400935782179542900*y(8)+6110194705504147439347255670819072177461466311122221399619212984856093173014679733799351570*y(7)-41942692301199562811786758571051418268196004718344123799572930121075262836650557777072685480
---
59
---
-1948882924653543174171423671245641387001301726473319613587988102869524173673434253527776560*y(4)-2232037211341238521160736130458716258247825743878712978687529121075897938255757029581871870*y(5)-16323111487122276606754315294394055692622658204205626813682767240552592003784986519306180300*y(6)-402308204721489763688273363394442903299918039629391341681703854865438022372845842658151470*y(8)-361492994094958902992595002824138353437496152990938571708295129045533544313972981354369010*y(7)+44703518800639438357633853908713319584456008217269725476893136361091623612238709104794939020
---
60
---
1364366378729942612962543885052482064053170901351054600580781892356892714873074653837301700*y(6)+1630107795124551685000482416184303401338208035226526852328483419150548341203633788290711150*y(7)-40500347255474991603681730807332197148455134340323011983221617535630946685411848472426593420
---
61
---
7521061673972376369969317359055514185049846977673421611371514423664512096566141842027446050*x(5)+1417503357389382953160831807393992428321339057627627606407749037816375906063274140071975220*x(6)-3498870761716008476167257942731751027677572182387928665212428220602977293940117459816925790*y(2)+218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(3)+520687737738089199196120753043457724791900705972886015679831770143997308018002199427894320*y(4)-8780309080453145911073629308818236640258664705311657314521533098764320079264636506209479180*y(5)+24059899773606762360313567317205127346290720222218016248267050415560925380188153788768092100*y(6)+8402567213489936845998735454674109350552396874598254472714001543353747975307929292075424040*y(8)+6395027343939196542204240490745083109970343714524375790337617559509960928478065327248762860*y(7)-8837208610474138851732613753287070326793051531228727780428025707782124149399964008721970840
---
62
---
13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)-5557653148257994798640355919374872192845116614179866067704252823064264963430090419889599930*x(2)-20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(6)-9123142260620881916676364014163345809413115383691795526807667820718186815592843749189981100*y(1)+15842475952617152812211306007378246418507070372444183051620898163328435076939873594890332970*y(2)+711178701484378493599881489028191469576506232829542973235343668349007830111743282303269220*y(3)+4520351049934444418968830207275210636135793493757038048049045462744541860425232156673767490*y(4)-14951542064588888132706002799807730219234907704058891085679439058464771637930257364913631710*y(5)-3005521126199511574226157968374570547297192341023665015450812225633893201082751472994197890*y(6)+20824642076180288837164904229812290950505886977383146967518088683343007533290485978429015560*y(8)-5339587804224146819947548464210472023503011263118448544065542346529918446623918256227633930*y(7)+12921075687310333564017913712028811926650517227792033969056720959490418625662739481760403360
---
63
---
-13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)+3565274296601706439531391947276995482945956342912278725925337497615995985566664857588954500*x(2)+20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(6)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*y(2)-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*y(3)-1246937269302750947376537272572861324819066483384682463540643291745740053522462010210754280*y(4)+2295484479850939698811536261504524696314590623585101357180203164692966580246335574070798080*y(5)+15919860599339922982252177388794629143430704355219307329921938637921459687614268307861332510*y(6)-20577943719345775872283682681792793179222939323843962208649311684416613955962381535843524820*y(8)+435069129396068152333929615445155549258939588197642747994830310936640815034468127874747030*y(7)+306093549234180918014959333480800448431005049818914103153993186789225541603946545711121400
---
64
---
-7768645031080931554355067835301347800677969324102677358296911570032166992427205965690681570*x(1)+918643199580836377188272514861106598452206270750806464325093394243217009357408490643391290*x(2)+27642268684715342292033152378413308728178846719326060676293621029879945981313136784093782130*x(3)-7994955269868460914629435826765839162251953257147675713250616407214419793330665385990854000*x(5)-11650007004923765468117974557702834818426527168289711061175671260174394222665562012460806780*x(6)+919711970945469581909353895866259819752416539777673243262528267646455317885719126579236220*x(7)+24615984443029239804405970823698959657248495184365245936790198500010896887198822975219458790*x(8)+5086417341743606084711066605572216696555617529873067701850735986761328688407462852092400690*y(1)-7240487164275789812370978384652943713860569801440900745692282814414068459518406011490596460*y(2)-1465989633243541263400509764870105369897475827650478473889557957223854226562462261605341330*y(3)-3150771620182702866806025143260603998913755711532454299796423019352773243663249706436582700*y(4)-13420483958919063626677192572780480047257017947458846625276098248568899194038671328295852770*y(5)+2254860707360579714710860111259123663455008332280611356960683188816095076343454301916055870*y(6)-205075929875772349663833135167260296246123773334398276834199037588928848953839207930225300*y(8)-11639738897733579018443784401951189560580009306121625255104757482175754928136854745033812180*y(7)+4336760304244537319114222604718075736350046181526693952094711767159290540831601223846572550
---
65
---
-26975022048403278206308096760629999370980382178247667006405655810426614784508008540468455690*x(3)-2873816636447365008579986472603711086856136533820668207864918505304353530453506176716310190*x(5)+2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(6)-4268166606806369733292548968806915105240874809266965405445291467690647614424258278320034620*x(7)-5494177782674064191997651479578996192689514079781109549801909361175165945761111046879208610*x(8)-42988154876979048069310352383504694672726241269739624989665883988470429800810278247118371670*y(1)-45795340770992543344680733739840572989412186304158696892880763891282310839831823757442292960*y(2)+9382726070788498885581354423127945391006489132206873030195534253980898016034702360035640200*y(3)+24262923188231970761333537819516557369500865682123877528051702071935068713526817403853228550*y(4)-13045613855026190716566319323706425863078833722952138893236885334800422771777785995223337490*y(5)-3724793524991295860291529288582354921635284818174035018153517777608679745680943131867664800*y(6)+11157523424455608333067416630984117052589955929525045323294693449593095465454258000562352610*y(8)-12356768615307560853666780295702099005309756686967252357000433489373607856984694057299339310*y(7)+17550993385521878059745931793344295362164723372521846690749035278918692724344728503627048970
---
66
---
-8702066890273372454062224787068473945014842023382678167768641234993817497652316217045305410*x(1)-5121060973261687481316805815271972757892924794275285048772057573115147410302290001503116710*x(2)+21753119474466782361060070415597858917248659414913657325086555841683304038478672506980953440*x(3)+12459170238754356061103566826419255533979255428955149778324473725913457755324168801102658350*x(5)-4029054928700939904506186779068855236975032728246388716790114191938160580602566701984995560*x(6)-40345088183224527164494128825225302648035515888963519904954827305854145441384566528590643030*x(7)+16105039078436109123004019229391239721664291846743391129866695311082003337755074112891022670*x(8)+13451988919624889352662020880854881958209441896085627946386479806304276932097552502871612700*y(1)-24088232077758466885224072959953860693391465823595809012480715371749361081141645337788799130*y(2)+2722719857998123001392969864637392534787784517714553498137044516605957042653165064378276980*y(3)+27297926053584604007992845185471150369410335122446922733094317044848913382432306782029546480*y(4)-29189997109094055901272725171630610742710674036750028311949684648771469817977866602974052540*y(5)+15558242716508394722237958926605090717973607143806542543863046962652057290437657199007201820*y(6)+6889031674065306255701457801161049202321812388566675616609144620596571156178609938955633330*y(8)+5947832686953207254895504353754623945123329687168075977523980769090598609257610546565575550*y(7)+17787550029318994368109465259414164037167896212672992411375096150241912959294234669615428690
---
67
---
-2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(2)+16256709257903432004105039890433236969056333637319787425055168295898172355983878208624229670*x(3)-173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(5)+12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(6)-9743801843023981222111304295306920466517571317549208680698031773004123795372885617843013990*x(7)+15951813843141426505308822427338340372651231988767228634512698401003204685994662951074672940*x(8)+30186508737613350521517188683069775035046909131684475280803430538327018554858929525909286670*y(1)+4487883814056579392284880451223028971888573354753836597630571528319100306130859184057230210*y(2)-10821439334317623453780413631776055509065048890771745676362458081866675129309886190507765640*y(3)-20742285434442656932479203254801921043306477669751095903732707759060946723142670914535601370*y(4)-25172824000768721776574843908359922008598653683951851123444404025897966411565591183677450870*y(5)+9351153832088505672983665919899223524596891913165923821689595386859401161107158925180377470*y(6)+37387929009020091046086558179743640699269773161324131061684134192001540253676392688525655530*y(8)+22245206322890622385126052951090743453790364670222614114882679459062286782636449764768058420*y(7)+12364135303161927450056291867925706357921815739501189792944401276932529779827316469262641680
---
68
---
-51346657304862057761183222937317148976375427359101320115176456898877137315674713092437981130*x(3)-12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(5)+173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(6)+20317206491491538229705858750951239842641580863206873201289048728265073145820794491833698950*x(7)-22037563977010255503400988161129444703455316115743032852679358269551303227621493605773184100*x(8)-28769397517920044696410925512195128323465675307920875962078495416945732286699270004828680670*y(1)+17006613418766693793699124942757074245985850386787474479475059709413341750170767747197990570*y(2)+1169740595308403526469211179805928341303410718795763770666492806984371587819189692018747580*y(3)-7024812654383627153894934361693428025346431085706823914561240744632328210360293565557353540*y(4)+40360739438281038961273718903787974968723840560241887985173504694498375274545360818318410580*y(5)-25523626026559455406231837973175367512712722896942213418575841671485987084236260711030108840*y(6)-7277406613261419903928166662609719682952627102394190719016969683733918356828592890194089850*y(8)-33353415509386303234584415442346328798050791243140389331837428854760944253492226361540803720*y(7)-40724529379519800146351324335819399720006320064917912488555640995448597143778026654724543600
---
69
---
2873816636447365008579986472603711086856136533820668207864918505304353530453506176716310190*x(1)-1792415532623082785894795323574946082038740869274046628832642116884392854421018654007194420*x(2)+11725982478620647779600261088835559616479687939823513993894448159015588201439962321695093700*x(3)+12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(6)-5435351605665378164837043251059914978543542694468922101064394084425144838735447826667666950*x(7)+2730158996495689946675168979444401887022477967377683595816746050329891574244485969360450920*x(8)+33928166121052625057852670023265795090266476872722687637154733858711218190157914599519806790*y(1)+4487883814056579392284880451223028971888573354753836597630571528319100306130859184057230210*y(2)-10821439334317623453780413631776055509065048890771745676362458081866675129309886190507765640*y(3)-62826660188225028700669815565225437941350032637914534022759238256861814454476755873001680420*y(4)-6234222829660003774776945660465432669784311276822070539728863690213435525262359822569384470*y(5)+10374683043487670558240039792045424680836710832155952684248996995491211245668553595922231060*y(6)+11922647149538229940386384886783810075817719590274730465047571200348521111401567842785374530*y(8)-12350450950415785463649345710560657696589645294481664122976800047772671212119590637767647310*y(7)+13759647280501259681446535659609045406161366800135846093394187688198979912765586921479885030
---
70
---
-2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(1)+6240176343469523549044155472289141884467228084209611390069208012443981674589947225493417450*x(2)-52571195360461496703795372021801557608950098890417610895180215494015419026017759877927823190*x(3)-12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(5)+29368464592493161773246849609927781994162595074707547871463806599798013409105608859445325790*x(7)-28884741544146704271434513356167090499317722445777567489438515850402821832681515860290080280*x(8)-61823640189181509314064584018861844962262843074149507738078532742750323404035917771088964220*y(1)+30091410995075970397498744651961209151521723124499990847588934031808794389816552657459068440*y(2)+13707802829766789595388781682179475397665299676382867419252726359477745460478309579738801350*y(3)-11185096387009042008875530765239926624864289681654897761861442530363451691582886498020070820*y(4)+42272643530436164928664623545085967350603209793589077776367092050985272644851009793557418580*y(5)-41093336353711257356117792226448412283441256896460660231807173753762665436584309362520758100*y(6)+1534084933805520302728834990947325735906460809382488586490717076116561683842692875094955800*y(8)-17773335167618836169255602226395444834792206742513859004903108844063032718422333191978582030*y(7)-33878891907678870049425030279920448246929557873908657905295951585924100337312171631594891210
---
71
---
4530726779282784224504778801597677352576645697496273431160720136882584154543915886929135970*x(1)-12230859031195570969400938491000288509194933834348734574118192350640422137287679936960980480*x(2)-26975022048403278206308096760629999370980382178247667006405655810426614784508008540468455690*x(3)+2000606843774735473260606524596080457276265062319337199661907778489748790544825390915536280*x(5)+2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(6)-6951638211864534703206786763126003881558448513938593856725305101459916469325942496457415720*x(7)-1211971523521409089874090461565486507303634446296569514476684339752236385118508725163043670*x(8)-57141100259006932440083010753995042462687560025401257988662137601658315497296150000432636810*y(1)-34677713322568627531511537881845868639851688969830053465218733485605367135139486940092100640*y(2)-32181260801207616187309598698204944213362172793251185669516825680087815299833021081887534290*y(3)+22353426787872451959596059849876759414508430284888768083851788385986010083060471889104010840*y(4)-3496090500913962673300119582315389808300938205279546994606695831600335671433018596427806890*y(5)-34260282956027771922102130086799483735446990042761958748589634845346001696065969247447699110*y(6)-41135468594590491343130496029438432196072689999379519189818509975666458520304118851867049750*y(8)-15991081196243711252759956690854506437069398606438648472839164142738601705789014539695983410*y(7)+8770727935233970639684686911986266098543406899175002451430990187476928437081636271509691760
---
72
---
-7477528834673933511450075702584065312440170492066387387764882639855535787309269431555463350*x(1)-3860471953501512545044314172823587871955996942312206158678934093136939712295412802868560360*x(2)+21753119474466782361060070415597858917248659414913657325086555841683304038478672506980953440*x(3)+12459170238754356061103566826419255533979255428955149778324473725913457755324168801102658350*x(5)-8903478408923040386346779776268646781107434324386394124316940475732262901600898269616842030*x(6)-45653665370026325948051465191512249503628945056298121347909031208665495257422873703898243330*x(7)+26845901953438502667864188468786944282572456429178797516636002694747633684944225333239483460*x(8)+12486432740231713202359672215157533873878920341989385715827589830468764902912880929170500030*y(1)-16586796257528615668623878264721394682142423344855603195360839606086703774032511143901500770*y(2)+6794234250607046550012897392178350757612208887054987951403385351071366370816271606941595610*y(3)+12554152932891732037057632160147010015692594162064861028414122787782717524301735031923452710*y(4)-42848742334563751777168446988842206022637712376160242055527213125311610046593192049661756880*y(5)+19955590437949517751251608654921477429124637444791119953837249993102787564308058730343331520*y(6)+11812134121198610191441575197035040140556097691623322423548885173657829728336403642754911790*y(8)+14046517004824521808986346081973029829168609928420732724698444577351097306275244042026971410*y(7)+28414906989030302883861307319790235071118210528110674267794406344433603277194967376668712460
---
73
---
164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*y(4)+3841443068129090743515480529268617301792785298251380169155001863377895402639403996290880900*y(5)-23278318385347708078108497563819916463073378993615424489714397522522016046670034178310183680*y(6)-2650828580004335400966310069918421449183536969561956763635332913993308293824406496844798840*y(8)+7887843293649001392374278647883959244791948172915536788120085601880888427440010343669842760*y(7)-5859203830769777873381110115355891873155727745379322083753422096270715951939857376024400140
---
74
---
1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(2)-1094121079206736143999817675427986876271548050506989189592836412844627430941143511235798800*y(3)-5144703118609837295719384615064144098821669936331321690716619497484788400869330517266307400*y(4)+18292153581192200556059003083539194483092657236241681082281197514983076690056121033036732420*y(5)-5314201921033266661895956360977913431997934062515144667702436450560187679850117464144430730*y(6)-31590006251156243377675963050614638886348833608226074936225731074478146621710397026625070930*y(8)-8847471288394683158834753982747470975726079915304314342776832854497544912913136376522537940*y(7)-7027242411375880695508483310295109129646724152512020196683519670812425923213509353817041160
---
75
---
-711178701484378493599881489028191469576506232829542973235343668349007830111743282303269220*y(2)+711178701484378493599881489028191469576506232829542973235343668349007830111743282303269220*y(3)+3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*y(4)-18771156193306057461063584951048759058647192748457059487760681705306488255149078500334428530*y(5)+4485692930579381390522243612931229992350094479001752823071440901961733361195991284580452750*y(6)+10396591801664869209046731924105235152628791729647900147639230877187409682790339688168170380*y(8)+11531558265736693725002237963200995146129581297427368534349814370717481542631343699152456740*y(7)+8776206852564127287083366751456522554574147634093608091551763279433333872910458248530617360
---
76
---
109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(2)-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(3)-1246937269302750947376537272572861324819066483384682463540643291745740053522462010210754280*y(4)+2526594365327739433780551485620271495105205242126672704389230248922282958307628657766446370*y(5)+6944149494081440115689798173714573049083435887924987617942335694386517886121100022857465240*y(6)-4540056128085653842063789917189401687717489418699513074884260499730198064737866620314296890*y(8)+10016250268833864935980860712839680428970445722759456533784256697152730629936114825789300600*y(7)-14678531796099356737313880185240446305058873206930894191603396203034277473039599363360767900
---
77
---
5135153670989730334769017373083212453193678001785320955255675866429491017253951402898315370*x(1)-8413116967990243388713122403344589837553163288357994357792476955027445522955858252352082270*x(2)-6585504983252386453824053681457177349386132875566150410211019947573043477696007571443775170*x(3)-8747538698361499871133202751767563140197807600547795511022158272909502812247905042807107510*x(5)+19378730801868824686227491892395603239543664187807671819952966714545079425904994531741834570*x(6)-14459854086302831909315083829664087992091370864307149318255449452862487209857665502455346730*x(7)+478311784738810559982565913497750118808881426113237245078983882406848444655011382695488680*x(8)+5050014074753677052024316873965110367992304559846095720359821364641289762322525288855759840*y(1)+16553654654101531305811187496406437888083576605273726024856241831677442907051616877193602190*y(2)-12817278226584272127786769151420085053583655662618903115752157810601116384905980824175293320*y(3)-8150916320942699437182180782338636001492579992983240227090324338445355938646934669533600160*y(4)+16505712392721326394301188077667219449476661991222786135242039944080976756810180158043014680*y(5)+5076225517084866703224220751951884594969902228308492653170448106760187948318791773200826960*y(6)-4902769992771053217211312086570140349837909274428415139989358712675363945898239293396094230*y(7)-16403204036195299983644037051739395053665041420609488601467349121748533017065126213994559570
---
78
---
-16352212273241477483576190352069943936516302127136023475546395537801106533242820170081025550*x(1)-2842163850082642750645191321124864892385878296823830992810577268549622325829453762823868390*x(2)+10672244539023509732327884053106590197775946234477918367631512516684697925252108401327977080*x(3)+3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)-9482334607841970163198157292607380015766760816713031762768424618278842603427143368224631460*x(5)-3305116400641512698336499094012675003016100126296698618051717427627580702301895232613835790*x(6)-8268482838145643090513792499442372456058323887061245080898231502700985538499238981845739220*x(7)+7678377007998888709004185295105894526397765429938567949696055012679070758480241584032862540*x(8)+18662158715882448849184979755939868713173963445401511122527511476351933174286840089901884130*y(1)-10400822985720917100533761566309194971908454237058815518166725134206983072070260199303937000*y(2)+24516158177147740678959796279104924778204513603846199463176953897796426818222962382552853100*y(3)-2543989066798976955278439798929146702591297056727695834702245527830042530681810195055602460*y(4)-24861272385885749525240574204759703984399011805611865646171940759358095774758505197059268910*y(5)+1421356655527161298300228192916918358412168311023500886287112738146933145236017867913587760*y(6)+19901906711282470492592382213178402928003215713784483308163872017333193216530927557000125310*y(8)-8973695579037170328066358032939069412347732812180143528149228847501852384033727819085130100*y(7)+9724034614574455809069139889763127205796580263644746794129099239446511767326081669785193450
---
79
---
-6958691816475927243065616807262321174207974603380310942805114618567052799766564406314174610*x(1)-2148773580687873796496764277896277870543968617227016375011016500826265747091500523257288870*x(2)-33497275509238203936536037269198086712575944939799895683576985491216170577301557104857914500*x(3)-3487602522281156906512884378084972774975156919188150871189285321402419653770261139585804440*x(4)+24133176674385890558815612146716020697493549972024153417408713578698166049860539433854280660*x(5)-24186431804842315146892296520580980286346428576347169372766528117758948117948775138008286870*x(6)+2602689825838726218599092713851454926424607551272767913949739822774397378688950536981200270*x(7)-19548149918335664051507002149745402238845626232027447931968484946623953739441349976677265250*x(8)+2869261223021384284272904981110704230478216215053929237105119655077908337373541616913462580*y(1)+99113491411813269595452309095694980878931473432781783099148664327788290988194132490734270*y(2)-15531931260581315766635016816151419554019018669868376689214991806338417754839747424107603740*y(3)+24520060558880235051168473292458709240012517506801624945180608103370254231455849980922152620*y(4)+27092150791153555773309063755351071887489527824311919137117649061072140680828792333255643060*y(5)-6585460712317262776138791618301653574578101414719230171857119437985645536408178379894051130*y(6)-12599959031054319283231314729025314478041586351409125650162857595572913013469276389301056120*y(8)+13394988774102139733017116235943796536314655327068454706530649709926520196583152933424868880*y(7)-19792812199887159138907582964148587047102751995258528676120619179900604934971302468543200250
---
80
---
13802341549756579267942721093908669780748366397270681163536091521789617656849004689505649780*x(1)-3565274296601706439531391947276995482945956342912278725925337497615995985566664857588954500*x(2)-20997240089175062388140988947607185907103686982225462044748293551507458532623309442959986440*x(6)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)-545650709150778050672107241610606924624367630218346581359442089265433274197353443230515120*y(4)+12992299123453312902095715531877502983332046166500049261657887767889432796229174773371781630*y(5)-3547229372002141001613067003196075284155001792431655219511838961344695698724720836268526510*y(6)-4244567511060214751443951270720352268687549256649294547089300640994374898894450093328350470*y(8)-1623488628899714082462923689111509131609563583362168721320500785023024298200739919244511580*y(7)+28041875580964306267108553317968892693651612709024740832059268111057412378629695461636875510
---
81
---
-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)-272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*y(4)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)-1431224292312727046351439302733886590051118273053827582401751977649572944436251297218065210*y(6)-2993069953617826041135261564348070757403276556953965715327902246992248396716422706728851430*y(8)-1623488628899714082462923689111509131609563583362168721320500785023024298200739919244511580*y(7)-94391201194995200816409444085931296302347342822817995774538655557910971978749563203185560
---
82
---
895964441627354833979094073236471293727948861840363888516970886183847993446975888552243140*y(4)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*y(5)-4279515430989794186078542752282726448332848441236572901840120177000995246763499203609833100*y(6)-10721501238567806668402029884065341064150864746478252297443165024454253059328089321552347640*y(8)+12807811202707600754756185669550359603284563223895896574490483055352945394885977535894722870*y(7)+33071995209858579958647061156294072600269423988568026210123560136720090270147189349106514300
---
83
---
-1584938610795657431759152694970289216159475198281475026223757409438064252043625306971513020*y(8)+6883329519038956265394828745348529595656727416998498704511267406473763119618688881359783240*y(7)-5873722061914134862553216279163852053341671066727127303157239767605149281794398866090797320
---
84
---
328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(3)-1052918483026188340192329598009170093273352864632955725071017216685676180226458364975533420*y(4)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*y(5)-10784801394214874490466551741428475718073743721390255753712328415219027990020449539570816490*y(6)-15703274509733321695860883340533464533019876811663717011684149320417750344428568099070292930*y(8)+11534186655400434672033077543468447454149801286349415178251619612776316588060375007615357740*y(7)+56378300386989841640791270726347388710782063680114797101298807875285235132103543233887717270
---
85
---
54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)-623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*y(4)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*y(5)+5827046047183112147242102691749252885862031458226351301944119961069515384354100668407598540*y(6)+15106786194282441787047594052828706073995352297862425692552012774467671822511007215621378750*y(8)-9860564263536278141598081641363586229970542900396566335567305959601263451603057800506982430*y(7)-7270252532710709554252384306797058982095886263141563763464604415731576095261036758691955950
---
86
---
387454630292353499340977683623466571754406863654635330263667896135593777637404244832931430*y(7)-23008028589432785860173126256046056515521518198831709029256069353979966278581798715534940910
---
87
---
-273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(2)+273530269801684035999954418856996719067887012626747297398209103211156857735285877808949700*y(3)+1325414290002167700483155034959210724591768484780978381817666456996654146912203248422399420*y(4)-1802234038045728696055013629310983613729295673693516775240900850250557087342851890897322680*y(5)+12216025686527601536817991044162362308124861994444083336114080392868600934456700836788881700*y(6)+16284330677426904401358226411183974646659875027652733128077865836798735889732169337387305720*y(8)-3169960469989830542536071973286493876670243968690572693987685063651698129809204297646580900*y(7)-57485237018595487230968545979619180973769944870218903851875306041817585574929589287111020080
---
88
---
-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)-272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*y(4)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)-1547530616193317961163559939466526437529183016989778400103999784068520137590601464797765440*y(6)-4191821556546873193668466405071076621481594374401958971783142231250876397745824490901509780*y(8)-3559134805911163255056602161431711755675123557788471879298366123198306657883648320530058920*y(7)-3302452723512506049538552197322901563297950510034212112846380566323770667418675114507474610
---
89
---
328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(3)-3740811807908252842129611817718583974457199450154047390621929875237220160567386030632262840*y(4)-7635653702831913970536263684048044828416125352517719749821378264313409456228547631192261270*y(6)+377755264375024021878978781290792226153299289686660613044343861899603911699932072199137680*y(8)+3954114163661372307602182068864341478085116727329821859478525053967840106867932781292272650*y(7)+19659063110594810816008900467638282141516178443303239998636281975767882101581506963481645910
---
90
---
218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(2)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(3)+194018786276562607184207674563691231545713618751726738469626075060063873296003645235220860*y(4)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)-11547345951536399318943857994180746858270288699822270500912838388174590236586023862597027690*y(6)-6531200667616737494673931591607448313393925653540188710595855790206962086351657861373176070*y(8)+26284916501715945193782535043870909040519004983860153643077634994565215155155416525439432350*y(7)+1064337465795122427785855458757941546781463041650236136891724437534014488299154150788349250
---
91
---
-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(3)+3468316000932273481838786380768543343138783830006024733875280634926242193881641147185396840*y(4)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)+6204429410519186924184824381314158238365007079463892167419626286663836511792296333974196060*y(6)+6540490926370304720737214152685992779467295670090849496538872037783775621816361169627462700*y(8)-980606199199366655455281184457752630795534063300508178520024787584130662713542119351601480*y(7)-26851125878249979629584544819069254629608003054686551719493786047257858221241925117336475890
---
92
---
-437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*y(2)+437648431682694457599927070171194750508619220202795675837134565137850972376457404494319520*y(3)+4091784635583648955527055017054974005548317071698365965645602280799112220642872152290773980*y(4)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)-1708542464359595789023510276777950650682475241402894477265582480494155922861100024456067150*y(6)+2397330166839586730675668915299560308747055041399562459690595375851476141974081032617594870*y(8)+14784548310206374573743790551046342420663605501582374703751393386150293581746402865564555270*y(7)-39272308575780902794276143330041240568259191228000061581659953548907429243457320922047131660
---
93
---
164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)-1870405903954126421064805908859291987228599725077023695310964937618610080283693015316131420*y(4)+8923577386099642706542336677352889179802048163159491145192585687336841722824023159464314920*y(6)-6217417724922932987629731834273505230844010671786596569318645911125256862552132298829765800*y(8)-13160846498446532738939840622439756582563950019225554749062801482998648064544061941460714160*y(7)+25402321001150750614509218334798480080937951094886694034527953434572262890420145242818941690
---
94
---
-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)+1519433076278730307667362709522901956137482103532705120287292532056718020208206893657620280*y(4)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)-300856552705893380203184607831591031375888200689790684452581951554196231464654001986787330*y(6)-10806442553369180248170458256361740738701505733628293440109357764688842865718578641854185280*y(8)+13229095974560744028184285666856655876141372421382718440639515321356678783055442216269198320*y(7)-45276149685447182763557503592679921744893655957069942106647463016213123927972137061788226530
---
95
---
164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)-1870405903954126421064805908859291987228599725077023695310964937618610080283693015316131420*y(4)+7311065938302397408940030835806221356731017068109279815491586943049997518649953489604610570*y(6)+4676409748042490525711668800099217219541281951983567498367079179426034056761315119957680200*y(8)-24375769246791200605323348467142143513242528816553825139024942242484772822194319774877774160*y(7)+32499721298592034127040666484628839520616856375165987324965345203918515137722717122573266710
---
96
---
-1791928883254709667958188146472942587455897723680727777033941772367695986893951777104486280*y(4)-1246674063487424580960375331634935406153294816299987715651417832514323906125947462810978110*y(6)+5759585842729305889050617607891570277470649743530228450550731389773387344351326035439421370*y(8)-6335819166604976933722932879801093857887061954414514422996120203708149734667475221100707340*y(7)+38112954057361202467360225529927818439214570759103706012579370024714329819595487870775700100
---
97
---
54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)+272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*y(4)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)+1547530616193317961163559939466526437529183016989778400103999784068520137590601464797765440*y(6)+2993069953617826041135261564348070757403276556953965715327902246992248396716422706728851430*y(8)+2532564281065495822985782354422634111475240791830111733401597726900041559323857763181544350*y(7)+4504961101497569284833148973529577536567640388979586124504294313086688928729910781887455930
---
98
---
-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)+54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)+623468634651375473688268636286430662409533241692341231770321645872870026761231005105377140*y(4)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)-4675933865836272790201612676533376161137948718388862292236181590905200648598141116861934900*y(6)-15455655413084561491056320133767416918510421121712778971880420695529663563347684464967019360*y(8)+12426484403630089306802848384602333691427116047901357950451983440200744652562960884469243310*y(7)-56910453798728857660734040918238658430352972451746851276935675288169646923445044407371735240
---
99
---
-895964441627354833979094073236471293727948861840363888516970886183847993446975888552243140*y(4)+3244709573523545743850173373799489571086830445335034709834429613255627704161889819643869690*y(6)+12462585459466735449921058569419346161107144564758813256552518448537415166631261758238167930*y(8)-21018907672227175447043968250551693991686043392512711556905357096408963403702991822191371810*y(7)+22613660003263756926297028966372658530913655285043381774631188383201340418223978557303763940
---
100
---
4224877943377472632800843596081484243675133636798850807257017427934171990185643900795314410*y(7)-7357156056711056020618673012179273631856635055395660208490884269955886879676073015151617210
---
101
---
218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(2)-218824215841347228799963535085597375254309610101397837918567282568925486188228702247159760*y(3)-701945655350792226794886398672780062182235243088637150047344811123784120150972243317022280*y(4)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)-8302636378012853575093684620381257287183458254487235791078408774918962532424134042953158000*y(6)-681825213670079059500541036498662642474057341043010514003599950131172633803197391942731670*y(8)+14537258025937982326491232665828095044398828023212682021561895122680779436286730312557404170*y(7)-3498109441170086339632209005436281372879628455972371060941839345087121812791027971230300420
---
102
---
-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(3)+2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*y(4)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*y(5)+10483944841508981110263367133596884686697855520700465069259746463664831758555795537584029160*y(6)+17261992164938111389139244036751333843618160416569101793982037062238028681144450491179810340*y(8)-3636954323776779819590983992147818613224415803888378581504743266938859995619255754457442200*y(7)-45074263736539875217749072763583784615274235154620000434197979154395116741554197433236645870
---
103
---
656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*y(2)-656472647524041686399890605256792125762928830304193513755701847706776458564686106741479280*y(3)-4793730290934441182321941415727754067730552314787003115692947091922896340793844395607796260*y(4)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*y(5)-16853581567416300105582851562366444995162388042649454730133809732381570567335126813954224360*y(6)-25091026230403147503105540775067048393694930417969507836438556765483036211596086184985205890*y(8)+15408091918978716223729207087545065005754689155883338275742007937068277288320086182598892300*y(7)+37354307457843808440822143913446029957830219403719734460566068594358985415406508036946652150
---
104
---
164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(2)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)-974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*y(4)+4066356364778851665089857462006731785644186622774245105657157329794369814488063669960740880*y(6)-11835511044401656762817881481872121152899853514248044591289500635158529465442412370325843910*y(8)-6881498214761072844863584036589881007951982358930709782848995020998112327240014769720192930*y(7)-8272569459765255915289222887186920049304968011609531186717617786011428215021667618375452250
---
105
---
-2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(5)+4163959003013043282028749955915334744133608946137802965036650900206570311236211016195791320*x(6)+24322072107827847540266022957439443472804692485670735834880932043487393498200865475881125010*x(7)-4131129294603369268071855784032507411962321748816209715293792763599623474429847460150700730*x(8)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(1)-3802765026069321860527107282568463503529169380795792737556988714300842837777839183026077810*y(2)+3500359632228045641581543833550070309730374388731089531606028666419500215378187239135593180*y(3)+7182620645465925462674676405002072378903724954436031253618331029248746217151694963282910840*y(4)+42737072316598495527378641935825005059557883696670185400024767542132887113543361108858319130*y(5)+32127472838954424708340609826776567232431252603239107219959759561634061072252156747798007770*y(6)-13170279547467280608071947816833187695100169116936652656438300076492797778529475708701168790*y(8)-18945718257542681991938421166696526713663330612957011857562233067193229567709427866637078050*y(7)+29827596921517736141310392727733961842019159387068423477381173579123195034489994745100991050
---
106
---
27670938507860314683162585911234903041154014879474147404854914233178793746755181375820166230*x(6)-11182717376596067664828524450261070633557594688540105810048778676172791527910862550142411100*x(7)-44952487178098719393179353857536210798279497854317141592810484068876559650023455810099609660*x(8)+8395578967289987839760572997493002048223979860566017399768620869730321395741001559437381840*y(1)-20168477796830594810860508985107990602794307327250873026161097290032857615569380964509265920*y(2)-2584096089380478735059597438429968919434028537538464267312106359278731146046959486196979950*y(3)-3831516524225189241932918488371558027753377116646936441848976210070635105315604881824699660*y(4)-11729325316304535888949829508513352342580106654468436327997566596651869375446394218207340360*y(5)-10531621446325632780542748777923049511147885433064018249018579427741647091236275130466629110*y(6)+5247417070659079156429172914132080445449406888544738242816906000981009973641117090010577330*y(8)-7822113543483793443309136880943084500725316834636632631271165837891110090702155296404074400*y(7)-26878681482147367439936431295393683471673186720092226036714944249388302191014785969750502100
---
107
---
-29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)+6240176343469523549044155472289141884467228084209611390069208012443981674589947225493417450*x(5)-33745960325545565792757766804144105556490291326119537389179628299600242223606008574551072060*x(6)+14664021670236173510358484955796634500088967639920271961823989922169118692207552919998384680*x(7)-47891881809359918039112480286083880398830574262647720524403600648379986680934428444084932290*x(8)-38620009174627261295809403593200641254404396132448209726807522479911966534021096295493281740*y(1)+18663188387016498100827458145263901188726183053288004155615399533024080471731572641104771300*y(2)-19694299580110943601479454209689092576086064032267596213908292780561153155647602330786265040*y(4)+7462471004948646620990743628433990943038828490060952943120304793545559976644902672297000450*y(5)-79682909321645258057692725508643534655419918033964119080964312588718997992550221646554164810*y(6)+2802920305221825963859560973515566294688338147639862105230673641847656632235188188444139710*y(8)+9874425816039440733467439295253212486481967124500360819068654881819387562978705011971990420*y(7)-38077389982581280253246695106970713010450207938643887875385819996025533002365394639311390670
---
108
---
4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)-19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)+20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)+21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(5)+662695221678781364042017779383424439363941177857445534585824684798532436466125653207888300*x(6)+33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(7)+18882692775333075856132555839598325747888138788413297272512002131820156502036691343174688160*x(8)-1897410049691842879698759971273514784327462208005167079851917050632965262455613899931150930*y(1)+12708197386071050408009670406920600820725537826333683086965938811757120368497336604604842720*y(2)+19475475364269596372679490674603495200831754422166198375989725497992227669459373628539105280*y(3)-216755290189937877381705571271685199755366825143948556615447556768567704089146713522992360*y(4)+33107186373015632370606677081418595675122418457802491748397177071812491640024421862963292950*y(5)+7219343209712893852143448895548028025729535444123628274650733623759317248812040908203348410*y(6)-2321864487893734426703040213961972750866968119257606071584220456691564647480199472914369420*y(8)+14661431595967899846566978882095233630058097276555509551621641147029127899662003247108125960*y(7)+33723886144026964357263704097890033753406990180599691857340527923580437865791704177934081770
---
109
---
-29982746025635902654571590676913156038409589091705696300054901224143022324979022369847724640*x(3)+6240176343469523549044155472289141884467228084209611390069208012443981674589947225493417450*x(5)-33745960325545565792757766804144105556490291326119537389179628299600242223606008574551072060*x(6)+14664021670236173510358484955796634500088967639920271961823989922169118692207552919998384680*x(7)-47891881809359918039112480286083880398830574262647720524403600648379986680934428444084932290*x(8)-38620009174627261295809403593200641254404396132448209726807522479911966534021096295493281740*y(1)+18280246009294140450427521958864105782031141235610557939257906788528460870902172412172241720*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(3)-15330019137551315285661573755684077939219331340421207591516041259451062968318985295048625060*y(4)+9264705042994375317045757257744974556768124163754469718361205643796117063987754563194323130*y(5)-78355332584049258076929090084908971935484778931683717069130879469958816677099963896820013910*y(6)+15114319001808892990534634840712521433563007445016035298677272128361381593686470199017800130*y(8)+22884540844775677263624109329281768070251084662180189716338762952170028548024143708016683110*y(7)-30389361522507883630891723130310108599107048140023914153397933893433829416573841553744706270
---
110
---
4538107887260329172033474831153139200881233077244875202731990334787247186416105200849514090*x(1)-19730829365147900353260581914936795852285688107048077350323962724895006643192923560014946400*x(2)+20510708071132383628032291915021138243311360635688309887889699640893753275371381483196600020*x(3)+21286790086791209731654199977724850022511035897164387610855154573686784468281839773448413710*x(5)+662695221678781364042017779383424439363941177857445534585824684798532436466125653207888300*x(6)+33316372318691834319321955478002379101609120819991609819054977123673021140554498698967034030*x(7)+18882692775333075856132555839598325747888138788413297272512002131820156502036691343174688160*x(8)-1897410049691842879698759971273514784327462208005167079851917050632965262455613899931150930*y(1)+12708197386071050408009670406920600820725537826333683086965938811757120368497336604604842720*y(2)+19475475364269596372679490674603495200831754422166198375989725497992227669459373628539105280*y(3)-2904648615072002379318987790981099080939213410665040222166360215320111684430074379179721780*y(4)+30403835315947039326524156637452120254528474947262216585535825796436656009010144026617308930*y(5)+10368490901095854372073736952928458915387153812996164278541683774664935782603942816581903630*y(6)+9709829953237199452428330195310291796972217080619972720040211359578641253075834966309705010*y(8)+26552645943075167018510083093683832972020326383079103630133864262758213335836793684382310230*y(7)+23740278248443767713146126161464508257367964708743734666410760701822081868960185019082690470
---
111
---
-2819048169450726848585198181026134430975401978150785005758893935168639693259967814302103120*x(5)+4163959003013043282028749955915334744133608946137802965036650900206570311236211016195791320*x(6)+24322072107827847540266022957439443472804692485670735834880932043487393498200865475881125010*x(7)-4131129294603369268071855784032507411962321748816209715293792763599623474429847460150700730*x(8)-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(1)-4240413457752016318127034352739658254037788600998588413394123279438693810154296587520397330*y(2)+3938008063910740099181470903721265060238993608933885207443163231557351187754644643629912700*y(3)+11274405281049574418201731422057046384452042026134397219263933310047858437794567115573684820*y(4)+43638189335621359875406148750480496866422531533516943787645217967258165657214787054306980470*y(5)+29449394086897733321239781892185410100518315866524609223040353124891698220055725747163299280*y(6)-34221364723728650475141355732827159939851240456150847642766612565369363704383099707988187680*y(8)-40680688287632745031905448353905819486074232886271695523422649944432266719695037067949741640*y(7)+23303661039838215637817205999101685955003624156978344478229631907747829861294426884492160690
---
112
---
27670938507860314683162585911234903041154014879474147404854914233178793746755181375820166230*x(6)-11182717376596067664828524450261070633557594688540105810048778676172791527910862550142411100*x(7)-44952487178098719393179353857536210798279497854317141592810484068876559650023455810099609660*x(8)+8395578967289987839760572997493002048223979860566017399768620869730321395741001559437381840*y(1)-20004359634949584389260536333793792571353575119674824647722171828106163500928209437823896100*y(2)-2748214251261489156659570089744166950874760745114512645751031821205425260688131012882349770*y(3)-5701922428179315662997724397230850014981976841723960137159941147689245185599297897140831080*y(4)-11729325316304535888949829508513352342580106654468436327997566596651869375446394218207340360*y(5)-1608044060225990074000412100570160331345837269904527103825993740404805368412251971002314190*y(6)+614937956531803600558593774828864430764871415039616699722017499293817363132610098152324550*y(8)-10563509863562781222243987543917182109958999965627669247836212443603351659262790475712710900*y(7)-21009297912204879983249177066015834107200967515883035275702873933119910069080234278056214600
---
113
---
-164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(2)+164118161881010421599972651314198031440732207576048378438925461926694114641171526685369820*y(3)+974441462326771587085711835622820693500650863236659806793994051434762086836717126763888280*y(4)+9850166994206171536257244559847783724712641271477014191182408558987482670014735507750923440*y(6)+3998589998912119297007847167688296041986373179672662330019627103499178442212101157582959870*y(8)-8376472770051620841152280963285401483178358614529782707435482662972837682522259475866286980*y(7)+28431408312239312690573573017766355050805437612689569095801853492839452265247534329019390290
---
114
---
-895964441627354833979094073236471293727948861840363888516970886183847993446975888552243140*y(4)+2703351057068593044082520443966475420593943510540275162861351275375835631014277836345984020*y(5)-7093063024107707122458881947027737405813624288795081390891434956666186031803317023229664610*y(6)-6754187705124076696574500250721719621569764386036334649938782369612322228994173659175444350*y(8)+5585562571038034089813610954261741349888945895435406739717567991837974383914849897767555210*y(7)+14867742662364116747752498960081441560560162091656195073194531507988181853976401839954854090
---
115
---
-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(3)+2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*y(4)-3604468076091457392110027258621967227458591347387033550481801700501114174685703781794645360*y(5)+10483944841508981110263367133596884686697855520700465069259746463664831758555795537584029160*y(6)+9762689806499199941025708032124038724357567240802575568005104646173663602324556011036197170*y(8)-17349883453132276362126360869057461547381334229958949263816017231542198661670415894591344990*y(7)+5963442615463662506487683211766392266174068287318454624496948219685120061533847904898636600
---
116
---
-109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(2)+109412107920673614399981767542798687627154805050698918959283641284462743094114351123579880*y(3)+1246937269302750947376537272572861324819066483384682463540643291745740053522462010210754280*y(4)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)-2635132072466124618738418159272845195593068349720417523255405352144796870051812372742675670*y(6)+10779245665042070965344651333668199698969139169729211473513341516103629506586369345009339160*y(8)+8654738301637919875614324040422286659497753529721218500722097597410914353733353206466661380*y(7)-15793646062278323624128554119055709763759857076552706636227916637421798811734928768586086090
---
117
---
-853598528903066500028662978861431279003327079650271449072606574852641050489400335914555270*y(8)+15636565089156720592992706202767100778792029867105632455161485844157470427837975572794550990*y(7)-14337734086477023855438038647704578765148988499178726562219772227072981506456121636830806270
---
118
---
328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(2)-328236323762020843199945302628396062881464415152096756877850923853388229282343053370739640*y(3)-2844847366280898008150517744482112680729250588313683502104958989053372167120410142080019700*y(4)-926589608106528829714907882494894544910593108317523045989822871650640947190712348286608520*y(6)+6519731885403250448740310288890991885893781638635291278056384862745053206935195125006031940*y(8)-1125318978160236331935262269168975732650442867321767263796572584267242261282058872384000840*y(7)+27977097858992239939376908212620832392343768003915286650725946247102354493361672240498215200
---
119
---
-382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(2)+382942377722357650399936186399795406695041817677446216357492744495619600829400228932529580*y(3)+2572351559304918647859692307532072049410834968165660845358309748742394200434665258633153700*y(4)-901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)-620941008086789131448652056971631892618589908672255354114176912417879190399889116511156920*y(6)-19087356297886897019862010063409669376486391732998426995912274881606383536520754940339121190*y(8)+14427961276938884631617988483555509458854382413434539760372621184891273634359130554141069550*y(7)-48116280770728715767507121803739158378282486432981313487600742160097447354513040845749530610
---
120
---
54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(2)-54706053960336807199990883771399343813577402525349459479641820642231371547057175561789940*y(3)+272495806975979360290825436950040631318415620148022656746649240310977966685744883446866000*y(4)+901117019022864348027506814655491806864647836846758387620450425125278543671425945448661340*y(5)+1431224292312727046351439302733886590051118273053827582401751977649572944436251297218065210*y(6)-2564245569823227169356469070959174763831507384546018126954878408742772402336772857324929840*y(8)-5737948334907866749279954764320167120363211994255109816071399866775376329238103869099448920*y(7)+35255354787984267477660824880499383638987330893117426771921847204666501837776596848263398870
---
121
---
-26975022048403278206308096760629999370980382178247667006405655810426614784508008540468455690*x(3)-2873816636447365008579986472603711086856136533820668207864918505304353530453506176716310190*x(5)+2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(6)-4268166606806369733292548968806915105240874809266965405445291467690647614424258278320034620*x(7)-5494177782674064191997651479578996192689514079781109549801909361175165945761111046879208610*x(8)-42988154876979048069310352383504694672726241269739624989665883988470429800810278247118371670*y(1)-45357692339309848887080806669669378238903567083955901217043629326144459867455366352947973440*y(2)+8945077639105804427981427352956750640497869912004077354358399688843047043658244955541320680*y(3)+22859031877530386307743765022170997245136395195946603227957012449687500473224872917219183990*y(4)-11243379816980462020511305694395442249349538049258622117995984484549865684434934104326014810*y(5)-3141662731402083910583784891736686447295464842047600485153188809890460521888381242202568980*y(6)-21937205201373457087982976266078133274014134201213984021887865998009940968789431764444449900*y(8)-7276540671103184332778096825724789343173278181399003904085655227495756022454554392529023850*y(7)+125043555635989013054568099189898917836511681246657995243341134615091081209253905192056920
---
122
---
-8702066890273372454062224787068473945014842023382678167768641234993817497652316217045305410*x(1)-5121060973261687481316805815271972757892924794275285048772057573115147410302290001503116710*x(2)+21753119474466782361060070415597858917248659414913657325086555841683304038478672506980953440*x(3)+12459170238754356061103566826419255533979255428955149778324473725913457755324168801102658350*x(5)-4029054928700939904506186779068855236975032728246388716790114191938160580602566701984995560*x(6)-40345088183224527164494128825225302648035515888963519904954827305854145441384566528590643030*x(7)+16105039078436109123004019229391239721664291846743391129866695311082003337755074112891022670*x(8)+13451988919624889352662020880854881958209441896085627946386479806304276932097552502871612700*y(1)-23650583646075772427624145889782665942882846603393013336643580806611510108765187933294479610*y(2)+2285071426315428543793042794466197784279165297511757822299909951468106070276707659883957460*y(3)+24841116259856831214210742790116420151772511771636692707928610205915668961903903930419968500*y(4)-29277611164931507813840725354468091108206859794361603687560658145576581059444615140561534740*y(5)+1440883269014882531141163983499330610825259326364471167523478459393903448595802820231696870*y(6)-13018789032611056327962421489521112996841433935300009316190063785623381743443056344474420150*y(8)+31363511258990992100872062926362688085751099646777480547924867605195116730952750222582166570*y(7)+38253546508352437316748126505100459191454320144990006430869397095382937162555058847196809240
---
123
---
-2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(2)+16256709257903432004105039890433236969056333637319787425055168295898172355983878208624229670*x(3)-173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(5)+12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(6)-9743801843023981222111304295306920466517571317549208680698031773004123795372885617843013990*x(7)+15951813843141426505308822427338340372651231988767228634512698401003204685994662951074672940*x(8)+30186508737613350521517188683069775035046909131684475280803430538327018554858929525909286670*y(1)+4597295921977253006684862218765827659515728159804535516589855169603563049224973535180810090*y(2)-10930851442238297068180395399318854196692203695822444595321741723151137872404000541631345520*y(3)-22728233103973929207621599075838554862308089012183550419236275606488706583332626336875308510*y(4)-18186338889512258998164922414703525968577118767438419342247688403763013257456990887916825750*y(5)+11199108217056654458120151625986035123163047404304239338461291119095797597821891052203559650*y(6)+44123381818207792429966069264514480933969125357497790996900192812663707898582658737311954760*y(8)+10988524996410609453149534211431874212657983321822966124836448510179100947705258451774670530*y(7)-15784623813392459134727894681520392397007025777879786895655268758032233628720914371121716920
---
124
---
-51346657304862057761183222937317148976375427359101320115176456898877137315674713092437981130*x(3)-12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(5)+173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(6)+20317206491491538229705858750951239842641580863206873201289048728265073145820794491833698950*x(7)-22037563977010255503400988161129444703455316115743032852679358269551303227621493605773184100*x(8)-28769397517920044696410925512195128323465675307920875962078495416945732286699270004828680670*y(1)+17334849742528714636899070245385470308867314801939571236352910633266729979453110800568730210*y(2)+841504271546382683269265877177532278421946303643667013788641883130983358536846638648007940*y(3)-8973695579037170328066358032939069412347732812180143528149228847501852384033727819085130100*y(4)+37395846130321684833212176014483929226479837236657083311429065211904855033500811201057001660*y(5)-39289560818476214946277580030776029440603749158893832168839817583989304820469040304179865560*y(6)-4612788826618375115012918569343976669611275062346385931710848629420346558538828573862966850*y(8)-25250125519222601928004691684073746957156895626996512938947809157450107861526568131963209730*y(7)-42789886505183117062876677916541554261683294560385990343167459224167945239245884172450580760
---
125
---
-2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(2)+16256709257903432004105039890433236969056333637319787425055168295898172355983878208624229670*x(3)-173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(5)+12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(6)-9743801843023981222111304295306920466517571317549208680698031773004123795372885617843013990*x(7)+15951813843141426505308822427338340372651231988767228634512698401003204685994662951074672940*x(8)+30186508737613350521517188683069775035046909131684475280803430538327018554858929525909286670*y(1)+4597295921977253006684862218765827659515728159804535516589855169603563049224973535180810090*y(2)-10930851442238297068180395399318854196692203695822444595321741723151137872404000541631345520*y(3)-20040339779091864705684316856129140981124242426662458753685362947937162602991698671218579090*y(4)-15482987832443665954082401970737050547983175256898144179386337128387177626442713051570841730*y(5)+8166266849554284853001984205338244080983493779367654152272588774609126257184339311404704660*y(6)+21318916256798482067927550520403840752226180568363870909162346842871693129392171981896662730*y(8)+7021136329655002611347493169740630469543569017000823921450133117288494210689733734975663050*y(7)+17633186861952071707368193320595545182725234513039829858868703787991850613996209258700694410
---
126
---
-51346657304862057761183222937317148976375427359101320115176456898877137315674713092437981130*x(3)-12588028505916265110761647615903550081676579324124587478678258907913882911036117635180704350*x(5)+173362078382581916995172228601921520210530724077736018238607940567154328779471190257905120*x(6)+20317206491491538229705858750951239842641580863206873201289048728265073145820794491833698950*x(7)-22037563977010255503400988161129444703455316115743032852679358269551303227621493605773184100*x(8)-28769397517920044696410925512195128323465675307920875962078495416945732286699270004828680670*y(1)+17061319472727030600899115826528473589799427789312823938954701530055573121717824922759780510*y(2)+1115034541348066719269220296034528997489833316270414311186850986342140216272132516456957640*y(3)-9440210172289712295541391144452801275211862051079892923365504162872894224015476347767216960*y(4)+35593612092275956137157162385172945612750541562963566536188164361654297946157959310159678980*y(5)-27684850573490264865061575578283182239296147405431871161333715358278470427598511429408450470*y(6)+8445041469888527928280367731471711034736808953116589650902346564942839820093610355668502830*y(8)-34285134062067695718120374733412528171084234796905130684439870032503766438561792868019391720*y(7)-101084703317411956334651459954269652435916411839065663509068224207798866359734272354507043640
---
127
---
-26975022048403278206308096760629999370980382178247667006405655810426614784508008540468455690*x(3)-2873816636447365008579986472603711086856136533820668207864918505304353530453506176716310190*x(5)+2472651983143567368928286073834455840831537224846582059666640751169879576130947799663844570*x(6)-4268166606806369733292548968806915105240874809266965405445291467690647614424258278320034620*x(7)-5494177782674064191997651479578996192689514079781109549801909361175165945761111046879208610*x(8)-42988154876979048069310352383504694672726241269739624989665883988470429800810278247118371670*y(1)-45521810501190859308680779320983576270344299291531949595482554788071153982096537879633343260*y(2)+9109195800986814849581400004270948671938602119580125732797325150769741158299416482226690500*y(3)+24729437781484512728808570931030289232364994921023626923267977387306110553508565932535315410*y(4)-11243379816980462020511305694395442249349538049258622117995984484549865684434934104326014810*y(5)-10452728669704481319523815727542907804026481910156880300644775752940458040538334731807179550*y(6)-30940856326357263529548288388575802450156728401184767285976919339712201833188218586796595210*y(8)-3851038277140219586925800691815936407379046657796679955635372031679918397796255132193160400*y(7)+32821961514797926287497027280311593338790707526610542792403898584097559860558708704002683240
---
128
---
-8702066890273372454062224787068473945014842023382678167768641234993817497652316217045305410*x(1)-5121060973261687481316805815271972757892924794275285048772057573115147410302290001503116710*x(2)+21753119474466782361060070415597858917248659414913657325086555841683304038478672506980953440*x(3)+12459170238754356061103566826419255533979255428955149778324473725913457755324168801102658350*x(5)-4029054928700939904506186779068855236975032728246388716790114191938160580602566701984995560*x(6)-40345088183224527164494128825225302648035515888963519904954827305854145441384566528590643030*x(7)+16105039078436109123004019229391239721664291846743391129866695311082003337755074112891022670*x(8)+13451988919624889352662020880854881958209441896085627946386479806304276932097552502871612700*y(1)-23869407861917119656424109424868263318137156213494411174562148089180435594953416635541639370*y(2)+2503895642156775772593006329551795159533474907613155660218477234037031556464936362131117220*y(3)+24647097473580268607026535115552728920226798152884965969458984130855605088607900285184747640*y(4)-30178728183954372161868232169123582915071507631208362075181108570701859603116041086010196080*y(5)+10902303392855611284118790011337221465910097163546306325695228041480016634882530992806059890*y(6)+17816462157606994726240399147855140115694347628912232776404515253814063312002304169365665770*y(8)+27939933147300699059109568428506024619365303931767540373976782770365808646175844760847414380*y(7)+25572532171910309801783328636922664017700680005470447474848380729925843867522798175652887290
> 


==> anc/char_2.txt <==
                     SINGULAR                                 /
 A Computer Algebra System for Polynomial Computations       /   version 4.1.1
                                                           0<
 by: W. Decker, G.-M. Greuel, G. Pfister, H. Schoenemann     \   Feb 2018
FB Mathematik der Universitaet, D-67653 Kaiserslautern        \
> ring r=2,(x(1..8),y(1..8)),dp;
> poly f(1) = y(5)*y(5) + y(6)*y(1) + y(7)*x(5) + y(8)*x(1) - 1;
> poly f(2) = y(5)*y(6) + y(6)*y(2) + y(7)*x(6) + y(8)*x(2);
> poly f(3) = y(5)*y(7) + y(6)*y(3) + y(7)*x(7) + y(8)*x(3);
> poly f(4) = y(5)*y(8) + y(6)*y(4) + y(7)*x(8) + y(8)*x(4);
> poly f(5) = y(5)*y(1) + y(6)*y(5) + y(7)*x(1) + y(8)*x(5) + y(2);
> poly f(6) = y(5)*y(2) + y(6)*y(6) + y(7)*x(2) + y(8)*x(6) + y(1);
> poly f(7) = y(5)*y(3) + y(6)*y(7) + y(7)*x(3) + y(8)*x(7) + y(4);
> poly f(8) = y(5)*y(4) + y(6)*y(8) + y(7)*x(4) + y(8)*x(8) + y(3);
> poly f(9) = y(1)*y(5) + y(2)*y(1) + y(3)*x(5) + y(4)*x(1);
> poly f(10) = y(1)*y(6) + y(2)*y(2) + y(3)*x(6) + y(4)*x(2) - 1;
> poly f(11) = y(1)*y(7) + y(2)*y(3) + y(3)*x(7) + y(4)*x(3);
> poly f(12) = y(1)*y(8) + y(2)*y(4) + y(3)*x(8) + y(4)*x(4);
> poly f(13) = y(1)*y(1) + y(2)*y(5) + y(3)*x(1) + y(4)*x(5) + y(6);
> poly f(14) = y(1)*y(2) + y(2)*y(6) + y(3)*x(2) + y(4)*x(6) + y(5);
> poly f(15) = y(1)*y(3) + y(2)*y(7) + y(3)*x(3) + y(4)*x(7) + y(8);
> poly f(16) = y(1)*y(4) + y(2)*y(8) + y(3)*x(4) + y(4)*x(8) + y(7);
> poly f(17) = x(5)*y(5) + x(6)*y(1) + x(7)*x(5) + x(8)*x(1);
> poly f(18) = x(5)*y(6) + x(6)*y(2) + x(7)*x(6) + x(8)*x(2);
> poly f(19) = x(5)*y(7) + x(6)*y(3) + x(7)*x(7) + x(8)*x(3) - 1;
> poly f(20) = x(5)*y(8) + x(6)*y(4) + x(7)*x(8) + x(8)*x(4);
> poly f(21) = x(5)*y(1) + x(6)*y(5) + x(7)*x(1) + x(8)*x(5) + x(2);
> poly f(22) = x(5)*y(2) + x(6)*y(6) + x(7)*x(2) + x(8)*x(6) + x(1);
> poly f(23) = x(5)*y(3) + x(6)*y(7) + x(7)*x(3) + x(8)*x(7) + x(4);
> poly f(24) = x(5)*y(4) + x(6)*y(8) + x(7)*x(4) + x(8)*x(8) + x(3);
> poly f(25) = x(1)*y(5) + x(2)*y(1) + x(3)*x(5) + x(4)*x(1);
> poly f(26) = x(1)*y(6) + x(2)*y(2) + x(3)*x(6) + x(4)*x(2);
> poly f(27) = x(1)*y(7) + x(2)*y(3) + x(3)*x(7) + x(4)*x(3);
> poly f(28) = x(1)*y(8) + x(2)*y(4) + x(3)*x(8) + x(4)*x(4) - 1;
> poly f(29) = x(1)*y(1) + x(2)*y(5) + x(3)*x(1) + x(4)*x(5) + x(6);
> poly f(30) = x(1)*y(2) + x(2)*y(6) + x(3)*x(2) + x(4)*x(6) + x(5);
> poly f(31) = x(1)*y(3) + x(2)*y(7) + x(3)*x(3) + x(4)*x(7) + x(8);
> poly f(32) = x(1)*y(4) + x(2)*y(8) + x(3)*x(4) + x(4)*x(8) + x(7);
> poly f(33) = y(1)*y(1)*y(5) + y(2)*x(1)*y(5) + y(3)*y(1)*x(5) + y(4)*x(1)*x(5) + y(1)*y(3)*y(1) + y(2)*x(3)*y(1) + y(3)*y(3)*x(1) + y(4)*x(3)*x(1) + y(5)*y(5)*y(7) + y(6)*x(5)*y(7) + y(7)*y(5)*x(7) + y(8)*x(5)*x(7) + y(5)*y(7)*y(3) + y(6)*x(7)*y(3) + y(7)*y(7)*x(3) + y(8)*x(7)*x(3);
> poly f(34) = y(1)*y(1)*y(6) + y(2)*x(1)*y(6) + y(3)*y(1)*x(6) + y(4)*x(1)*x(6) + y(1)*y(3)*y(2) + y(2)*x(3)*y(2) + y(3)*y(3)*x(2) + y(4)*x(3)*x(2) + y(5)*y(6)*y(7) + y(6)*x(6)*y(7) + y(7)*y(6)*x(7) + y(8)*x(6)*x(7) + y(5)*y(8)*y(3) + y(6)*x(8)*y(3) + y(7)*y(8)*x(3) + y(8)*x(8)*x(3);
> poly f(35) = y(1)*y(1)*y(7) + y(2)*x(1)*y(7) + y(3)*y(1)*x(7) + y(4)*x(1)*x(7) + y(1)*y(3)*y(3) + y(2)*x(3)*y(3) + y(3)*y(3)*x(3) + y(4)*x(3)*x(3) + y(5)*y(5)*y(5) + y(6)*x(5)*y(5) + y(7)*y(5)*x(5) + y(8)*x(5)*x(5) + y(5)*y(7)*y(1) + y(6)*x(7)*y(1) + y(7)*y(7)*x(1) + y(8)*x(7)*x(1);
> poly f(36) = y(1)*y(1)*y(8) + y(2)*x(1)*y(8) + y(3)*y(1)*x(8) + y(4)*x(1)*x(8) + y(1)*y(3)*y(4) + y(2)*x(3)*y(4) + y(3)*y(3)*x(4) + y(4)*x(3)*x(4) + y(5)*y(6)*y(5) + y(6)*x(6)*y(5) + y(7)*y(6)*x(5) + y(8)*x(6)*x(5) + y(5)*y(8)*y(1) + y(6)*x(8)*y(1) + y(7)*y(8)*x(1) + y(8)*x(8)*x(1);
> poly f(37) = y(1)*y(2)*y(5) + y(2)*x(2)*y(5) + y(3)*y(2)*x(5) + y(4)*x(2)*x(5) + y(1)*y(4)*y(1) + y(2)*x(4)*y(1) + y(3)*y(4)*x(1) + y(4)*x(4)*x(1) + y(5)*y(5)*y(8) + y(6)*x(5)*y(8) + y(7)*y(5)*x(8) + y(8)*x(5)*x(8) + y(5)*y(7)*y(4) + y(6)*x(7)*y(4) + y(7)*y(7)*x(4) + y(8)*x(7)*x(4);
> poly f(38) = y(1)*y(2)*y(6) + y(2)*x(2)*y(6) + y(3)*y(2)*x(6) + y(4)*x(2)*x(6) + y(1)*y(4)*y(2) + y(2)*x(4)*y(2) + y(3)*y(4)*x(2) + y(4)*x(4)*x(2) + y(5)*y(6)*y(8) + y(6)*x(6)*y(8) + y(7)*y(6)*x(8) + y(8)*x(6)*x(8) + y(5)*y(8)*y(4) + y(6)*x(8)*y(4) + y(7)*y(8)*x(4) + y(8)*x(8)*x(4);
> poly f(39) = y(1)*y(2)*y(7) + y(2)*x(2)*y(7) + y(3)*y(2)*x(7) + y(4)*x(2)*x(7) + y(1)*y(4)*y(3) + y(2)*x(4)*y(3) + y(3)*y(4)*x(3) + y(4)*x(4)*x(3) + y(5)*y(5)*y(6) + y(6)*x(5)*y(6) + y(7)*y(5)*x(6) + y(8)*x(5)*x(6) + y(5)*y(7)*y(2) + y(6)*x(7)*y(2) + y(7)*y(7)*x(2) + y(8)*x(7)*x(2);
> poly f(40) = y(1)*y(2)*y(8) + y(2)*x(2)*y(8) + y(3)*y(2)*x(8) + y(4)*x(2)*x(8) + y(1)*y(4)*y(4) + y(2)*x(4)*y(4) + y(3)*y(4)*x(4) + y(4)*x(4)*x(4) + y(5)*y(6)*y(6) + y(6)*x(6)*y(6) + y(7)*y(6)*x(6) + y(8)*x(6)*x(6) + y(5)*y(8)*y(2) + y(6)*x(8)*y(2) + y(7)*y(8)*x(2) + y(8)*x(8)*x(2);
> poly f(41) = y(1)*y(5)*y(5) + y(2)*x(5)*y(5) + y(3)*y(5)*x(5) + y(4)*x(5)*x(5) + y(1)*y(7)*y(1) + y(2)*x(7)*y(1) + y(3)*y(7)*x(1) + y(4)*x(7)*x(1) + y(5)*y(1)*y(7) + y(6)*x(1)*y(7) + y(7)*y(1)*x(7) + y(8)*x(1)*x(7) + y(5)*y(3)*y(3) + y(6)*x(3)*y(3) + y(7)*y(3)*x(3) + y(8)*x(3)*x(3);
> poly f(42) = y(1)*y(5)*y(6) + y(2)*x(5)*y(6) + y(3)*y(5)*x(6) + y(4)*x(5)*x(6) + y(1)*y(7)*y(2) + y(2)*x(7)*y(2) + y(3)*y(7)*x(2) + y(4)*x(7)*x(2) + y(5)*y(2)*y(7) + y(6)*x(2)*y(7) + y(7)*y(2)*x(7) + y(8)*x(2)*x(7) + y(5)*y(4)*y(3) + y(6)*x(4)*y(3) + y(7)*y(4)*x(3) + y(8)*x(4)*x(3);
> poly f(43) = y(1)*y(5)*y(7) + y(2)*x(5)*y(7) + y(3)*y(5)*x(7) + y(4)*x(5)*x(7) + y(1)*y(7)*y(3) + y(2)*x(7)*y(3) + y(3)*y(7)*x(3) + y(4)*x(7)*x(3) + y(5)*y(1)*y(5) + y(6)*x(1)*y(5) + y(7)*y(1)*x(5) + y(8)*x(1)*x(5) + y(5)*y(3)*y(1) + y(6)*x(3)*y(1) + y(7)*y(3)*x(1) + y(8)*x(3)*x(1);
> poly f(44) = y(1)*y(5)*y(8) + y(2)*x(5)*y(8) + y(3)*y(5)*x(8) + y(4)*x(5)*x(8) + y(1)*y(7)*y(4) + y(2)*x(7)*y(4) + y(3)*y(7)*x(4) + y(4)*x(7)*x(4) + y(5)*y(2)*y(5) + y(6)*x(2)*y(5) + y(7)*y(2)*x(5) + y(8)*x(2)*x(5) + y(5)*y(4)*y(1) + y(6)*x(4)*y(1) + y(7)*y(4)*x(1) + y(8)*x(4)*x(1);
> poly f(45) = y(1)*y(6)*y(5) + y(2)*x(6)*y(5) + y(3)*y(6)*x(5) + y(4)*x(6)*x(5) + y(1)*y(8)*y(1) + y(2)*x(8)*y(1) + y(3)*y(8)*x(1) + y(4)*x(8)*x(1) + y(5)*y(1)*y(8) + y(6)*x(1)*y(8) + y(7)*y(1)*x(8) + y(8)*x(1)*x(8) + y(5)*y(3)*y(4) + y(6)*x(3)*y(4) + y(7)*y(3)*x(4) + y(8)*x(3)*x(4);
> poly f(46) = y(1)*y(6)*y(6) + y(2)*x(6)*y(6) + y(3)*y(6)*x(6) + y(4)*x(6)*x(6) + y(1)*y(8)*y(2) + y(2)*x(8)*y(2) + y(3)*y(8)*x(2) + y(4)*x(8)*x(2) + y(5)*y(2)*y(8) + y(6)*x(2)*y(8) + y(7)*y(2)*x(8) + y(8)*x(2)*x(8) + y(5)*y(4)*y(4) + y(6)*x(4)*y(4) + y(7)*y(4)*x(4) + y(8)*x(4)*x(4);
> poly f(47) = y(1)*y(6)*y(7) + y(2)*x(6)*y(7) + y(3)*y(6)*x(7) + y(4)*x(6)*x(7) + y(1)*y(8)*y(3) + y(2)*x(8)*y(3) + y(3)*y(8)*x(3) + y(4)*x(8)*x(3) + y(5)*y(1)*y(6) + y(6)*x(1)*y(6) + y(7)*y(1)*x(6) + y(8)*x(1)*x(6) + y(5)*y(3)*y(2) + y(6)*x(3)*y(2) + y(7)*y(3)*x(2) + y(8)*x(3)*x(2);
> poly f(48) = y(1)*y(6)*y(8) + y(2)*x(6)*y(8) + y(3)*y(6)*x(8) + y(4)*x(6)*x(8) + y(1)*y(8)*y(4) + y(2)*x(8)*y(4) + y(3)*y(8)*x(4) + y(4)*x(8)*x(4) + y(5)*y(2)*y(6) + y(6)*x(2)*y(6) + y(7)*y(2)*x(6) + y(8)*x(2)*x(6) + y(5)*y(4)*y(2) + y(6)*x(4)*y(2) + y(7)*y(4)*x(2) + y(8)*x(4)*x(2);
> poly f(49) = - x(1)*y(1) - x(2)*x(1) + y(1)*y(2)*y(2) + y(2)*x(2)*y(2) + y(3)*y(2)*x(2) + y(4)*x(2)*x(2) + y(1)*y(4)*y(6) + y(2)*x(4)*y(6) + y(3)*y(4)*x(6) + y(4)*x(4)*x(6);
> poly f(50) = - x(1)*y(2) - x(2)*x(2) + y(1)*y(1)*y(2) + y(2)*x(1)*y(2) + y(3)*y(1)*x(2) + y(4)*x(1)*x(2) + y(1)*y(3)*y(6) + y(2)*x(3)*y(6) + y(3)*y(3)*x(6) + y(4)*x(3)*x(6);
> poly f(51) = - x(1)*y(3) - x(2)*x(3) + y(1)*y(2)*y(1) + y(2)*x(2)*y(1) + y(3)*y(2)*x(1) + y(4)*x(2)*x(1) + y(1)*y(4)*y(5) + y(2)*x(4)*y(5) + y(3)*y(4)*x(5) + y(4)*x(4)*x(5);
> poly f(52) = - x(1)*y(4) - x(2)*x(4) + y(1)*y(1)*y(1) + y(2)*x(1)*y(1) + y(3)*y(1)*x(1) + y(4)*x(1)*x(1) + y(1)*y(3)*y(5) + y(2)*x(3)*y(5) + y(3)*y(3)*x(5) + y(4)*x(3)*x(5);
> poly f(53) = - x(1)*y(5) - x(2)*x(5) + y(5)*y(2)*y(2) + y(6)*x(2)*y(2) + y(7)*y(2)*x(2) + y(8)*x(2)*x(2) + y(5)*y(4)*y(6) + y(6)*x(4)*y(6) + y(7)*y(4)*x(6) + y(8)*x(4)*x(6);
> poly f(54) = - x(1)*y(6) - x(2)*x(6) + y(5)*y(1)*y(2) + y(6)*x(1)*y(2) + y(7)*y(1)*x(2) + y(8)*x(1)*x(2) + y(5)*y(3)*y(6) + y(6)*x(3)*y(6) + y(7)*y(3)*x(6) + y(8)*x(3)*x(6);
> poly f(55) = - x(1)*y(7) - x(2)*x(7) + y(5)*y(2)*y(1) + y(6)*x(2)*y(1) + y(7)*y(2)*x(1) + y(8)*x(2)*x(1) + y(5)*y(4)*y(5) + y(6)*x(4)*y(5) + y(7)*y(4)*x(5) + y(8)*x(4)*x(5);
> poly f(56) = - x(1)*y(8) - x(2)*x(8) + y(5)*y(1)*y(1) + y(6)*x(1)*y(1) + y(7)*y(1)*x(1) + y(8)*x(1)*x(1) + y(5)*y(3)*y(5) + y(6)*x(3)*y(5) + y(7)*y(3)*x(5) + y(8)*x(3)*x(5);
> poly f(57) = - x(3)*y(1) - x(4)*x(1) + y(1)*y(2)*y(4) + y(2)*x(2)*y(4) + y(3)*y(2)*x(4) + y(4)*x(2)*x(4) + y(1)*y(4)*y(8) + y(2)*x(4)*y(8) + y(3)*y(4)*x(8) + y(4)*x(4)*x(8);
> poly f(58) = - x(3)*y(2) - x(4)*x(2) + y(1)*y(1)*y(4) + y(2)*x(1)*y(4) + y(3)*y(1)*x(4) + y(4)*x(1)*x(4) + y(1)*y(3)*y(8) + y(2)*x(3)*y(8) + y(3)*y(3)*x(8) + y(4)*x(3)*x(8);
> poly f(59) = - x(3)*y(3) - x(4)*x(3) + y(1)*y(2)*y(3) + y(2)*x(2)*y(3) + y(3)*y(2)*x(3) + y(4)*x(2)*x(3) + y(1)*y(4)*y(7) + y(2)*x(4)*y(7) + y(3)*y(4)*x(7) + y(4)*x(4)*x(7);
> poly f(60) = - x(3)*y(4) - x(4)*x(4) + y(1)*y(1)*y(3) + y(2)*x(1)*y(3) + y(3)*y(1)*x(3) + y(4)*x(1)*x(3) + y(1)*y(3)*y(7) + y(2)*x(3)*y(7) + y(3)*y(3)*x(7) + y(4)*x(3)*x(7);
> poly f(61) = - x(3)*y(5) - x(4)*x(5) + y(5)*y(2)*y(4) + y(6)*x(2)*y(4) + y(7)*y(2)*x(4) + y(8)*x(2)*x(4) + y(5)*y(4)*y(8) + y(6)*x(4)*y(8) + y(7)*y(4)*x(8) + y(8)*x(4)*x(8);
> poly f(62) = - x(3)*y(6) - x(4)*x(6) + y(5)*y(1)*y(4) + y(6)*x(1)*y(4) + y(7)*y(1)*x(4) + y(8)*x(1)*x(4) + y(5)*y(3)*y(8) + y(6)*x(3)*y(8) + y(7)*y(3)*x(8) + y(8)*x(3)*x(8);
> poly f(63) = - x(3)*y(7) - x(4)*x(7) + y(5)*y(2)*y(3) + y(6)*x(2)*y(3) + y(7)*y(2)*x(3) + y(8)*x(2)*x(3) + y(5)*y(4)*y(7) + y(6)*x(4)*y(7) + y(7)*y(4)*x(7) + y(8)*x(4)*x(7);
> poly f(64) = - x(3)*y(8) - x(4)*x(8) + y(5)*y(1)*y(3) + y(6)*x(1)*y(3) + y(7)*y(1)*x(3) + y(8)*x(1)*x(3) + y(5)*y(3)*y(7) + y(6)*x(3)*y(7) + y(7)*y(3)*x(7) + y(8)*x(3)*x(7);
> poly f(65) = - x(5)*y(1) - x(6)*x(1) + y(1)*y(6)*y(2) + y(2)*x(6)*y(2) + y(3)*y(6)*x(2) + y(4)*x(6)*x(2) + y(1)*y(8)*y(6) + y(2)*x(8)*y(6) + y(3)*y(8)*x(6) + y(4)*x(8)*x(6);
> poly f(66) = - x(5)*y(2) - x(6)*x(2) + y(1)*y(5)*y(2) + y(2)*x(5)*y(2) + y(3)*y(5)*x(2) + y(4)*x(5)*x(2) + y(1)*y(7)*y(6) + y(2)*x(7)*y(6) + y(3)*y(7)*x(6) + y(4)*x(7)*x(6);
> poly f(67) = - x(5)*y(3) - x(6)*x(3) + y(1)*y(6)*y(1) + y(2)*x(6)*y(1) + y(3)*y(6)*x(1) + y(4)*x(6)*x(1) + y(1)*y(8)*y(5) + y(2)*x(8)*y(5) + y(3)*y(8)*x(5) + y(4)*x(8)*x(5);
> poly f(68) = - x(5)*y(4) - x(6)*x(4) + y(1)*y(5)*y(1) + y(2)*x(5)*y(1) + y(3)*y(5)*x(1) + y(4)*x(5)*x(1) + y(1)*y(7)*y(5) + y(2)*x(7)*y(5) + y(3)*y(7)*x(5) + y(4)*x(7)*x(5);
> poly f(69) = - x(5)*y(5) - x(6)*x(5) + y(5)*y(6)*y(2) + y(6)*x(6)*y(2) + y(7)*y(6)*x(2) + y(8)*x(6)*x(2) + y(5)*y(8)*y(6) + y(6)*x(8)*y(6) + y(7)*y(8)*x(6) + y(8)*x(8)*x(6);
> poly f(70) = - x(5)*y(6) - x(6)*x(6) + y(5)*y(5)*y(2) + y(6)*x(5)*y(2) + y(7)*y(5)*x(2) + y(8)*x(5)*x(2) + y(5)*y(7)*y(6) + y(6)*x(7)*y(6) + y(7)*y(7)*x(6) + y(8)*x(7)*x(6);
> poly f(71) = - x(5)*y(7) - x(6)*x(7) + y(5)*y(6)*y(1) + y(6)*x(6)*y(1) + y(7)*y(6)*x(1) + y(8)*x(6)*x(1) + y(5)*y(8)*y(5) + y(6)*x(8)*y(5) + y(7)*y(8)*x(5) + y(8)*x(8)*x(5);
> poly f(72) = - x(5)*y(8) - x(6)*x(8) + y(5)*y(5)*y(1) + y(6)*x(5)*y(1) + y(7)*y(5)*x(1) + y(8)*x(5)*x(1) + y(5)*y(7)*y(5) + y(6)*x(7)*y(5) + y(7)*y(7)*x(5) + y(8)*x(7)*x(5);
> poly f(73) = - x(7)*y(1) - x(8)*x(1) + y(1)*y(6)*y(4) + y(2)*x(6)*y(4) + y(3)*y(6)*x(4) + y(4)*x(6)*x(4) + y(1)*y(8)*y(8) + y(2)*x(8)*y(8) + y(3)*y(8)*x(8) + y(4)*x(8)*x(8);
> poly f(74) = - x(7)*y(2) - x(8)*x(2) + y(1)*y(5)*y(4) + y(2)*x(5)*y(4) + y(3)*y(5)*x(4) + y(4)*x(5)*x(4) + y(1)*y(7)*y(8) + y(2)*x(7)*y(8) + y(3)*y(7)*x(8) + y(4)*x(7)*x(8);
> poly f(75) = - x(7)*y(3) - x(8)*x(3) + y(1)*y(6)*y(3) + y(2)*x(6)*y(3) + y(3)*y(6)*x(3) + y(4)*x(6)*x(3) + y(1)*y(8)*y(7) + y(2)*x(8)*y(7) + y(3)*y(8)*x(7) + y(4)*x(8)*x(7);
> poly f(76) = - x(7)*y(4) - x(8)*x(4) + y(1)*y(5)*y(3) + y(2)*x(5)*y(3) + y(3)*y(5)*x(3) + y(4)*x(5)*x(3) + y(1)*y(7)*y(7) + y(2)*x(7)*y(7) + y(3)*y(7)*x(7) + y(4)*x(7)*x(7);
> poly f(77) = - x(7)*y(5) - x(8)*x(5) + y(5)*y(6)*y(4) + y(6)*x(6)*y(4) + y(7)*y(6)*x(4) + y(8)*x(6)*x(4) + y(5)*y(8)*y(8) + y(6)*x(8)*y(8) + y(7)*y(8)*x(8) + y(8)*x(8)*x(8);
> poly f(78) = - x(7)*y(6) - x(8)*x(6) + y(5)*y(5)*y(4) + y(6)*x(5)*y(4) + y(7)*y(5)*x(4) + y(8)*x(5)*x(4) + y(5)*y(7)*y(8) + y(6)*x(7)*y(8) + y(7)*y(7)*x(8) + y(8)*x(7)*x(8);
> poly f(79) = - x(7)*y(7) - x(8)*x(7) + y(5)*y(6)*y(3) + y(6)*x(6)*y(3) + y(7)*y(6)*x(3) + y(8)*x(6)*x(3) + y(5)*y(8)*y(7) + y(6)*x(8)*y(7) + y(7)*y(8)*x(7) + y(8)*x(8)*x(7);
> poly f(80) = - x(7)*y(8) - x(8)*x(8) + y(5)*y(5)*y(3) + y(6)*x(5)*y(3) + y(7)*y(5)*x(3) + y(8)*x(5)*x(3) + y(5)*y(7)*y(7) + y(6)*x(7)*y(7) + y(7)*y(7)*x(7) + y(8)*x(7)*x(7);
> poly f(81) = x(1)*y(1)*y(5) + x(2)*x(1)*y(5) + x(3)*y(1)*x(5) + x(4)*x(1)*x(5) + x(1)*y(3)*y(1) + x(2)*x(3)*y(1) + x(3)*y(3)*x(1) + x(4)*x(3)*x(1) + x(5)*y(5)*y(7) + x(6)*x(5)*y(7) + x(7)*y(5)*x(7) + x(8)*x(5)*x(7) + x(5)*y(7)*y(3) + x(6)*x(7)*y(3) + x(7)*y(7)*x(3) + x(8)*x(7)*x(3);
> poly f(82) = x(1)*y(1)*y(6) + x(2)*x(1)*y(6) + x(3)*y(1)*x(6) + x(4)*x(1)*x(6) + x(1)*y(3)*y(2) + x(2)*x(3)*y(2) + x(3)*y(3)*x(2) + x(4)*x(3)*x(2) + x(5)*y(6)*y(7) + x(6)*x(6)*y(7) + x(7)*y(6)*x(7) + x(8)*x(6)*x(7) + x(5)*y(8)*y(3) + x(6)*x(8)*y(3) + x(7)*y(8)*x(3) + x(8)*x(8)*x(3);
> poly f(83) = x(1)*y(1)*y(7) + x(2)*x(1)*y(7) + x(3)*y(1)*x(7) + x(4)*x(1)*x(7) + x(1)*y(3)*y(3) + x(2)*x(3)*y(3) + x(3)*y(3)*x(3) + x(4)*x(3)*x(3) + x(5)*y(5)*y(5) + x(6)*x(5)*y(5) + x(7)*y(5)*x(5) + x(8)*x(5)*x(5) + x(5)*y(7)*y(1) + x(6)*x(7)*y(1) + x(7)*y(7)*x(1) + x(8)*x(7)*x(1);
> poly f(84) = x(1)*y(1)*y(8) + x(2)*x(1)*y(8) + x(3)*y(1)*x(8) + x(4)*x(1)*x(8) + x(1)*y(3)*y(4) + x(2)*x(3)*y(4) + x(3)*y(3)*x(4) + x(4)*x(3)*x(4) + x(5)*y(6)*y(5) + x(6)*x(6)*y(5) + x(7)*y(6)*x(5) + x(8)*x(6)*x(5) + x(5)*y(8)*y(1) + x(6)*x(8)*y(1) + x(7)*y(8)*x(1) + x(8)*x(8)*x(1);
> poly f(85) = x(1)*y(2)*y(5) + x(2)*x(2)*y(5) + x(3)*y(2)*x(5) + x(4)*x(2)*x(5) + x(1)*y(4)*y(1) + x(2)*x(4)*y(1) + x(3)*y(4)*x(1) + x(4)*x(4)*x(1) + x(5)*y(5)*y(8) + x(6)*x(5)*y(8) + x(7)*y(5)*x(8) + x(8)*x(5)*x(8) + x(5)*y(7)*y(4) + x(6)*x(7)*y(4) + x(7)*y(7)*x(4) + x(8)*x(7)*x(4);
> poly f(86) = x(1)*y(2)*y(6) + x(2)*x(2)*y(6) + x(3)*y(2)*x(6) + x(4)*x(2)*x(6) + x(1)*y(4)*y(2) + x(2)*x(4)*y(2) + x(3)*y(4)*x(2) + x(4)*x(4)*x(2) + x(5)*y(6)*y(8) + x(6)*x(6)*y(8) + x(7)*y(6)*x(8) + x(8)*x(6)*x(8) + x(5)*y(8)*y(4) + x(6)*x(8)*y(4) + x(7)*y(8)*x(4) + x(8)*x(8)*x(4);
> poly f(87) = x(1)*y(2)*y(7) + x(2)*x(2)*y(7) + x(3)*y(2)*x(7) + x(4)*x(2)*x(7) + x(1)*y(4)*y(3) + x(2)*x(4)*y(3) + x(3)*y(4)*x(3) + x(4)*x(4)*x(3) + x(5)*y(5)*y(6) + x(6)*x(5)*y(6) + x(7)*y(5)*x(6) + x(8)*x(5)*x(6) + x(5)*y(7)*y(2) + x(6)*x(7)*y(2) + x(7)*y(7)*x(2) + x(8)*x(7)*x(2);
> poly f(88) = x(1)*y(2)*y(8) + x(2)*x(2)*y(8) + x(3)*y(2)*x(8) + x(4)*x(2)*x(8) + x(1)*y(4)*y(4) + x(2)*x(4)*y(4) + x(3)*y(4)*x(4) + x(4)*x(4)*x(4) + x(5)*y(6)*y(6) + x(6)*x(6)*y(6) + x(7)*y(6)*x(6) + x(8)*x(6)*x(6) + x(5)*y(8)*y(2) + x(6)*x(8)*y(2) + x(7)*y(8)*x(2) + x(8)*x(8)*x(2);
> poly f(89) = x(1)*y(5)*y(5) + x(2)*x(5)*y(5) + x(3)*y(5)*x(5) + x(4)*x(5)*x(5) + x(1)*y(7)*y(1) + x(2)*x(7)*y(1) + x(3)*y(7)*x(1) + x(4)*x(7)*x(1) + x(5)*y(1)*y(7) + x(6)*x(1)*y(7) + x(7)*y(1)*x(7) + x(8)*x(1)*x(7) + x(5)*y(3)*y(3) + x(6)*x(3)*y(3) + x(7)*y(3)*x(3) + x(8)*x(3)*x(3);
> poly f(90) = x(1)*y(5)*y(6) + x(2)*x(5)*y(6) + x(3)*y(5)*x(6) + x(4)*x(5)*x(6) + x(1)*y(7)*y(2) + x(2)*x(7)*y(2) + x(3)*y(7)*x(2) + x(4)*x(7)*x(2) + x(5)*y(2)*y(7) + x(6)*x(2)*y(7) + x(7)*y(2)*x(7) + x(8)*x(2)*x(7) + x(5)*y(4)*y(3) + x(6)*x(4)*y(3) + x(7)*y(4)*x(3) + x(8)*x(4)*x(3);
> poly f(91) = x(1)*y(5)*y(7) + x(2)*x(5)*y(7) + x(3)*y(5)*x(7) + x(4)*x(5)*x(7) + x(1)*y(7)*y(3) + x(2)*x(7)*y(3) + x(3)*y(7)*x(3) + x(4)*x(7)*x(3) + x(5)*y(1)*y(5) + x(6)*x(1)*y(5) + x(7)*y(1)*x(5) + x(8)*x(1)*x(5) + x(5)*y(3)*y(1) + x(6)*x(3)*y(1) + x(7)*y(3)*x(1) + x(8)*x(3)*x(1);
> poly f(92) = x(1)*y(5)*y(8) + x(2)*x(5)*y(8) + x(3)*y(5)*x(8) + x(4)*x(5)*x(8) + x(1)*y(7)*y(4) + x(2)*x(7)*y(4) + x(3)*y(7)*x(4) + x(4)*x(7)*x(4) + x(5)*y(2)*y(5) + x(6)*x(2)*y(5) + x(7)*y(2)*x(5) + x(8)*x(2)*x(5) + x(5)*y(4)*y(1) + x(6)*x(4)*y(1) + x(7)*y(4)*x(1) + x(8)*x(4)*x(1);
> poly f(93) = x(1)*y(6)*y(5) + x(2)*x(6)*y(5) + x(3)*y(6)*x(5) + x(4)*x(6)*x(5) + x(1)*y(8)*y(1) + x(2)*x(8)*y(1) + x(3)*y(8)*x(1) + x(4)*x(8)*x(1) + x(5)*y(1)*y(8) + x(6)*x(1)*y(8) + x(7)*y(1)*x(8) + x(8)*x(1)*x(8) + x(5)*y(3)*y(4) + x(6)*x(3)*y(4) + x(7)*y(3)*x(4) + x(8)*x(3)*x(4);
> poly f(94) = x(1)*y(6)*y(6) + x(2)*x(6)*y(6) + x(3)*y(6)*x(6) + x(4)*x(6)*x(6) + x(1)*y(8)*y(2) + x(2)*x(8)*y(2) + x(3)*y(8)*x(2) + x(4)*x(8)*x(2) + x(5)*y(2)*y(8) + x(6)*x(2)*y(8) + x(7)*y(2)*x(8) + x(8)*x(2)*x(8) + x(5)*y(4)*y(4) + x(6)*x(4)*y(4) + x(7)*y(4)*x(4) + x(8)*x(4)*x(4);
> poly f(95) = x(1)*y(6)*y(7) + x(2)*x(6)*y(7) + x(3)*y(6)*x(7) + x(4)*x(6)*x(7) + x(1)*y(8)*y(3) + x(2)*x(8)*y(3) + x(3)*y(8)*x(3) + x(4)*x(8)*x(3) + x(5)*y(1)*y(6) + x(6)*x(1)*y(6) + x(7)*y(1)*x(6) + x(8)*x(1)*x(6) + x(5)*y(3)*y(2) + x(6)*x(3)*y(2) + x(7)*y(3)*x(2) + x(8)*x(3)*x(2);
> poly f(96) = x(1)*y(6)*y(8) + x(2)*x(6)*y(8) + x(3)*y(6)*x(8) + x(4)*x(6)*x(8) + x(1)*y(8)*y(4) + x(2)*x(8)*y(4) + x(3)*y(8)*x(4) + x(4)*x(8)*x(4) + x(5)*y(2)*y(6) + x(6)*x(2)*y(6) + x(7)*y(2)*x(6) + x(8)*x(2)*x(6) + x(5)*y(4)*y(2) + x(6)*x(4)*y(2) + x(7)*y(4)*x(2) + x(8)*x(4)*x(2);
> poly f(97) = - y(1)*y(1) - y(2)*x(1) + x(1)*y(2)*y(2) + x(2)*x(2)*y(2) + x(3)*y(2)*x(2) + x(4)*x(2)*x(2) + x(1)*y(4)*y(6) + x(2)*x(4)*y(6) + x(3)*y(4)*x(6) + x(4)*x(4)*x(6);
> poly f(98) = - y(1)*y(2) - y(2)*x(2) + x(1)*y(1)*y(2) + x(2)*x(1)*y(2) + x(3)*y(1)*x(2) + x(4)*x(1)*x(2) + x(1)*y(3)*y(6) + x(2)*x(3)*y(6) + x(3)*y(3)*x(6) + x(4)*x(3)*x(6);
> poly f(99) = - y(1)*y(3) - y(2)*x(3) + x(1)*y(2)*y(1) + x(2)*x(2)*y(1) + x(3)*y(2)*x(1) + x(4)*x(2)*x(1) + x(1)*y(4)*y(5) + x(2)*x(4)*y(5) + x(3)*y(4)*x(5) + x(4)*x(4)*x(5);
> poly f(100) = - y(1)*y(4) - y(2)*x(4) + x(1)*y(1)*y(1) + x(2)*x(1)*y(1) + x(3)*y(1)*x(1) + x(4)*x(1)*x(1) + x(1)*y(3)*y(5) + x(2)*x(3)*y(5) + x(3)*y(3)*x(5) + x(4)*x(3)*x(5);
> poly f(101) = - y(1)*y(5) - y(2)*x(5) + x(5)*y(2)*y(2) + x(6)*x(2)*y(2) + x(7)*y(2)*x(2) + x(8)*x(2)*x(2) + x(5)*y(4)*y(6) + x(6)*x(4)*y(6) + x(7)*y(4)*x(6) + x(8)*x(4)*x(6);
> poly f(102) = - y(1)*y(6) - y(2)*x(6) + x(5)*y(1)*y(2) + x(6)*x(1)*y(2) + x(7)*y(1)*x(2) + x(8)*x(1)*x(2) + x(5)*y(3)*y(6) + x(6)*x(3)*y(6) + x(7)*y(3)*x(6) + x(8)*x(3)*x(6);
> poly f(103) = - y(1)*y(7) - y(2)*x(7) + x(5)*y(2)*y(1) + x(6)*x(2)*y(1) + x(7)*y(2)*x(1) + x(8)*x(2)*x(1) + x(5)*y(4)*y(5) + x(6)*x(4)*y(5) + x(7)*y(4)*x(5) + x(8)*x(4)*x(5);
> poly f(104) = - y(1)*y(8) - y(2)*x(8) + x(5)*y(1)*y(1) + x(6)*x(1)*y(1) + x(7)*y(1)*x(1) + x(8)*x(1)*x(1) + x(5)*y(3)*y(5) + x(6)*x(3)*y(5) + x(7)*y(3)*x(5) + x(8)*x(3)*x(5);
> poly f(105) = - y(3)*y(1) - y(4)*x(1) + x(1)*y(2)*y(4) + x(2)*x(2)*y(4) + x(3)*y(2)*x(4) + x(4)*x(2)*x(4) + x(1)*y(4)*y(8) + x(2)*x(4)*y(8) + x(3)*y(4)*x(8) + x(4)*x(4)*x(8);
> poly f(106) = - y(3)*y(2) - y(4)*x(2) + x(1)*y(1)*y(4) + x(2)*x(1)*y(4) + x(3)*y(1)*x(4) + x(4)*x(1)*x(4) + x(1)*y(3)*y(8) + x(2)*x(3)*y(8) + x(3)*y(3)*x(8) + x(4)*x(3)*x(8);
> poly f(107) = - y(3)*y(3) - y(4)*x(3) + x(1)*y(2)*y(3) + x(2)*x(2)*y(3) + x(3)*y(2)*x(3) + x(4)*x(2)*x(3) + x(1)*y(4)*y(7) + x(2)*x(4)*y(7) + x(3)*y(4)*x(7) + x(4)*x(4)*x(7);
> poly f(108) = - y(3)*y(4) - y(4)*x(4) + x(1)*y(1)*y(3) + x(2)*x(1)*y(3) + x(3)*y(1)*x(3) + x(4)*x(1)*x(3) + x(1)*y(3)*y(7) + x(2)*x(3)*y(7) + x(3)*y(3)*x(7) + x(4)*x(3)*x(7);
> poly f(109) = - y(3)*y(5) - y(4)*x(5) + x(5)*y(2)*y(4) + x(6)*x(2)*y(4) + x(7)*y(2)*x(4) + x(8)*x(2)*x(4) + x(5)*y(4)*y(8) + x(6)*x(4)*y(8) + x(7)*y(4)*x(8) + x(8)*x(4)*x(8);
> poly f(110) = - y(3)*y(6) - y(4)*x(6) + x(5)*y(1)*y(4) + x(6)*x(1)*y(4) + x(7)*y(1)*x(4) + x(8)*x(1)*x(4) + x(5)*y(3)*y(8) + x(6)*x(3)*y(8) + x(7)*y(3)*x(8) + x(8)*x(3)*x(8);
> poly f(111) = - y(3)*y(7) - y(4)*x(7) + x(5)*y(2)*y(3) + x(6)*x(2)*y(3) + x(7)*y(2)*x(3) + x(8)*x(2)*x(3) + x(5)*y(4)*y(7) + x(6)*x(4)*y(7) + x(7)*y(4)*x(7) + x(8)*x(4)*x(7);
> poly f(112) = - y(3)*y(8) - y(4)*x(8) + x(5)*y(1)*y(3) + x(6)*x(1)*y(3) + x(7)*y(1)*x(3) + x(8)*x(1)*x(3) + x(5)*y(3)*y(7) + x(6)*x(3)*y(7) + x(7)*y(3)*x(7) + x(8)*x(3)*x(7);
> poly f(113) = - y(5)*y(1) - y(6)*x(1) + x(1)*y(6)*y(2) + x(2)*x(6)*y(2) + x(3)*y(6)*x(2) + x(4)*x(6)*x(2) + x(1)*y(8)*y(6) + x(2)*x(8)*y(6) + x(3)*y(8)*x(6) + x(4)*x(8)*x(6);
> poly f(114) = - y(5)*y(2) - y(6)*x(2) + x(1)*y(5)*y(2) + x(2)*x(5)*y(2) + x(3)*y(5)*x(2) + x(4)*x(5)*x(2) + x(1)*y(7)*y(6) + x(2)*x(7)*y(6) + x(3)*y(7)*x(6) + x(4)*x(7)*x(6);
> poly f(115) = - y(5)*y(3) - y(6)*x(3) + x(1)*y(6)*y(1) + x(2)*x(6)*y(1) + x(3)*y(6)*x(1) + x(4)*x(6)*x(1) + x(1)*y(8)*y(5) + x(2)*x(8)*y(5) + x(3)*y(8)*x(5) + x(4)*x(8)*x(5);
> poly f(116) = - y(5)*y(4) - y(6)*x(4) + x(1)*y(5)*y(1) + x(2)*x(5)*y(1) + x(3)*y(5)*x(1) + x(4)*x(5)*x(1) + x(1)*y(7)*y(5) + x(2)*x(7)*y(5) + x(3)*y(7)*x(5) + x(4)*x(7)*x(5);
> poly f(117) = - y(5)*y(5) - y(6)*x(5) + x(5)*y(6)*y(2) + x(6)*x(6)*y(2) + x(7)*y(6)*x(2) + x(8)*x(6)*x(2) + x(5)*y(8)*y(6) + x(6)*x(8)*y(6) + x(7)*y(8)*x(6) + x(8)*x(8)*x(6);
> poly f(118) = - y(5)*y(6) - y(6)*x(6) + x(5)*y(5)*y(2) + x(6)*x(5)*y(2) + x(7)*y(5)*x(2) + x(8)*x(5)*x(2) + x(5)*y(7)*y(6) + x(6)*x(7)*y(6) + x(7)*y(7)*x(6) + x(8)*x(7)*x(6);
> poly f(119) = - y(5)*y(7) - y(6)*x(7) + x(5)*y(6)*y(1) + x(6)*x(6)*y(1) + x(7)*y(6)*x(1) + x(8)*x(6)*x(1) + x(5)*y(8)*y(5) + x(6)*x(8)*y(5) + x(7)*y(8)*x(5) + x(8)*x(8)*x(5);
> poly f(120) = - y(5)*y(8) - y(6)*x(8) + x(5)*y(5)*y(1) + x(6)*x(5)*y(1) + x(7)*y(5)*x(1) + x(8)*x(5)*x(1) + x(5)*y(7)*y(5) + x(6)*x(7)*y(5) + x(7)*y(7)*x(5) + x(8)*x(7)*x(5);
> poly f(121) = - y(7)*y(1) - y(8)*x(1) + x(1)*y(6)*y(4) + x(2)*x(6)*y(4) + x(3)*y(6)*x(4) + x(4)*x(6)*x(4) + x(1)*y(8)*y(8) + x(2)*x(8)*y(8) + x(3)*y(8)*x(8) + x(4)*x(8)*x(8);
> poly f(122) = - y(7)*y(2) - y(8)*x(2) + x(1)*y(5)*y(4) + x(2)*x(5)*y(4) + x(3)*y(5)*x(4) + x(4)*x(5)*x(4) + x(1)*y(7)*y(8) + x(2)*x(7)*y(8) + x(3)*y(7)*x(8) + x(4)*x(7)*x(8);
> poly f(123) = - y(7)*y(3) - y(8)*x(3) + x(1)*y(6)*y(3) + x(2)*x(6)*y(3) + x(3)*y(6)*x(3) + x(4)*x(6)*x(3) + x(1)*y(8)*y(7) + x(2)*x(8)*y(7) + x(3)*y(8)*x(7) + x(4)*x(8)*x(7);
> poly f(124) = - y(7)*y(4) - y(8)*x(4) + x(1)*y(5)*y(3) + x(2)*x(5)*y(3) + x(3)*y(5)*x(3) + x(4)*x(5)*x(3) + x(1)*y(7)*y(7) + x(2)*x(7)*y(7) + x(3)*y(7)*x(7) + x(4)*x(7)*x(7);
> poly f(125) = - y(7)*y(5) - y(8)*x(5) + x(5)*y(6)*y(4) + x(6)*x(6)*y(4) + x(7)*y(6)*x(4) + x(8)*x(6)*x(4) + x(5)*y(8)*y(8) + x(6)*x(8)*y(8) + x(7)*y(8)*x(8) + x(8)*x(8)*x(8);
> poly f(126) = - y(7)*y(6) - y(8)*x(6) + x(5)*y(5)*y(4) + x(6)*x(5)*y(4) + x(7)*y(5)*x(4) + x(8)*x(5)*x(4) + x(5)*y(7)*y(8) + x(6)*x(7)*y(8) + x(7)*y(7)*x(8) + x(8)*x(7)*x(8);
> poly f(127) = - y(7)*y(7) - y(8)*x(7) + x(5)*y(6)*y(3) + x(6)*x(6)*y(3) + x(7)*y(6)*x(3) + x(8)*x(6)*x(3) + x(5)*y(8)*y(7) + x(6)*x(8)*y(7) + x(7)*y(8)*x(7) + x(8)*x(8)*x(7);
> poly f(128) = - y(7)*y(8) - y(8)*x(8) + x(5)*y(5)*y(3) + x(6)*x(5)*y(3) + x(7)*y(5)*x(3) + x(8)*x(5)*x(3) + x(5)*y(7)*y(7) + x(6)*x(7)*y(7) + x(7)*y(7)*x(7) + x(8)*x(7)*x(7);
> ideal i=f(1..128);
> matrix T;
> ideal sm=liftstd(i, T);
> sm;
sm[1]=1
> int k;
> for (k=1; k<=128; k=k+1) {
. "---";
. k;
. "---";
. T[k,1];
. }
---
1
---
x(2)^2+x(2)*x(6)+x(1)*y(2)+x(6)*y(2)+x(6)*y(3)+x(7)*y(3)+x(2)*y(4)+x(3)*y(4)+x(5)*y(4)+x(8)*y(4)+y(1)*y(4)+y(3)*y(4)+y(4)^2+x(2)*y(5)+x(6)*y(5)+y(1)*y(5)+y(2)*y(5)+x(4)*y(6)+x(6)*y(6)+x(7)*y(6)+y(1)*y(6)+y(2)*y(6)+y(3)*y(6)+x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(5)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(3)*y(7)+y(5)*y(7)+y(6)*y(7)+x(3)*y(8)+x(6)*y(8)+y(1)*y(8)+y(4)*y(8)+y(6)*y(8)+y(8)^2+x(1)+x(5)+x(7)+x(8)+y(1)+y(6)
---
2
---
x(2)*x(5)*x(6)+x(5)^2*x(6)+x(2)*x(5)*x(7)+x(5)*x(6)*x(7)+x(1)*x(2)*x(8)+x(1)*x(5)*x(8)+x(3)*x(5)*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(3)*x(8)^2+x(6)*x(8)^2+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(1)*x(6)*y(1)+x(5)*x(6)*y(1)+x(1)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(5)^2*y(2)+x(1)*x(6)*y(2)+x(6)^2*y(2)+x(6)*x(7)*y(2)+x(2)*x(8)*y(2)+x(6)*x(8)*y(2)+x(8)^2*y(2)+x(2)*y(1)*y(2)+x(6)*y(1)*y(2)+x(7)*y(1)*y(2)+x(1)*y(2)^2+x(5)*y(2)^2+x(6)*y(2)^2+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(5)^2*y(3)+x(2)*x(6)*y(3)+x(5)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(7)*y(3)+x(1)*x(8)*y(3)+x(3)*x(8)*y(3)+x(7)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(5)*y(1)*y(3)+x(6)*y(1)*y(3)+x(7)*y(1)*y(3)+y(1)^2*y(3)+x(5)*y(2)*y(3)+x(6)*y(2)*y(3)+x(8)*y(2)*y(3)+y(1)*y(2)*y(3)+y(2)^2*y(3)+x(5)*y(3)^2+y(1)*y(3)^2+x(2)^2*y(4)+x(1)*x(5)*y(4)+x(5)^2*y(4)+x(1)*x(6)*y(4)+x(5)*x(6)*y(4)+x(6)^2*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(6)*x(8)*y(4)+x(7)*x(8)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(2)*y(2)*y(4)+x(5)*y(2)*y(4)+x(8)*y(2)*y(4)+y(1)*y(2)*y(4)+y(2)^2*y(4)+x(5)*y(3)*y(4)+x(6)*y(3)*y(4)+x(8)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(5)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+y(2)*y(4)^2+y(3)*y(4)^2+y(4)^3+x(2)^2*y(5)+x(2)*x(6)*y(5)+x(6)^2*y(5)+x(5)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(1)*y(1)*y(5)+x(7)*y(1)*y(5)+x(5)*y(2)*y(5)+x(6)*y(2)*y(5)+x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+x(3)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(2)*y(5)^2+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(7)*y(2)*y(6)+y(1)*y(2)*y(6)+x(1)*y(3)*y(6)+x(2)*y(3)*y(6)+x(7)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+y(2)*y(3)*y(6)+x(2)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(3)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+y(6)^3+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(4)*y(2)*y(7)+x(8)*y(2)*y(7)+x(2)*y(3)*y(7)+x(4)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(5)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(7)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+x(5)*y(7)^2+x(8)*y(7)^2+y(1)*y(7)^2+y(2)*y(7)^2+y(4)*y(7)^2+y(7)^3+x(1)*x(2)*y(8)+x(2)^2*y(8)+x(3)^2*y(8)+x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(1)*x(8)*y(8)+x(7)*x(8)*y(8)+x(6)*y(1)*y(8)+x(8)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(3)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+y(1)*y(2)*y(8)+x(1)*y(3)*y(8)+x(3)*y(3)*y(8)+x(5)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(5)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(7)*y(5)*y(8)+y(2)*y(5)*y(8)+y(3)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+y(1)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(6)*y(7)*y(8)+y(7)^2*y(8)+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(8)^3+x(2)^2+x(2)*x(3)+x(2)*x(4)+x(1)*x(5)+x(2)*x(5)+x(4)*x(5)+x(3)*x(6)+x(4)*x(6)+x(2)*x(7)+x(6)*x(7)+x(7)^2+x(2)*x(8)+x(3)*x(8)+x(5)*x(8)+x(6)*x(8)+x(1)*y(1)+x(2)*y(1)+x(3)*y(1)+x(5)*y(1)+x(1)*y(2)+x(2)*y(2)+x(4)*y(2)+x(5)*y(2)+x(6)*y(2)+x(8)*y(2)+x(1)*y(3)+x(2)*y(3)+x(6)*y(3)+x(7)*y(3)+x(8)*y(3)+y(2)*y(3)+x(1)*y(4)+x(3)*y(4)+x(5)*y(4)+x(2)*y(5)+x(4)*y(5)+x(5)*y(5)+x(6)*y(5)+y(2)*y(5)+y(4)*y(5)+x(3)*y(6)+y(2)*y(6)+y(3)*y(6)+y(4)*y(6)+y(5)*y(6)+x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(4)*y(7)+x(6)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(2)*y(7)+y(3)*y(7)+x(2)*y(8)+x(3)*y(8)+x(4)*y(8)+x(6)*y(8)+x(7)*y(8)+y(2)*y(8)+y(3)*y(8)+y(6)*y(8)+x(2)+x(4)+y(1)+y(2)+y(3)+y(4)+y(5)+y(6)+1
---
3
---
x(2)^2+x(2)*x(3)+x(2)*x(4)+x(1)*x(5)+x(4)*x(5)+x(5)^2+x(2)*x(6)+x(3)*x(6)+x(4)*x(6)+x(1)*x(7)+x(2)*x(7)+x(5)*x(7)+x(6)*x(7)+x(1)*x(8)+x(3)*x(8)+x(4)*x(8)+x(6)*x(8)+x(1)*y(1)+x(2)*y(1)+x(3)*y(1)+x(6)*y(1)+x(8)*y(1)+x(1)*y(2)+x(2)*y(2)+x(3)*y(2)+x(7)*y(2)+y(2)^2+x(2)*y(3)+x(4)*y(3)+x(5)*y(3)+x(8)*y(3)+x(1)*y(4)+x(2)*y(4)+x(4)*y(4)+x(8)*y(4)+x(3)*y(5)+x(6)*y(5)+x(7)*y(5)+x(8)*y(5)+y(4)*y(5)+y(5)^2+x(1)*y(6)+x(3)*y(6)+x(7)*y(6)+y(2)*y(6)+y(5)*y(6)+x(2)*y(7)+x(5)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(2)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(4)*y(8)+x(6)*y(8)+y(1)*y(8)+y(3)*y(8)+y(4)*y(8)+y(7)*y(8)+x(4)+x(7)+x(8)+y(1)+y(3)+y(4)+y(8)+1
---
4
---
x(1)^2+x(1)*x(2)+x(2)^2+x(1)*x(3)+x(2)*x(3)+x(2)*x(4)+x(3)*x(6)+x(5)*x(6)+x(6)^2+x(1)*x(7)+x(5)*x(7)+x(6)*x(7)+x(5)*x(8)+x(8)^2+x(2)*y(1)+x(3)*y(1)+y(1)^2+x(5)*y(2)+x(8)*y(2)+y(1)*y(2)+x(1)*y(3)+x(3)*y(3)+x(4)*y(3)+x(5)*y(3)+x(2)*y(4)+x(3)*y(4)+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+y(2)*y(4)+x(3)*y(5)+x(4)*y(5)+x(5)*y(5)+x(6)*y(5)+x(7)*y(5)+x(8)*y(5)+y(2)*y(5)+y(4)*y(5)+x(2)*y(6)+x(3)*y(6)+x(4)*y(6)+x(5)*y(6)+x(7)*y(6)+y(2)*y(6)+y(3)*y(6)+x(1)*y(7)+x(3)*y(7)+x(4)*y(7)+x(5)*y(7)+x(6)*y(7)+x(8)*y(7)+y(2)*y(7)+y(6)*y(7)+y(7)^2+x(4)*y(8)+x(5)*y(8)+x(7)*y(8)+y(1)*y(8)+y(2)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(5)+x(7)+x(8)+y(1)+y(2)+y(3)+y(6)+y(8)
---
5
---
x(2)*x(5)*x(6)+x(5)^2*x(6)+x(2)*x(5)*x(7)+x(5)*x(6)*x(7)+x(1)*x(2)*x(8)+x(1)*x(5)*x(8)+x(3)*x(5)*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(3)*x(8)^2+x(6)*x(8)^2+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(1)*x(6)*y(1)+x(5)*x(6)*y(1)+x(1)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(5)^2*y(2)+x(1)*x(6)*y(2)+x(6)^2*y(2)+x(6)*x(7)*y(2)+x(2)*x(8)*y(2)+x(6)*x(8)*y(2)+x(8)^2*y(2)+x(2)*y(1)*y(2)+x(6)*y(1)*y(2)+x(7)*y(1)*y(2)+x(1)*y(2)^2+x(5)*y(2)^2+x(6)*y(2)^2+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(5)^2*y(3)+x(2)*x(6)*y(3)+x(5)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(7)*y(3)+x(1)*x(8)*y(3)+x(3)*x(8)*y(3)+x(7)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(5)*y(1)*y(3)+x(6)*y(1)*y(3)+x(7)*y(1)*y(3)+y(1)^2*y(3)+x(5)*y(2)*y(3)+x(6)*y(2)*y(3)+x(8)*y(2)*y(3)+y(1)*y(2)*y(3)+y(2)^2*y(3)+x(5)*y(3)^2+y(1)*y(3)^2+x(2)^2*y(4)+x(1)*x(5)*y(4)+x(5)^2*y(4)+x(1)*x(6)*y(4)+x(5)*x(6)*y(4)+x(6)^2*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(6)*x(8)*y(4)+x(7)*x(8)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(2)*y(2)*y(4)+x(5)*y(2)*y(4)+x(8)*y(2)*y(4)+y(1)*y(2)*y(4)+y(2)^2*y(4)+x(5)*y(3)*y(4)+x(6)*y(3)*y(4)+x(8)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(5)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+y(2)*y(4)^2+y(3)*y(4)^2+y(4)^3+x(2)^2*y(5)+x(2)*x(6)*y(5)+x(6)^2*y(5)+x(5)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(1)*y(1)*y(5)+x(7)*y(1)*y(5)+x(5)*y(2)*y(5)+x(6)*y(2)*y(5)+x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+x(3)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(2)*y(5)^2+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(7)*y(2)*y(6)+y(1)*y(2)*y(6)+x(1)*y(3)*y(6)+x(2)*y(3)*y(6)+x(7)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+y(2)*y(3)*y(6)+x(2)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(3)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+y(6)^3+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(4)*y(2)*y(7)+x(8)*y(2)*y(7)+x(2)*y(3)*y(7)+x(4)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(5)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(7)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+x(5)*y(7)^2+x(8)*y(7)^2+y(1)*y(7)^2+y(2)*y(7)^2+y(4)*y(7)^2+y(7)^3+x(1)*x(2)*y(8)+x(2)^2*y(8)+x(3)^2*y(8)+x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(1)*x(8)*y(8)+x(7)*x(8)*y(8)+x(6)*y(1)*y(8)+x(8)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(3)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+y(1)*y(2)*y(8)+x(1)*y(3)*y(8)+x(3)*y(3)*y(8)+x(5)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(5)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(7)*y(5)*y(8)+y(2)*y(5)*y(8)+y(3)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+y(1)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(6)*y(7)*y(8)+y(7)^2*y(8)+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(8)^3+x(2)^2+x(1)*x(3)+x(1)*x(5)+x(4)*x(5)+x(2)*x(6)+x(3)*x(6)+x(5)*x(6)+x(1)*x(7)+x(6)*x(7)+x(1)*x(8)+x(3)*x(8)+x(5)*y(1)+x(6)*y(1)+y(1)^2+x(1)*y(2)+x(2)*y(2)+x(3)*y(2)+x(4)*y(2)+x(5)*y(2)+x(7)*y(2)+y(2)^2+x(6)*y(3)+x(8)*y(3)+y(1)*y(3)+x(2)*y(4)+x(5)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(3)*y(4)+y(4)^2+x(3)*y(5)+x(5)*y(5)+x(6)*y(5)+y(3)*y(5)+y(5)^2+x(1)*y(6)+x(2)*y(6)+x(3)*y(6)+x(6)*y(6)+x(7)*y(6)+y(1)*y(6)+y(4)*y(6)+y(5)*y(6)+x(1)*y(7)+x(5)*y(7)+x(6)*y(7)+y(1)*y(7)+y(5)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(3)*y(8)+x(4)*y(8)+x(8)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(1)+x(7)+x(8)+y(3)+y(4)+y(5)
---
6
---
x(2)*x(5)+x(1)*x(6)+x(4)*x(6)+x(5)*x(6)+x(5)*x(7)+x(6)*x(7)+x(2)*x(8)+x(5)*x(8)+x(7)*x(8)+x(2)*y(1)+x(4)*y(1)+x(6)*y(1)+x(7)*y(1)+x(8)*y(1)+y(1)^2+x(6)*y(2)+x(8)*y(2)+y(2)^2+x(1)*y(3)+x(2)*y(3)+x(4)*y(3)+x(5)*y(3)+x(6)*y(3)+y(1)*y(3)+y(2)*y(3)+x(5)*y(4)+x(8)*y(4)+y(2)*y(4)+y(3)*y(4)+x(1)*y(5)+x(6)*y(5)+x(8)*y(5)+y(2)*y(5)+y(3)*y(5)+y(4)*y(5)+y(5)^2+x(8)*y(6)+y(5)*y(6)+x(2)*y(7)+x(5)*y(7)+x(6)*y(7)+x(7)*y(7)+x(8)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+x(2)*y(8)+x(3)*y(8)+x(4)*y(8)+x(7)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(7)*y(8)+x(1)+x(3)+x(4)+x(5)+y(2)+y(3)+y(4)+y(6)+y(8)
---
7
---
x(2)^2+x(2)*x(3)+x(1)*x(4)+x(1)*x(5)+x(5)^2+x(1)*x(6)+x(2)*x(6)+x(3)*x(6)+x(4)*x(6)+x(5)*x(6)+x(2)*x(7)+x(3)*x(8)+x(4)*x(8)+x(5)*x(8)+x(6)*x(8)+x(8)^2+x(5)*y(1)+x(8)*y(1)+x(1)*y(2)+x(3)*y(2)+x(5)*y(2)+x(6)*y(2)+x(8)*y(2)+y(1)*y(2)+y(2)^2+x(1)*y(3)+x(2)*y(3)+x(5)*y(3)+y(1)*y(3)+y(2)*y(3)+x(2)*y(4)+x(4)*y(4)+x(7)*y(4)+y(1)*y(4)+y(2)*y(4)+x(3)*y(5)+x(4)*y(5)+x(7)*y(5)+y(3)*y(5)+y(4)*y(5)+x(1)*y(6)+x(3)*y(6)+x(4)*y(6)+x(5)*y(6)+x(7)*y(6)+y(1)*y(6)+y(2)*y(6)+x(3)*y(7)+x(7)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(5)*y(7)+x(2)*y(8)+x(3)*y(8)+x(4)*y(8)+x(6)*y(8)+x(7)*y(8)+y(2)*y(8)+y(3)*y(8)+y(4)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(6)+x(8)+y(3)+y(4)+y(5)+y(8)
---
8
---
x(1)*x(2)+x(2)^2+x(2)*x(3)+x(2)*x(5)+x(3)*x(5)+x(4)*x(5)+x(2)*x(6)+x(3)*x(6)+x(4)*x(6)+x(5)*x(6)+x(6)*x(7)+x(2)*x(8)+x(4)*x(8)+x(6)*x(8)+x(7)*x(8)+x(8)^2+x(1)*y(1)+x(3)*y(1)+x(4)*y(1)+x(5)*y(1)+x(3)*y(2)+x(4)*y(2)+x(7)*y(2)+x(8)*y(2)+y(2)^2+x(2)*y(3)+x(5)*y(3)+x(6)*y(3)+x(7)*y(3)+x(8)*y(3)+y(3)^2+x(1)*y(4)+x(2)*y(4)+x(3)*y(4)+x(7)*y(4)+x(8)*y(4)+y(3)*y(4)+y(4)^2+x(3)*y(5)+x(4)*y(5)+x(5)*y(5)+x(8)*y(5)+y(1)*y(5)+y(3)*y(5)+y(4)*y(5)+y(5)^2+x(1)*y(6)+x(2)*y(6)+x(3)*y(6)+x(5)*y(6)+x(8)*y(6)+y(1)*y(6)+y(2)*y(6)+y(3)*y(6)+y(4)*y(6)+x(1)*y(7)+x(2)*y(7)+x(4)*y(7)+x(5)*y(7)+x(6)*y(7)+x(8)*y(7)+y(5)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(3)*y(8)+x(4)*y(8)+x(6)*y(8)+y(1)*y(8)+y(4)*y(8)+y(7)*y(8)+x(1)+x(2)+x(3)+x(5)+x(6)+x(7)+y(1)+y(2)+y(3)+y(5)+y(6)+y(7)+1
---
9
---
x(2)*x(5)*x(6)+x(5)^2*x(6)+x(2)*x(5)*x(7)+x(5)*x(6)*x(7)+x(1)*x(2)*x(8)+x(1)*x(5)*x(8)+x(3)*x(5)*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(3)*x(8)^2+x(6)*x(8)^2+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(1)*x(6)*y(1)+x(5)*x(6)*y(1)+x(1)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(5)^2*y(2)+x(1)*x(6)*y(2)+x(6)^2*y(2)+x(6)*x(7)*y(2)+x(2)*x(8)*y(2)+x(6)*x(8)*y(2)+x(8)^2*y(2)+x(2)*y(1)*y(2)+x(6)*y(1)*y(2)+x(7)*y(1)*y(2)+x(1)*y(2)^2+x(5)*y(2)^2+x(6)*y(2)^2+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(5)^2*y(3)+x(2)*x(6)*y(3)+x(5)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(7)*y(3)+x(1)*x(8)*y(3)+x(3)*x(8)*y(3)+x(7)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(5)*y(1)*y(3)+x(6)*y(1)*y(3)+x(7)*y(1)*y(3)+y(1)^2*y(3)+x(5)*y(2)*y(3)+x(6)*y(2)*y(3)+x(8)*y(2)*y(3)+y(1)*y(2)*y(3)+y(2)^2*y(3)+x(5)*y(3)^2+y(1)*y(3)^2+x(2)^2*y(4)+x(1)*x(5)*y(4)+x(5)^2*y(4)+x(1)*x(6)*y(4)+x(5)*x(6)*y(4)+x(6)^2*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(6)*x(8)*y(4)+x(7)*x(8)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(2)*y(2)*y(4)+x(5)*y(2)*y(4)+x(8)*y(2)*y(4)+y(1)*y(2)*y(4)+y(2)^2*y(4)+x(5)*y(3)*y(4)+x(6)*y(3)*y(4)+x(8)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(5)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+y(2)*y(4)^2+y(3)*y(4)^2+y(4)^3+x(2)^2*y(5)+x(2)*x(6)*y(5)+x(6)^2*y(5)+x(5)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(1)*y(1)*y(5)+x(7)*y(1)*y(5)+x(5)*y(2)*y(5)+x(6)*y(2)*y(5)+x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+x(3)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(2)*y(5)^2+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(7)*y(2)*y(6)+y(1)*y(2)*y(6)+x(1)*y(3)*y(6)+x(2)*y(3)*y(6)+x(7)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+y(2)*y(3)*y(6)+x(2)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(3)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+y(6)^3+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(4)*y(2)*y(7)+x(8)*y(2)*y(7)+x(2)*y(3)*y(7)+x(4)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(5)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(7)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+x(5)*y(7)^2+x(8)*y(7)^2+y(1)*y(7)^2+y(2)*y(7)^2+y(4)*y(7)^2+y(7)^3+x(1)*x(2)*y(8)+x(2)^2*y(8)+x(3)^2*y(8)+x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(1)*x(8)*y(8)+x(7)*x(8)*y(8)+x(6)*y(1)*y(8)+x(8)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(3)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+y(1)*y(2)*y(8)+x(1)*y(3)*y(8)+x(3)*y(3)*y(8)+x(5)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(5)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(7)*y(5)*y(8)+y(2)*y(5)*y(8)+y(3)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+y(1)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(6)*y(7)*y(8)+y(7)^2*y(8)+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(8)^3+x(2)^2+x(1)*x(3)+x(1)*x(5)+x(4)*x(5)+x(2)*x(6)+x(3)*x(6)+x(5)*x(6)+x(1)*x(7)+x(6)*x(7)+x(1)*x(8)+x(3)*x(8)+x(7)*x(8)+x(6)*y(1)+x(3)*y(2)+x(5)*y(2)+x(6)*y(2)+x(7)*y(2)+y(1)*y(2)+x(6)*y(3)+x(7)*y(3)+x(8)*y(3)+y(3)^2+x(6)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(3)*y(4)+y(4)^2+x(1)*y(5)+x(3)*y(5)+x(6)*y(5)+x(8)*y(5)+y(1)*y(5)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(7)*y(6)+x(8)*y(6)+y(1)*y(6)+y(3)*y(6)+y(4)*y(6)+y(5)*y(6)+y(6)^2+x(3)*y(7)+x(5)*y(7)+x(6)*y(7)+y(1)*y(7)+y(4)*y(7)+y(5)*y(7)+x(1)*y(8)+x(2)*y(8)+x(3)*y(8)+x(4)*y(8)+x(5)*y(8)+x(8)*y(8)+y(2)*y(8)+y(5)*y(8)+y(6)*y(8)+x(1)+x(3)+x(5)+x(7)+x(8)+y(3)+y(5)+y(7)+y(8)
---
10
---
x(2)*x(3)+x(1)*x(5)+x(3)*x(5)+x(2)*x(6)+x(5)*x(6)+x(6)^2+x(1)*x(8)+x(4)*x(8)+x(1)*y(1)+x(2)*y(1)+x(4)*y(1)+x(5)*y(1)+x(8)*y(1)+x(1)*y(2)+x(5)*y(2)+x(6)*y(2)+x(1)*y(3)+x(2)*y(3)+x(3)*y(3)+x(5)*y(3)+y(2)*y(3)+y(3)^2+x(3)*y(4)+x(6)*y(4)+x(8)*y(4)+x(1)*y(5)+x(5)*y(5)+x(7)*y(5)+x(8)*y(5)+y(3)*y(5)+x(1)*y(6)+x(4)*y(6)+x(5)*y(6)+x(6)*y(6)+x(7)*y(6)+y(1)*y(6)+y(4)*y(6)+x(1)*y(7)+x(3)*y(7)+x(4)*y(7)+x(6)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(4)*y(8)+x(7)*y(8)+y(1)*y(8)+y(3)*y(8)+x(4)+x(5)+y(1)+y(2)+y(4)+y(5)+y(6)
---
11
---
x(2)^2+x(1)*x(4)+x(2)*x(4)+x(2)*x(5)+x(4)*x(5)+x(5)^2+x(5)*x(6)+x(6)^2+x(1)*x(8)+x(5)*x(8)+x(7)*x(8)+x(1)*y(2)+x(3)*y(2)+x(4)*y(2)+x(5)*y(2)+x(6)*y(2)+x(1)*y(3)+x(5)*y(3)+y(1)*y(3)+y(2)*y(3)+x(2)*y(4)+x(3)*y(4)+x(4)*y(4)+x(5)*y(4)+x(6)*y(4)+x(8)*y(4)+y(2)*y(4)+x(4)*y(5)+x(5)*y(5)+x(7)*y(5)+y(1)*y(5)+y(2)*y(5)+y(3)*y(5)+y(4)*y(5)+y(5)^2+x(3)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+y(1)*y(6)+y(2)*y(6)+y(5)*y(6)+x(2)*y(7)+x(3)*y(7)+x(5)*y(7)+x(6)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(3)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(3)*y(8)+x(8)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(7)*y(8)+y(8)^2+x(2)+x(5)+x(6)+y(2)+y(3)+y(6)+y(7)+y(8)+1
---
12
---
x(1)^2+x(1)*x(2)+x(1)*x(5)+x(4)*x(5)+x(5)^2+x(1)*x(6)+x(2)*x(6)+x(2)*x(7)+x(6)*x(7)+x(3)*x(8)+x(4)*x(8)+x(5)*x(8)+x(6)*x(8)+x(2)*y(1)+x(2)*y(2)+x(5)*y(2)+x(7)*y(2)+x(8)*y(2)+y(1)*y(2)+y(2)^2+x(3)*y(3)+x(4)*y(3)+x(8)*y(3)+y(1)*y(3)+x(3)*y(4)+x(5)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+y(4)^2+x(1)*y(5)+x(3)*y(5)+x(6)*y(5)+x(8)*y(5)+y(2)*y(5)+y(4)*y(5)+x(2)*y(6)+x(3)*y(6)+x(4)*y(6)+x(5)*y(6)+x(6)*y(6)+y(2)*y(6)+y(3)*y(6)+x(2)*y(7)+x(3)*y(7)+x(6)*y(7)+y(1)*y(7)+y(2)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+x(1)*y(8)+x(3)*y(8)+x(5)*y(8)+x(7)*y(8)+y(4)*y(8)+y(5)*y(8)+y(7)*y(8)+x(2)+x(3)+x(4)+x(5)+y(1)+y(3)+y(5)+y(6)+y(7)+y(8)+1
---
13
---
x(2)^2+x(2)*x(5)+x(5)^2+x(2)*x(6)+x(2)*x(8)+x(5)*x(8)+y(1)^2+x(1)*y(2)+x(8)*y(2)+y(1)*y(2)+x(2)*y(3)+x(2)*y(4)+x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+x(2)*y(5)+y(2)*y(5)+y(4)*y(5)+x(1)*y(6)+x(5)*y(6)+x(6)*y(6)+x(7)*y(6)+x(8)*y(6)+y(3)*y(6)+y(6)^2+x(5)*y(7)+x(8)*y(7)+y(1)*y(7)+y(3)*y(7)+y(5)*y(7)+y(7)^2+x(1)*y(8)+x(7)*y(8)+y(1)*y(8)+y(3)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(2)+x(4)+x(5)+x(6)+x(7)+x(8)+y(3)+y(6)+y(7)
---
14
---
x(2)*x(5)*x(6)+x(5)^2*x(6)+x(2)*x(5)*x(7)+x(5)*x(6)*x(7)+x(1)*x(2)*x(8)+x(1)*x(5)*x(8)+x(3)*x(5)*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(3)*x(8)^2+x(6)*x(8)^2+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(1)*x(6)*y(1)+x(5)*x(6)*y(1)+x(1)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(5)^2*y(2)+x(1)*x(6)*y(2)+x(6)^2*y(2)+x(6)*x(7)*y(2)+x(2)*x(8)*y(2)+x(6)*x(8)*y(2)+x(8)^2*y(2)+x(2)*y(1)*y(2)+x(6)*y(1)*y(2)+x(7)*y(1)*y(2)+x(1)*y(2)^2+x(5)*y(2)^2+x(6)*y(2)^2+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(5)^2*y(3)+x(2)*x(6)*y(3)+x(5)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(7)*y(3)+x(1)*x(8)*y(3)+x(3)*x(8)*y(3)+x(7)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(5)*y(1)*y(3)+x(6)*y(1)*y(3)+x(7)*y(1)*y(3)+y(1)^2*y(3)+x(5)*y(2)*y(3)+x(6)*y(2)*y(3)+x(8)*y(2)*y(3)+y(1)*y(2)*y(3)+y(2)^2*y(3)+x(5)*y(3)^2+y(1)*y(3)^2+x(2)^2*y(4)+x(1)*x(5)*y(4)+x(5)^2*y(4)+x(1)*x(6)*y(4)+x(5)*x(6)*y(4)+x(6)^2*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(6)*x(8)*y(4)+x(7)*x(8)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(2)*y(2)*y(4)+x(5)*y(2)*y(4)+x(8)*y(2)*y(4)+y(1)*y(2)*y(4)+y(2)^2*y(4)+x(5)*y(3)*y(4)+x(6)*y(3)*y(4)+x(8)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(5)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+y(2)*y(4)^2+y(3)*y(4)^2+y(4)^3+x(2)^2*y(5)+x(2)*x(6)*y(5)+x(6)^2*y(5)+x(5)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(1)*y(1)*y(5)+x(7)*y(1)*y(5)+x(5)*y(2)*y(5)+x(6)*y(2)*y(5)+x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+x(3)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(2)*y(5)^2+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(7)*y(2)*y(6)+y(1)*y(2)*y(6)+x(1)*y(3)*y(6)+x(2)*y(3)*y(6)+x(7)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+y(2)*y(3)*y(6)+x(2)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(3)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+y(6)^3+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(4)*y(2)*y(7)+x(8)*y(2)*y(7)+x(2)*y(3)*y(7)+x(4)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(5)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(7)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+x(5)*y(7)^2+x(8)*y(7)^2+y(1)*y(7)^2+y(2)*y(7)^2+y(4)*y(7)^2+y(7)^3+x(1)*x(2)*y(8)+x(2)^2*y(8)+x(3)^2*y(8)+x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(1)*x(8)*y(8)+x(7)*x(8)*y(8)+x(6)*y(1)*y(8)+x(8)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(3)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+y(1)*y(2)*y(8)+x(1)*y(3)*y(8)+x(3)*y(3)*y(8)+x(5)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(5)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(7)*y(5)*y(8)+y(2)*y(5)*y(8)+y(3)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+y(1)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(6)*y(7)*y(8)+y(7)^2*y(8)+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(8)^3+x(1)*x(2)+x(2)^2+x(1)*x(3)+x(2)*x(4)+x(5)^2+x(1)*x(6)+x(4)*x(6)+x(5)*x(6)+x(1)*x(7)+x(5)*x(7)+x(6)*x(7)+x(3)*x(8)+x(6)*x(8)+x(5)*y(1)+x(6)*y(1)+x(3)*y(2)+x(5)*y(2)+x(7)*y(2)+x(8)*y(2)+y(1)*y(2)+x(1)*y(3)+x(6)*y(3)+x(1)*y(4)+x(7)*y(4)+x(8)*y(4)+y(4)^2+x(2)*y(5)+x(3)*y(5)+x(6)*y(5)+x(7)*y(5)+y(4)*y(5)+x(1)*y(6)+x(2)*y(6)+x(3)*y(6)+x(4)*y(6)+x(5)*y(6)+x(6)*y(6)+y(1)*y(6)+y(2)*y(6)+y(5)*y(6)+y(6)^2+x(1)*y(7)+x(3)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+x(2)*y(8)+x(3)*y(8)+x(5)*y(8)+x(6)*y(8)+x(7)*y(8)+y(3)*y(8)+y(7)*y(8)+x(2)+x(3)+x(4)+x(6)+x(7)+y(3)+y(5)+y(7)
---
15
---
x(1)^2+x(1)*x(2)+x(1)*x(5)+x(1)*x(6)+x(5)*x(6)+x(6)^2+x(1)*y(1)+x(2)*y(1)+x(5)*y(1)+x(8)*y(1)+x(5)*y(2)+x(6)*y(2)+x(8)*y(2)+y(1)*y(2)+y(2)^2+x(1)*y(3)+y(1)*y(3)+y(2)*y(3)+x(1)*y(4)+x(2)*y(4)+x(8)*y(4)+y(2)*y(4)+y(4)^2+x(1)*y(5)+y(1)*y(5)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+y(1)*y(6)+y(4)*y(6)+y(6)^2+x(2)*y(7)+x(5)*y(7)+y(1)*y(7)+y(3)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(3)*y(8)+x(5)*y(8)+x(6)*y(8)+y(4)*y(8)+y(5)*y(8)+x(1)+x(2)+x(5)+x(6)+x(8)+y(1)+y(5)+y(6)
---
16
---
x(2)^2+x(2)*x(5)+x(2)*x(6)+x(5)*x(6)+x(1)*x(7)+x(2)*x(7)+x(5)*x(7)+x(1)*x(8)+x(2)*x(8)+x(3)*x(8)+x(6)*x(8)+x(1)*y(1)+x(8)*y(1)+y(1)^2+x(1)*y(2)+x(5)*y(2)+x(7)*y(2)+x(8)*y(2)+y(1)*y(2)+x(2)*y(3)+x(3)*y(3)+x(6)*y(3)+x(7)*y(3)+x(8)*y(3)+y(1)*y(3)+y(3)^2+x(5)*y(4)+x(7)*y(4)+y(2)*y(4)+x(2)*y(5)+x(3)*y(5)+x(7)*y(5)+x(8)*y(5)+y(1)*y(5)+y(2)*y(5)+y(3)*y(5)+x(3)*y(6)+x(7)*y(6)+x(2)*y(7)+x(3)*y(7)+x(4)*y(7)+x(5)*y(7)+x(6)*y(7)+y(1)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(7)*y(8)+y(4)*y(8)+y(8)^2+x(1)+x(2)+x(5)+y(2)+y(3)+y(4)+y(7)+y(8)
---
17
---
x(5)*x(6)+x(2)*x(7)+x(6)*x(7)+x(6)*x(8)+x(8)^2+x(4)*y(2)+x(6)*y(2)+y(1)*y(2)+y(2)^2+x(1)*y(3)+x(2)*y(3)+x(5)*y(3)+x(6)*y(3)+x(7)*y(3)+x(8)*y(3)+y(1)*y(3)+y(3)^2+x(6)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(3)*y(4)+x(7)*y(5)+x(8)*y(5)+y(3)*y(5)+y(4)*y(5)+x(8)*y(6)+y(1)*y(6)+y(5)*y(6)+y(6)^2+x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(4)*y(7)+x(6)*y(7)+y(3)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+x(2)*y(8)+x(4)*y(8)+x(5)*y(8)+x(6)*y(8)+y(1)*y(8)+y(3)*y(8)+y(4)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(3)+x(5)+y(3)+y(5)+y(6)+y(7)+1
---
18
---
x(2)*x(5)+x(2)*x(8)+x(5)*x(8)+x(6)*x(8)+x(7)*x(8)+x(8)^2+x(2)*y(1)+x(5)*y(1)+x(6)*y(1)+x(8)*y(1)+x(6)*y(2)+x(7)*y(2)+x(8)*y(2)+y(1)*y(2)+x(2)*y(3)+x(6)*y(3)+x(7)*y(3)+x(8)*y(3)+y(1)*y(3)+y(2)*y(3)+x(2)*y(4)+x(4)*y(4)+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+y(1)*y(4)+y(2)*y(4)+x(6)*y(5)+y(1)*y(5)+y(3)*y(5)+y(4)*y(5)+y(5)^2+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+x(7)*y(6)+y(1)*y(6)+y(6)^2+x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(8)*y(7)+y(2)*y(7)+y(3)*y(7)+y(5)*y(7)+y(6)*y(7)+x(1)*y(8)+x(3)*y(8)+x(4)*y(8)+x(5)*y(8)+x(6)*y(8)+x(7)*y(8)+x(8)*y(8)+y(1)*y(8)+y(2)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(2)+x(6)+x(7)+x(8)+y(1)+y(5)+1
---
19
---
x(8)^2+x(8)*y(1)+x(5)*y(2)+x(8)*y(2)+x(8)*y(3)+y(1)*y(3)+y(2)*y(3)+x(2)*y(4)+x(6)*y(4)+x(8)*y(4)+y(3)*y(4)+x(8)*y(5)+y(1)*y(5)+y(3)*y(5)+y(1)*y(6)+y(3)*y(6)+y(6)^2+x(5)*y(7)+x(7)*y(7)+y(1)*y(7)+y(4)*y(7)+y(5)*y(7)+y(7)^2+x(8)*y(8)+y(3)*y(8)+y(4)*y(8)+y(6)*y(8)+y(8)^2+x(1)+x(2)+x(5)+x(6)+x(8)+y(3)+y(7)+y(8)
---
20
---
x(2)*x(5)*x(6)+x(5)^2*x(6)+x(2)*x(5)*x(7)+x(5)*x(6)*x(7)+x(1)*x(2)*x(8)+x(1)*x(5)*x(8)+x(3)*x(5)*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(3)*x(8)^2+x(6)*x(8)^2+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(1)*x(6)*y(1)+x(5)*x(6)*y(1)+x(1)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(5)^2*y(2)+x(1)*x(6)*y(2)+x(6)^2*y(2)+x(6)*x(7)*y(2)+x(2)*x(8)*y(2)+x(6)*x(8)*y(2)+x(8)^2*y(2)+x(2)*y(1)*y(2)+x(6)*y(1)*y(2)+x(7)*y(1)*y(2)+x(1)*y(2)^2+x(5)*y(2)^2+x(6)*y(2)^2+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(5)^2*y(3)+x(2)*x(6)*y(3)+x(5)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(7)*y(3)+x(1)*x(8)*y(3)+x(3)*x(8)*y(3)+x(7)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(5)*y(1)*y(3)+x(6)*y(1)*y(3)+x(7)*y(1)*y(3)+y(1)^2*y(3)+x(5)*y(2)*y(3)+x(6)*y(2)*y(3)+x(8)*y(2)*y(3)+y(1)*y(2)*y(3)+y(2)^2*y(3)+x(5)*y(3)^2+y(1)*y(3)^2+x(2)^2*y(4)+x(1)*x(5)*y(4)+x(5)^2*y(4)+x(1)*x(6)*y(4)+x(5)*x(6)*y(4)+x(6)^2*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(6)*x(8)*y(4)+x(7)*x(8)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(2)*y(2)*y(4)+x(5)*y(2)*y(4)+x(8)*y(2)*y(4)+y(1)*y(2)*y(4)+y(2)^2*y(4)+x(5)*y(3)*y(4)+x(6)*y(3)*y(4)+x(8)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(5)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+y(2)*y(4)^2+y(3)*y(4)^2+y(4)^3+x(2)^2*y(5)+x(2)*x(6)*y(5)+x(6)^2*y(5)+x(5)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(1)*y(1)*y(5)+x(7)*y(1)*y(5)+x(5)*y(2)*y(5)+x(6)*y(2)*y(5)+x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+x(3)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(2)*y(5)^2+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(7)*y(2)*y(6)+y(1)*y(2)*y(6)+x(1)*y(3)*y(6)+x(2)*y(3)*y(6)+x(7)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+y(2)*y(3)*y(6)+x(2)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(3)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+y(6)^3+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(4)*y(2)*y(7)+x(8)*y(2)*y(7)+x(2)*y(3)*y(7)+x(4)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(5)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(7)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+x(5)*y(7)^2+x(8)*y(7)^2+y(1)*y(7)^2+y(2)*y(7)^2+y(4)*y(7)^2+y(7)^3+x(1)*x(2)*y(8)+x(2)^2*y(8)+x(3)^2*y(8)+x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(1)*x(8)*y(8)+x(7)*x(8)*y(8)+x(6)*y(1)*y(8)+x(8)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(3)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+y(1)*y(2)*y(8)+x(1)*y(3)*y(8)+x(3)*y(3)*y(8)+x(5)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(5)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(7)*y(5)*y(8)+y(2)*y(5)*y(8)+y(3)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+y(1)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(6)*y(7)*y(8)+y(7)^2*y(8)+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(8)^3+x(2)^2+x(1)*x(3)+x(2)*x(5)+x(4)*x(5)+x(3)*x(6)+x(5)*x(6)+x(2)*x(7)+x(6)*x(7)+x(7)^2+x(3)*x(8)+x(6)*x(8)+x(8)^2+x(6)*y(1)+x(7)*y(1)+x(1)*y(2)+x(2)*y(2)+x(3)*y(2)+x(5)*y(2)+x(6)*y(2)+x(7)*y(2)+y(2)^2+x(1)*y(3)+x(7)*y(3)+y(2)*y(3)+y(3)^2+x(3)*y(4)+x(5)*y(4)+x(6)*y(4)+y(2)*y(4)+y(4)^2+x(2)*y(5)+x(5)*y(5)+y(2)*y(5)+y(3)*y(5)+y(4)*y(5)+x(2)*y(6)+x(3)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(3)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(8)*y(8)+y(1)*y(8)+y(2)*y(8)+y(4)*y(8)+y(5)*y(8)+y(7)*y(8)+x(1)+x(3)+x(4)+x(5)+x(6)+x(8)+y(3)+y(5)+y(6)+y(8)
---
21
---
x(2)*x(3)+x(3)*x(5)+x(3)*x(6)+x(3)*x(8)+x(5)*x(8)+x(8)^2+x(5)*y(1)+x(8)*y(1)+x(6)*y(2)+x(8)*y(2)+x(3)*y(3)+x(4)*y(3)+y(2)*y(3)+x(1)*y(4)+x(3)*y(4)+x(5)*y(4)+x(6)*y(4)+y(2)*y(4)+x(3)*y(5)+x(4)*y(6)+x(5)*y(6)+x(8)*y(6)+y(2)*y(6)+y(3)*y(6)+y(4)*y(6)+y(6)^2+x(2)*y(7)+x(3)*y(7)+x(6)*y(7)+x(7)*y(7)+y(6)*y(7)+x(2)*y(8)+x(3)*y(8)+x(5)*y(8)+x(6)*y(8)+x(8)*y(8)+y(1)*y(8)+y(2)*y(8)+y(4)*y(8)+y(6)*y(8)+x(3)+x(4)+x(5)+x(6)+x(8)+y(1)+y(2)+y(4)+y(5)
---
22
---
x(3)*y(2)+x(4)*y(2)+x(5)*y(2)+y(1)*y(2)+x(3)*y(4)+x(4)*y(4)+x(5)*y(4)+x(6)*y(4)+x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+y(4)^2+x(3)*y(5)+x(5)*y(5)+x(8)*y(5)+y(3)*y(5)+y(5)*y(6)+x(2)*y(7)+x(3)*y(7)+x(5)*y(7)+x(7)*y(7)+y(1)*y(7)+y(4)*y(7)+y(5)*y(7)+y(7)^2+x(2)*y(8)+x(3)*y(8)+x(6)*y(8)+x(7)*y(8)+x(8)*y(8)+y(4)*y(8)+y(8)^2+x(3)+x(4)+x(6)+y(1)+y(2)+y(4)+y(6)+y(7)+1
---
23
---
x(2)*x(5)*x(6)+x(5)^2*x(6)+x(2)*x(5)*x(7)+x(5)*x(6)*x(7)+x(1)*x(2)*x(8)+x(1)*x(5)*x(8)+x(3)*x(5)*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(3)*x(8)^2+x(6)*x(8)^2+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(1)*x(6)*y(1)+x(5)*x(6)*y(1)+x(1)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(5)^2*y(2)+x(1)*x(6)*y(2)+x(6)^2*y(2)+x(6)*x(7)*y(2)+x(2)*x(8)*y(2)+x(6)*x(8)*y(2)+x(8)^2*y(2)+x(2)*y(1)*y(2)+x(6)*y(1)*y(2)+x(7)*y(1)*y(2)+x(1)*y(2)^2+x(5)*y(2)^2+x(6)*y(2)^2+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(5)^2*y(3)+x(2)*x(6)*y(3)+x(5)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(7)*y(3)+x(1)*x(8)*y(3)+x(3)*x(8)*y(3)+x(7)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(5)*y(1)*y(3)+x(6)*y(1)*y(3)+x(7)*y(1)*y(3)+y(1)^2*y(3)+x(5)*y(2)*y(3)+x(6)*y(2)*y(3)+x(8)*y(2)*y(3)+y(1)*y(2)*y(3)+y(2)^2*y(3)+x(5)*y(3)^2+y(1)*y(3)^2+x(2)^2*y(4)+x(1)*x(5)*y(4)+x(5)^2*y(4)+x(1)*x(6)*y(4)+x(5)*x(6)*y(4)+x(6)^2*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(6)*x(8)*y(4)+x(7)*x(8)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(2)*y(2)*y(4)+x(5)*y(2)*y(4)+x(8)*y(2)*y(4)+y(1)*y(2)*y(4)+y(2)^2*y(4)+x(5)*y(3)*y(4)+x(6)*y(3)*y(4)+x(8)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(5)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+y(2)*y(4)^2+y(3)*y(4)^2+y(4)^3+x(2)^2*y(5)+x(2)*x(6)*y(5)+x(6)^2*y(5)+x(5)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(1)*y(1)*y(5)+x(7)*y(1)*y(5)+x(5)*y(2)*y(5)+x(6)*y(2)*y(5)+x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+x(3)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(2)*y(5)^2+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(7)*y(2)*y(6)+y(1)*y(2)*y(6)+x(1)*y(3)*y(6)+x(2)*y(3)*y(6)+x(7)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+y(2)*y(3)*y(6)+x(2)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(3)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+y(6)^3+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(4)*y(2)*y(7)+x(8)*y(2)*y(7)+x(2)*y(3)*y(7)+x(4)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(5)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(7)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+x(5)*y(7)^2+x(8)*y(7)^2+y(1)*y(7)^2+y(2)*y(7)^2+y(4)*y(7)^2+y(7)^3+x(1)*x(2)*y(8)+x(2)^2*y(8)+x(3)^2*y(8)+x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(1)*x(8)*y(8)+x(7)*x(8)*y(8)+x(6)*y(1)*y(8)+x(8)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(3)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+y(1)*y(2)*y(8)+x(1)*y(3)*y(8)+x(3)*y(3)*y(8)+x(5)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(5)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(7)*y(5)*y(8)+y(2)*y(5)*y(8)+y(3)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+y(1)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(6)*y(7)*y(8)+y(7)^2*y(8)+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(8)^3+x(2)^2+x(1)*x(3)+x(4)*x(5)+x(3)*x(6)+x(1)*x(7)+x(2)*x(7)+x(5)*x(7)+x(6)*x(7)+x(3)*x(8)+x(5)*x(8)+x(6)*x(8)+x(7)*x(8)+x(8)^2+x(6)*y(1)+x(8)*y(1)+x(2)*y(2)+x(3)*y(2)+x(6)*y(2)+x(2)*y(3)+x(7)*y(3)+x(8)*y(3)+y(1)*y(3)+y(2)*y(3)+y(3)^2+x(1)*y(4)+x(2)*y(4)+x(5)*y(4)+x(6)*y(4)+y(1)*y(4)+y(2)*y(4)+x(2)*y(5)+x(3)*y(5)+x(5)*y(5)+x(7)*y(5)+x(8)*y(5)+x(1)*y(6)+x(3)*y(6)+x(6)*y(6)+x(7)*y(6)+y(1)*y(6)+y(4)*y(6)+y(5)*y(6)+y(6)^2+x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(6)*y(7)+y(1)*y(7)+y(2)*y(7)+y(3)*y(7)+y(5)*y(7)+y(7)^2+x(3)*y(8)+x(5)*y(8)+x(6)*y(8)+y(3)*y(8)+y(4)*y(8)+y(5)*y(8)+y(8)^2+x(2)+x(5)+y(4)+y(5)+y(6)+y(8)+1
---
24
---
x(2)*x(5)+x(4)*x(5)+x(5)*x(7)+x(6)*x(7)+x(5)*x(8)+x(7)*y(1)+x(8)*y(1)+x(1)*y(2)+x(2)*y(2)+x(3)*y(2)+x(5)*y(2)+x(7)*y(2)+y(2)^2+x(1)*y(3)+x(4)*y(3)+x(8)*y(3)+x(1)*y(4)+x(3)*y(4)+x(4)*y(4)+x(7)*y(4)+y(1)*y(4)+y(4)^2+x(2)*y(5)+x(4)*y(5)+x(5)*y(5)+x(7)*y(5)+y(4)*y(5)+y(5)^2+x(1)*y(6)+x(3)*y(6)+x(4)*y(6)+x(7)*y(6)+x(8)*y(6)+y(4)*y(6)+x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(4)*y(7)+x(5)*y(7)+x(6)*y(7)+x(8)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+x(2)*y(8)+x(4)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(6)*y(8)+x(2)+x(3)+x(4)+x(5)+x(6)+x(7)+x(8)+y(2)+y(5)+y(6)+1
---
25
---
x(2)*x(8)+x(5)*x(8)+x(6)*x(8)+x(8)^2+x(2)*y(1)+x(5)*y(1)+x(6)*y(1)+x(8)*y(1)+x(8)*y(2)+y(2)^2+y(1)*y(3)+x(5)*y(4)+x(6)*y(4)+x(8)*y(4)+x(8)*y(5)+y(1)*y(5)+x(8)*y(6)+y(3)*y(6)+x(5)*y(7)+x(8)*y(7)+y(2)*y(7)+y(4)*y(7)+x(1)*y(8)+x(2)*y(8)+x(5)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(7)*y(8)+y(8)^2+x(6)+y(2)+y(6)+y(8)
---
26
---
y(1)*y(2)+x(2)*y(4)+x(6)*y(4)+x(8)*y(4)+y(4)^2+x(2)*y(5)+x(6)*y(5)+x(8)*y(5)+y(4)*y(5)+y(5)^2+x(8)*y(6)+y(2)*y(6)+y(3)*y(6)+y(5)*y(6)+x(5)*y(7)+x(8)*y(7)+y(1)*y(7)+y(2)*y(7)+y(5)*y(7)+y(6)*y(7)+x(1)*y(8)+x(2)*y(8)+x(3)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(6)*y(8)+x(2)+x(5)+x(8)+y(2)+y(3)+y(8)
---
27
---
x(2)*x(5)*x(6)+x(5)^2*x(6)+x(2)*x(5)*x(7)+x(5)*x(6)*x(7)+x(1)*x(2)*x(8)+x(1)*x(5)*x(8)+x(3)*x(5)*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(3)*x(8)^2+x(6)*x(8)^2+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(1)*x(6)*y(1)+x(5)*x(6)*y(1)+x(1)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(5)^2*y(2)+x(1)*x(6)*y(2)+x(6)^2*y(2)+x(6)*x(7)*y(2)+x(2)*x(8)*y(2)+x(6)*x(8)*y(2)+x(8)^2*y(2)+x(2)*y(1)*y(2)+x(6)*y(1)*y(2)+x(7)*y(1)*y(2)+x(1)*y(2)^2+x(5)*y(2)^2+x(6)*y(2)^2+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(5)^2*y(3)+x(2)*x(6)*y(3)+x(5)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(7)*y(3)+x(1)*x(8)*y(3)+x(3)*x(8)*y(3)+x(7)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(5)*y(1)*y(3)+x(6)*y(1)*y(3)+x(7)*y(1)*y(3)+y(1)^2*y(3)+x(5)*y(2)*y(3)+x(6)*y(2)*y(3)+x(8)*y(2)*y(3)+y(1)*y(2)*y(3)+y(2)^2*y(3)+x(5)*y(3)^2+y(1)*y(3)^2+x(2)^2*y(4)+x(1)*x(5)*y(4)+x(5)^2*y(4)+x(1)*x(6)*y(4)+x(5)*x(6)*y(4)+x(6)^2*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(6)*x(8)*y(4)+x(7)*x(8)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(2)*y(2)*y(4)+x(5)*y(2)*y(4)+x(8)*y(2)*y(4)+y(1)*y(2)*y(4)+y(2)^2*y(4)+x(5)*y(3)*y(4)+x(6)*y(3)*y(4)+x(8)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(5)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+y(2)*y(4)^2+y(3)*y(4)^2+y(4)^3+x(2)^2*y(5)+x(2)*x(6)*y(5)+x(6)^2*y(5)+x(5)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(1)*y(1)*y(5)+x(7)*y(1)*y(5)+x(5)*y(2)*y(5)+x(6)*y(2)*y(5)+x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+x(3)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(2)*y(5)^2+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(7)*y(2)*y(6)+y(1)*y(2)*y(6)+x(1)*y(3)*y(6)+x(2)*y(3)*y(6)+x(7)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+y(2)*y(3)*y(6)+x(2)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(3)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+y(6)^3+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(4)*y(2)*y(7)+x(8)*y(2)*y(7)+x(2)*y(3)*y(7)+x(4)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(5)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(7)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+x(5)*y(7)^2+x(8)*y(7)^2+y(1)*y(7)^2+y(2)*y(7)^2+y(4)*y(7)^2+y(7)^3+x(1)*x(2)*y(8)+x(2)^2*y(8)+x(3)^2*y(8)+x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(1)*x(8)*y(8)+x(7)*x(8)*y(8)+x(6)*y(1)*y(8)+x(8)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(3)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+y(1)*y(2)*y(8)+x(1)*y(3)*y(8)+x(3)*y(3)*y(8)+x(5)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(5)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(7)*y(5)*y(8)+y(2)*y(5)*y(8)+y(3)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+y(1)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(6)*y(7)*y(8)+y(7)^2*y(8)+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(8)^3+x(2)^2+x(1)*x(3)+x(1)*x(5)+x(4)*x(5)+x(3)*x(6)+x(1)*x(7)+x(2)*x(7)+x(5)*x(7)+x(6)*x(7)+x(1)*x(8)+x(2)*x(8)+x(3)*x(8)+x(6)*x(8)+x(7)*x(8)+x(6)*y(1)+x(2)*y(2)+x(3)*y(2)+x(6)*y(2)+x(8)*y(2)+y(2)^2+x(7)*y(3)+y(1)*y(3)+y(2)*y(3)+y(3)^2+x(2)*y(4)+x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+x(1)*y(5)+x(3)*y(5)+y(2)*y(5)+x(1)*y(6)+x(5)*y(6)+x(8)*y(6)+y(2)*y(6)+y(4)*y(6)+y(5)*y(6)+x(1)*y(7)+x(3)*y(7)+x(5)*y(7)+y(1)*y(7)+y(3)*y(7)+y(5)*y(7)+x(1)*y(8)+x(2)*y(8)+x(5)*y(8)+y(3)*y(8)+y(5)*y(8)+y(7)*y(8)+x(1)+x(2)+x(5)+x(6)+y(1)+y(2)+y(4)
---
28
---
x(1)*x(5)+x(5)^2+x(2)*x(6)+x(3)*x(6)+x(5)*x(6)+x(6)^2+x(5)*x(7)+x(6)*x(7)+x(1)*x(8)+x(5)*x(8)+x(5)*y(1)+x(6)*y(1)+x(6)*y(2)+x(1)*y(3)+x(5)*y(3)+x(2)*y(4)+x(5)*y(4)+y(3)*y(4)+x(1)*y(5)+x(6)*y(5)+x(1)*y(6)+y(4)*y(6)+x(1)*y(7)+x(2)*y(7)+x(6)*y(7)+x(8)*y(7)+y(1)*y(7)+y(2)*y(7)+y(7)^2+x(2)*y(8)+x(4)*y(8)+x(6)*y(8)+y(4)*y(8)+x(1)+x(2)+x(3)+x(8)+y(2)+y(4)+y(5)+y(7)+y(8)+1
---
29
---
x(2)*x(7)+x(6)*x(7)+x(8)*y(2)+x(1)*y(3)+x(2)*y(3)+x(5)*y(3)+x(6)*y(3)+x(7)*y(3)+x(8)*y(3)+y(2)*y(3)+y(3)^2+x(1)*y(4)+x(2)*y(4)+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+x(8)*y(4)+y(4)^2+x(7)*y(5)+y(3)*y(5)+y(4)*y(5)+x(8)*y(6)+y(2)*y(6)+y(5)*y(6)+x(5)*y(7)+x(7)*y(7)+y(1)*y(7)+y(2)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(5)*y(8)+x(8)*y(8)+y(1)*y(8)+y(3)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(6)+x(7)+y(5)+y(6)+1
---
30
---
x(7)*x(8)+x(7)*y(2)+x(8)*y(2)+x(7)*y(3)+x(8)*y(3)+x(1)*y(4)+x(2)*y(4)+x(5)*y(4)+x(7)*y(4)+y(1)*y(4)+y(4)*y(5)+x(5)*y(6)+x(7)*y(6)+y(3)*y(6)+y(5)*y(6)+y(6)^2+x(2)*y(7)+x(5)*y(7)+y(2)*y(7)+y(4)*y(7)+y(6)*y(7)+y(7)^2+x(2)*y(8)+x(3)*y(8)+x(5)*y(8)+x(6)*y(8)+x(7)*y(8)+y(1)*y(8)+y(3)*y(8)+y(4)*y(8)+y(8)^2+x(2)+x(5)+x(7)+x(8)+y(4)+y(6)+y(7)+1
---
31
---
y(2)*y(3)+x(6)*y(4)+x(8)*y(4)+y(2)*y(4)+y(3)*y(4)+y(4)^2+x(5)*y(5)+x(6)*y(5)+y(1)*y(5)+y(5)^2+x(5)*y(6)+x(8)*y(6)+y(6)^2+x(2)*y(7)+x(6)*y(7)+x(8)*y(7)+y(1)*y(7)+y(4)*y(7)+y(7)^2+x(4)*y(8)+y(1)*y(8)+y(2)*y(8)+y(4)*y(8)+y(6)*y(8)+y(8)^2+x(8)+y(2)+1
---
32
---
x(2)*x(5)*x(6)+x(5)^2*x(6)+x(2)*x(5)*x(7)+x(5)*x(6)*x(7)+x(1)*x(2)*x(8)+x(1)*x(5)*x(8)+x(3)*x(5)*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(3)*x(8)^2+x(6)*x(8)^2+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(1)*x(6)*y(1)+x(5)*x(6)*y(1)+x(1)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(5)^2*y(2)+x(1)*x(6)*y(2)+x(6)^2*y(2)+x(6)*x(7)*y(2)+x(2)*x(8)*y(2)+x(6)*x(8)*y(2)+x(8)^2*y(2)+x(2)*y(1)*y(2)+x(6)*y(1)*y(2)+x(7)*y(1)*y(2)+x(1)*y(2)^2+x(5)*y(2)^2+x(6)*y(2)^2+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(5)^2*y(3)+x(2)*x(6)*y(3)+x(5)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(7)*y(3)+x(1)*x(8)*y(3)+x(3)*x(8)*y(3)+x(7)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(5)*y(1)*y(3)+x(6)*y(1)*y(3)+x(7)*y(1)*y(3)+y(1)^2*y(3)+x(5)*y(2)*y(3)+x(6)*y(2)*y(3)+x(8)*y(2)*y(3)+y(1)*y(2)*y(3)+y(2)^2*y(3)+x(5)*y(3)^2+y(1)*y(3)^2+x(2)^2*y(4)+x(1)*x(5)*y(4)+x(5)^2*y(4)+x(1)*x(6)*y(4)+x(5)*x(6)*y(4)+x(6)^2*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(6)*x(8)*y(4)+x(7)*x(8)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(2)*y(2)*y(4)+x(5)*y(2)*y(4)+x(8)*y(2)*y(4)+y(1)*y(2)*y(4)+y(2)^2*y(4)+x(5)*y(3)*y(4)+x(6)*y(3)*y(4)+x(8)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(5)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+y(2)*y(4)^2+y(3)*y(4)^2+y(4)^3+x(2)^2*y(5)+x(2)*x(6)*y(5)+x(6)^2*y(5)+x(5)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(1)*y(1)*y(5)+x(7)*y(1)*y(5)+x(5)*y(2)*y(5)+x(6)*y(2)*y(5)+x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+x(3)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(2)*y(5)^2+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(7)*y(2)*y(6)+y(1)*y(2)*y(6)+x(1)*y(3)*y(6)+x(2)*y(3)*y(6)+x(7)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+y(2)*y(3)*y(6)+x(2)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(3)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+y(6)^3+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(4)*y(2)*y(7)+x(8)*y(2)*y(7)+x(2)*y(3)*y(7)+x(4)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(5)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(7)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+x(5)*y(7)^2+x(8)*y(7)^2+y(1)*y(7)^2+y(2)*y(7)^2+y(4)*y(7)^2+y(7)^3+x(1)*x(2)*y(8)+x(2)^2*y(8)+x(3)^2*y(8)+x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(1)*x(8)*y(8)+x(7)*x(8)*y(8)+x(6)*y(1)*y(8)+x(8)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(3)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+y(1)*y(2)*y(8)+x(1)*y(3)*y(8)+x(3)*y(3)*y(8)+x(5)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(5)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(7)*y(5)*y(8)+y(2)*y(5)*y(8)+y(3)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+y(1)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(6)*y(7)*y(8)+y(7)^2*y(8)+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(8)^3+x(2)^2+x(1)*x(3)+x(1)*x(5)+x(4)*x(5)+x(5)^2+x(3)*x(6)+x(1)*x(7)+x(2)*x(7)+x(5)*x(7)+x(6)*x(7)+x(1)*x(8)+x(3)*x(8)+x(7)*x(8)+x(5)*y(1)+x(8)*y(1)+x(2)*y(2)+x(3)*y(2)+x(5)*y(2)+x(8)*y(2)+y(2)^2+x(2)*y(3)+x(7)*y(3)+y(2)*y(3)+y(3)^2+x(2)*y(4)+x(5)*y(4)+x(6)*y(4)+y(2)*y(4)+y(4)^2+x(2)*y(5)+x(3)*y(5)+x(6)*y(5)+x(7)*y(5)+x(8)*y(5)+y(2)*y(5)+y(3)*y(5)+y(4)*y(5)+x(3)*y(6)+x(5)*y(6)+x(6)*y(6)+x(7)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+x(3)*y(7)+x(6)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(2)*y(8)+x(3)*y(8)+x(4)*y(8)+x(5)*y(8)+x(6)*y(8)+x(8)*y(8)+y(2)*y(8)+y(5)*y(8)+x(5)+x(6)+y(1)+y(3)+y(6)+1
---
33
---
x(6)+y(6)
---
34
---
x(2)+x(5)+x(6)+y(3)+y(4)
---
35
---
x(6)+y(1)+y(2)+y(7)
---
36
---
y(3)+y(5)
---
37
---
x(2)+x(5)+x(6)+y(6)+y(8)+1
---
38
---
x(8)+y(1)+y(6)+y(8)
---
39
---
x(2)+x(5)+x(6)+y(4)+y(5)+y(6)+y(7)
---
40
---
y(8)
---
41
---
x(5)+y(2)+y(7)+y(8)
---
42
---
x(5)+x(6)+y(5)+y(6)+y(8)
---
43
---
x(2)+x(5)+x(6)+y(2)+y(4)+y(5)+y(6)+y(7)
---
44
---
x(5)+x(6)+x(8)+y(1)+y(2)+y(7)+y(8)
---
45
---
y(3)+y(4)+y(5)+y(6)
---
46
---
x(5)+y(3)+y(5)+y(7)+y(8)
---
47
---
x(6)+y(1)+y(2)+y(5)+y(6)+y(7)+y(8)
---
48
---
x(5)+y(2)+y(6)+y(7)
---
49
---
y(3)+y(8)
---
50
---
x(8)+y(3)+y(4)+y(6)+y(7)+1
---
51
---
x(6)+y(3)+y(4)+y(8)
---
52
---
y(1)+y(2)+y(8)+1
---
53
---
x(3)+x(6)+x(8)+y(1)+y(2)+y(5)+y(6)+y(7)+y(8)
---
54
---
x(3)+x(5)+x(6)+y(1)+y(2)+y(3)+y(5)+y(7)+1
---
55
---
x(2)+x(8)+y(5)+y(6)+1
---
56
---
x(8)+y(2)+y(5)+y(7)+1
---
57
---
x(5)+x(6)+y(4)+y(8)+1
---
58
---
x(1)+x(8)+y(6)+y(7)+1
---
59
---
x(1)+x(5)+x(6)+x(8)+y(1)+y(2)+y(4)+y(6)
---
60
---
x(1)+x(2)+x(5)+x(8)+y(2)+y(5)+y(7)+y(8)+1
---
61
---
x(3)+x(4)+x(7)+x(8)+y(1)+y(4)+y(6)+y(7)
---
62
---
x(3)+x(5)+x(7)+y(2)+y(3)+y(4)+y(5)+y(7)+y(8)
---
63
---
x(8)+y(1)+y(2)+y(3)+y(4)
---
64
---
x(1)+x(2)+x(4)+x(5)+x(6)+y(2)+y(3)+y(7)+y(8)
---
65
---
x(2)+x(3)+x(5)+x(6)+x(7)+y(1)+y(6)+y(7)+y(8)+1
---
66
---
x(1)+x(5)+x(7)+y(1)+y(5)+y(7)+1
---
67
---
y(2)+y(3)+y(4)+y(8)
---
68
---
x(5)+x(6)+x(8)+y(1)+y(3)+y(5)+y(6)+y(7)+1
---
69
---
x(1)+x(2)+x(7)+y(1)+y(2)+y(3)+y(6)
---
70
---
x(1)+x(2)+x(7)+y(1)+y(5)+y(6)+y(7)+1
---
71
---
x(3)+x(5)+x(6)+x(7)+y(1)+y(3)+y(4)+y(5)+y(7)+y(8)
---
72
---
x(1)+x(2)+x(5)+x(6)+x(7)+x(8)+y(1)+y(2)+y(3)+y(8)
---
73
---
x(1)+x(2)+x(6)+x(8)+y(2)+y(3)+y(4)+y(5)+y(6)+1
---
74
---
x(1)+x(6)+x(8)+y(1)+y(4)+y(5)+y(6)+y(8)+1
---
75
---
x(5)+x(6)+y(1)+y(2)+y(6)+y(7)+y(8)
---
76
---
x(2)+x(6)+x(8)+y(2)+y(7)
---
77
---
x(1)+x(5)+x(6)+y(1)+y(2)+y(3)+y(4)+y(6)+y(7)
---
78
---
x(1)+x(4)+x(8)+y(3)+y(7)+y(8)+1
---
79
---
x(1)+x(3)+x(4)+x(5)+x(6)+x(7)+x(8)+y(1)+y(2)+y(3)+y(4)+y(7)+y(8)+1
---
80
---
x(1)+x(3)+x(6)+x(7)+y(2)+y(3)+y(5)+y(8)+1
---
81
---
y(7)+1
---
82
---
y(4)+1
---
83
---
y(8)
---
84
---
x(8)+y(3)+y(5)+y(6)+y(7)
---
85
---
y(4)+y(7)+y(8)+1
---
86
---
y(8)+1
---
87
---
x(8)+y(3)+y(5)+y(6)+y(7)+1
---
88
---
y(8)
---
89
---
y(2)+y(8)
---
90
---
x(5)+x(8)+y(3)+y(6)
---
91
---
y(2)+1
---
92
---
x(5)+x(8)+y(7)+1
---
93
---
y(3)+y(6)+y(8)
---
94
---
x(8)+y(2)+y(3)+y(4)+y(5)+y(6)+y(7)+1
---
95
---
0
---
96
---
x(8)+y(2)+y(3)+y(4)+y(5)+y(6)
---
97
---
y(7)
---
98
---
y(7)+y(8)+1
---
99
---
y(8)
---
100
---
0
---
101
---
x(5)+x(8)+y(3)+y(6)
---
102
---
y(2)+y(4)+y(8)
---
103
---
y(4)+y(8)
---
104
---
1
---
105
---
y(4)+y(7)+1
---
106
---
x(8)+y(3)+y(4)+y(5)+y(6)+y(8)+1
---
107
---
x(8)+y(3)+y(4)+y(5)+y(6)
---
108
---
y(4)+y(6)+y(7)
---
109
---
x(5)+x(8)+y(2)+y(3)+y(4)+y(6)+y(8)+1
---
110
---
x(8)+y(2)+y(3)+y(4)+y(5)+y(8)+1
---
111
---
y(2)+y(3)+y(6)+y(8)
---
112
---
x(8)+y(5)
---
113
---
x(5)+x(8)+y(3)+y(6)
---
114
---
y(4)+y(7)+y(8)
---
115
---
y(2)+y(4)+y(8)+1
---
116
---
y(7)
---
117
---
y(8)+1
---
118
---
x(5)+x(8)+y(8)+1
---
119
---
x(5)+x(8)+1
---
120
---
1
---
121
---
x(2)+x(3)+x(5)+x(6)+x(7)+y(1)+y(2)+y(5)+y(7)+y(8)
---
122
---
x(1)+x(5)+x(7)+x(8)+y(1)+y(3)+y(7)+y(8)+1
---
123
---
x(5)+x(8)+y(1)+y(2)+y(5)+y(8)
---
124
---
x(5)+x(6)+y(1)+y(2)+y(4)+y(5)+y(6)+1
---
125
---
x(5)+y(1)+y(3)+y(4)+y(6)+y(8)+1
---
126
---
x(6)+y(1)+y(3)+y(8)
---
127
---
x(2)+x(3)+x(5)+x(6)+x(7)+y(1)+y(2)+y(4)+y(5)+y(7)
---
128
---
x(1)+x(5)+x(7)+x(8)+y(1)+y(2)+y(4)+y(6)+y(7)+y(8)+1
> 


==> anc/char_3.txt <==
                     SINGULAR                                 /
 A Computer Algebra System for Polynomial Computations       /   version 4.1.1
                                                           0<
 by: W. Decker, G.-M. Greuel, G. Pfister, H. Schoenemann     \   Feb 2018
FB Mathematik der Universitaet, D-67653 Kaiserslautern        \
> ring r=3,(x(1..8),y(1..8)),dp;
> poly f(1) = y(5)*y(5) + y(6)*y(1) + y(7)*x(5) + y(8)*x(1) - 1;
> poly f(2) = y(5)*y(6) + y(6)*y(2) + y(7)*x(6) + y(8)*x(2);
> poly f(3) = y(5)*y(7) + y(6)*y(3) + y(7)*x(7) + y(8)*x(3);
> poly f(4) = y(5)*y(8) + y(6)*y(4) + y(7)*x(8) + y(8)*x(4);
> poly f(5) = y(5)*y(1) + y(6)*y(5) + y(7)*x(1) + y(8)*x(5) + y(2);
> poly f(6) = y(5)*y(2) + y(6)*y(6) + y(7)*x(2) + y(8)*x(6) + y(1);
> poly f(7) = y(5)*y(3) + y(6)*y(7) + y(7)*x(3) + y(8)*x(7) + y(4);
> poly f(8) = y(5)*y(4) + y(6)*y(8) + y(7)*x(4) + y(8)*x(8) + y(3);
> poly f(9) = y(1)*y(5) + y(2)*y(1) + y(3)*x(5) + y(4)*x(1);
> poly f(10) = y(1)*y(6) + y(2)*y(2) + y(3)*x(6) + y(4)*x(2) - 1;
> poly f(11) = y(1)*y(7) + y(2)*y(3) + y(3)*x(7) + y(4)*x(3);
> poly f(12) = y(1)*y(8) + y(2)*y(4) + y(3)*x(8) + y(4)*x(4);
> poly f(13) = y(1)*y(1) + y(2)*y(5) + y(3)*x(1) + y(4)*x(5) + y(6);
> poly f(14) = y(1)*y(2) + y(2)*y(6) + y(3)*x(2) + y(4)*x(6) + y(5);
> poly f(15) = y(1)*y(3) + y(2)*y(7) + y(3)*x(3) + y(4)*x(7) + y(8);
> poly f(16) = y(1)*y(4) + y(2)*y(8) + y(3)*x(4) + y(4)*x(8) + y(7);
> poly f(17) = x(5)*y(5) + x(6)*y(1) + x(7)*x(5) + x(8)*x(1);
> poly f(18) = x(5)*y(6) + x(6)*y(2) + x(7)*x(6) + x(8)*x(2);
> poly f(19) = x(5)*y(7) + x(6)*y(3) + x(7)*x(7) + x(8)*x(3) - 1;
> poly f(20) = x(5)*y(8) + x(6)*y(4) + x(7)*x(8) + x(8)*x(4);
> poly f(21) = x(5)*y(1) + x(6)*y(5) + x(7)*x(1) + x(8)*x(5) + x(2);
> poly f(22) = x(5)*y(2) + x(6)*y(6) + x(7)*x(2) + x(8)*x(6) + x(1);
> poly f(23) = x(5)*y(3) + x(6)*y(7) + x(7)*x(3) + x(8)*x(7) + x(4);
> poly f(24) = x(5)*y(4) + x(6)*y(8) + x(7)*x(4) + x(8)*x(8) + x(3);
> poly f(25) = x(1)*y(5) + x(2)*y(1) + x(3)*x(5) + x(4)*x(1);
> poly f(26) = x(1)*y(6) + x(2)*y(2) + x(3)*x(6) + x(4)*x(2);
> poly f(27) = x(1)*y(7) + x(2)*y(3) + x(3)*x(7) + x(4)*x(3);
> poly f(28) = x(1)*y(8) + x(2)*y(4) + x(3)*x(8) + x(4)*x(4) - 1;
> poly f(29) = x(1)*y(1) + x(2)*y(5) + x(3)*x(1) + x(4)*x(5) + x(6);
> poly f(30) = x(1)*y(2) + x(2)*y(6) + x(3)*x(2) + x(4)*x(6) + x(5);
> poly f(31) = x(1)*y(3) + x(2)*y(7) + x(3)*x(3) + x(4)*x(7) + x(8);
> poly f(32) = x(1)*y(4) + x(2)*y(8) + x(3)*x(4) + x(4)*x(8) + x(7);
> poly f(33) = y(1)*y(1)*y(5) + y(2)*x(1)*y(5) + y(3)*y(1)*x(5) + y(4)*x(1)*x(5) + y(1)*y(3)*y(1) + y(2)*x(3)*y(1) + y(3)*y(3)*x(1) + y(4)*x(3)*x(1) + y(5)*y(5)*y(7) + y(6)*x(5)*y(7) + y(7)*y(5)*x(7) + y(8)*x(5)*x(7) + y(5)*y(7)*y(3) + y(6)*x(7)*y(3) + y(7)*y(7)*x(3) + y(8)*x(7)*x(3);
> poly f(34) = y(1)*y(1)*y(6) + y(2)*x(1)*y(6) + y(3)*y(1)*x(6) + y(4)*x(1)*x(6) + y(1)*y(3)*y(2) + y(2)*x(3)*y(2) + y(3)*y(3)*x(2) + y(4)*x(3)*x(2) + y(5)*y(6)*y(7) + y(6)*x(6)*y(7) + y(7)*y(6)*x(7) + y(8)*x(6)*x(7) + y(5)*y(8)*y(3) + y(6)*x(8)*y(3) + y(7)*y(8)*x(3) + y(8)*x(8)*x(3);
> poly f(35) = y(1)*y(1)*y(7) + y(2)*x(1)*y(7) + y(3)*y(1)*x(7) + y(4)*x(1)*x(7) + y(1)*y(3)*y(3) + y(2)*x(3)*y(3) + y(3)*y(3)*x(3) + y(4)*x(3)*x(3) + y(5)*y(5)*y(5) + y(6)*x(5)*y(5) + y(7)*y(5)*x(5) + y(8)*x(5)*x(5) + y(5)*y(7)*y(1) + y(6)*x(7)*y(1) + y(7)*y(7)*x(1) + y(8)*x(7)*x(1);
> poly f(36) = y(1)*y(1)*y(8) + y(2)*x(1)*y(8) + y(3)*y(1)*x(8) + y(4)*x(1)*x(8) + y(1)*y(3)*y(4) + y(2)*x(3)*y(4) + y(3)*y(3)*x(4) + y(4)*x(3)*x(4) + y(5)*y(6)*y(5) + y(6)*x(6)*y(5) + y(7)*y(6)*x(5) + y(8)*x(6)*x(5) + y(5)*y(8)*y(1) + y(6)*x(8)*y(1) + y(7)*y(8)*x(1) + y(8)*x(8)*x(1);
> poly f(37) = y(1)*y(2)*y(5) + y(2)*x(2)*y(5) + y(3)*y(2)*x(5) + y(4)*x(2)*x(5) + y(1)*y(4)*y(1) + y(2)*x(4)*y(1) + y(3)*y(4)*x(1) + y(4)*x(4)*x(1) + y(5)*y(5)*y(8) + y(6)*x(5)*y(8) + y(7)*y(5)*x(8) + y(8)*x(5)*x(8) + y(5)*y(7)*y(4) + y(6)*x(7)*y(4) + y(7)*y(7)*x(4) + y(8)*x(7)*x(4);
> poly f(38) = y(1)*y(2)*y(6) + y(2)*x(2)*y(6) + y(3)*y(2)*x(6) + y(4)*x(2)*x(6) + y(1)*y(4)*y(2) + y(2)*x(4)*y(2) + y(3)*y(4)*x(2) + y(4)*x(4)*x(2) + y(5)*y(6)*y(8) + y(6)*x(6)*y(8) + y(7)*y(6)*x(8) + y(8)*x(6)*x(8) + y(5)*y(8)*y(4) + y(6)*x(8)*y(4) + y(7)*y(8)*x(4) + y(8)*x(8)*x(4);
> poly f(39) = y(1)*y(2)*y(7) + y(2)*x(2)*y(7) + y(3)*y(2)*x(7) + y(4)*x(2)*x(7) + y(1)*y(4)*y(3) + y(2)*x(4)*y(3) + y(3)*y(4)*x(3) + y(4)*x(4)*x(3) + y(5)*y(5)*y(6) + y(6)*x(5)*y(6) + y(7)*y(5)*x(6) + y(8)*x(5)*x(6) + y(5)*y(7)*y(2) + y(6)*x(7)*y(2) + y(7)*y(7)*x(2) + y(8)*x(7)*x(2);
> poly f(40) = y(1)*y(2)*y(8) + y(2)*x(2)*y(8) + y(3)*y(2)*x(8) + y(4)*x(2)*x(8) + y(1)*y(4)*y(4) + y(2)*x(4)*y(4) + y(3)*y(4)*x(4) + y(4)*x(4)*x(4) + y(5)*y(6)*y(6) + y(6)*x(6)*y(6) + y(7)*y(6)*x(6) + y(8)*x(6)*x(6) + y(5)*y(8)*y(2) + y(6)*x(8)*y(2) + y(7)*y(8)*x(2) + y(8)*x(8)*x(2);
> poly f(41) = y(1)*y(5)*y(5) + y(2)*x(5)*y(5) + y(3)*y(5)*x(5) + y(4)*x(5)*x(5) + y(1)*y(7)*y(1) + y(2)*x(7)*y(1) + y(3)*y(7)*x(1) + y(4)*x(7)*x(1) + y(5)*y(1)*y(7) + y(6)*x(1)*y(7) + y(7)*y(1)*x(7) + y(8)*x(1)*x(7) + y(5)*y(3)*y(3) + y(6)*x(3)*y(3) + y(7)*y(3)*x(3) + y(8)*x(3)*x(3);
> poly f(42) = y(1)*y(5)*y(6) + y(2)*x(5)*y(6) + y(3)*y(5)*x(6) + y(4)*x(5)*x(6) + y(1)*y(7)*y(2) + y(2)*x(7)*y(2) + y(3)*y(7)*x(2) + y(4)*x(7)*x(2) + y(5)*y(2)*y(7) + y(6)*x(2)*y(7) + y(7)*y(2)*x(7) + y(8)*x(2)*x(7) + y(5)*y(4)*y(3) + y(6)*x(4)*y(3) + y(7)*y(4)*x(3) + y(8)*x(4)*x(3);
> poly f(43) = y(1)*y(5)*y(7) + y(2)*x(5)*y(7) + y(3)*y(5)*x(7) + y(4)*x(5)*x(7) + y(1)*y(7)*y(3) + y(2)*x(7)*y(3) + y(3)*y(7)*x(3) + y(4)*x(7)*x(3) + y(5)*y(1)*y(5) + y(6)*x(1)*y(5) + y(7)*y(1)*x(5) + y(8)*x(1)*x(5) + y(5)*y(3)*y(1) + y(6)*x(3)*y(1) + y(7)*y(3)*x(1) + y(8)*x(3)*x(1);
> poly f(44) = y(1)*y(5)*y(8) + y(2)*x(5)*y(8) + y(3)*y(5)*x(8) + y(4)*x(5)*x(8) + y(1)*y(7)*y(4) + y(2)*x(7)*y(4) + y(3)*y(7)*x(4) + y(4)*x(7)*x(4) + y(5)*y(2)*y(5) + y(6)*x(2)*y(5) + y(7)*y(2)*x(5) + y(8)*x(2)*x(5) + y(5)*y(4)*y(1) + y(6)*x(4)*y(1) + y(7)*y(4)*x(1) + y(8)*x(4)*x(1);
> poly f(45) = y(1)*y(6)*y(5) + y(2)*x(6)*y(5) + y(3)*y(6)*x(5) + y(4)*x(6)*x(5) + y(1)*y(8)*y(1) + y(2)*x(8)*y(1) + y(3)*y(8)*x(1) + y(4)*x(8)*x(1) + y(5)*y(1)*y(8) + y(6)*x(1)*y(8) + y(7)*y(1)*x(8) + y(8)*x(1)*x(8) + y(5)*y(3)*y(4) + y(6)*x(3)*y(4) + y(7)*y(3)*x(4) + y(8)*x(3)*x(4);
> poly f(46) = y(1)*y(6)*y(6) + y(2)*x(6)*y(6) + y(3)*y(6)*x(6) + y(4)*x(6)*x(6) + y(1)*y(8)*y(2) + y(2)*x(8)*y(2) + y(3)*y(8)*x(2) + y(4)*x(8)*x(2) + y(5)*y(2)*y(8) + y(6)*x(2)*y(8) + y(7)*y(2)*x(8) + y(8)*x(2)*x(8) + y(5)*y(4)*y(4) + y(6)*x(4)*y(4) + y(7)*y(4)*x(4) + y(8)*x(4)*x(4);
> poly f(47) = y(1)*y(6)*y(7) + y(2)*x(6)*y(7) + y(3)*y(6)*x(7) + y(4)*x(6)*x(7) + y(1)*y(8)*y(3) + y(2)*x(8)*y(3) + y(3)*y(8)*x(3) + y(4)*x(8)*x(3) + y(5)*y(1)*y(6) + y(6)*x(1)*y(6) + y(7)*y(1)*x(6) + y(8)*x(1)*x(6) + y(5)*y(3)*y(2) + y(6)*x(3)*y(2) + y(7)*y(3)*x(2) + y(8)*x(3)*x(2);
> poly f(48) = y(1)*y(6)*y(8) + y(2)*x(6)*y(8) + y(3)*y(6)*x(8) + y(4)*x(6)*x(8) + y(1)*y(8)*y(4) + y(2)*x(8)*y(4) + y(3)*y(8)*x(4) + y(4)*x(8)*x(4) + y(5)*y(2)*y(6) + y(6)*x(2)*y(6) + y(7)*y(2)*x(6) + y(8)*x(2)*x(6) + y(5)*y(4)*y(2) + y(6)*x(4)*y(2) + y(7)*y(4)*x(2) + y(8)*x(4)*x(2);
> poly f(49) = - x(1)*y(1) - x(2)*x(1) + y(1)*y(2)*y(2) + y(2)*x(2)*y(2) + y(3)*y(2)*x(2) + y(4)*x(2)*x(2) + y(1)*y(4)*y(6) + y(2)*x(4)*y(6) + y(3)*y(4)*x(6) + y(4)*x(4)*x(6);
> poly f(50) = - x(1)*y(2) - x(2)*x(2) + y(1)*y(1)*y(2) + y(2)*x(1)*y(2) + y(3)*y(1)*x(2) + y(4)*x(1)*x(2) + y(1)*y(3)*y(6) + y(2)*x(3)*y(6) + y(3)*y(3)*x(6) + y(4)*x(3)*x(6);
> poly f(51) = - x(1)*y(3) - x(2)*x(3) + y(1)*y(2)*y(1) + y(2)*x(2)*y(1) + y(3)*y(2)*x(1) + y(4)*x(2)*x(1) + y(1)*y(4)*y(5) + y(2)*x(4)*y(5) + y(3)*y(4)*x(5) + y(4)*x(4)*x(5);
> poly f(52) = - x(1)*y(4) - x(2)*x(4) + y(1)*y(1)*y(1) + y(2)*x(1)*y(1) + y(3)*y(1)*x(1) + y(4)*x(1)*x(1) + y(1)*y(3)*y(5) + y(2)*x(3)*y(5) + y(3)*y(3)*x(5) + y(4)*x(3)*x(5);
> poly f(53) = - x(1)*y(5) - x(2)*x(5) + y(5)*y(2)*y(2) + y(6)*x(2)*y(2) + y(7)*y(2)*x(2) + y(8)*x(2)*x(2) + y(5)*y(4)*y(6) + y(6)*x(4)*y(6) + y(7)*y(4)*x(6) + y(8)*x(4)*x(6);
> poly f(54) = - x(1)*y(6) - x(2)*x(6) + y(5)*y(1)*y(2) + y(6)*x(1)*y(2) + y(7)*y(1)*x(2) + y(8)*x(1)*x(2) + y(5)*y(3)*y(6) + y(6)*x(3)*y(6) + y(7)*y(3)*x(6) + y(8)*x(3)*x(6);
> poly f(55) = - x(1)*y(7) - x(2)*x(7) + y(5)*y(2)*y(1) + y(6)*x(2)*y(1) + y(7)*y(2)*x(1) + y(8)*x(2)*x(1) + y(5)*y(4)*y(5) + y(6)*x(4)*y(5) + y(7)*y(4)*x(5) + y(8)*x(4)*x(5);
> poly f(56) = - x(1)*y(8) - x(2)*x(8) + y(5)*y(1)*y(1) + y(6)*x(1)*y(1) + y(7)*y(1)*x(1) + y(8)*x(1)*x(1) + y(5)*y(3)*y(5) + y(6)*x(3)*y(5) + y(7)*y(3)*x(5) + y(8)*x(3)*x(5);
> poly f(57) = - x(3)*y(1) - x(4)*x(1) + y(1)*y(2)*y(4) + y(2)*x(2)*y(4) + y(3)*y(2)*x(4) + y(4)*x(2)*x(4) + y(1)*y(4)*y(8) + y(2)*x(4)*y(8) + y(3)*y(4)*x(8) + y(4)*x(4)*x(8);
> poly f(58) = - x(3)*y(2) - x(4)*x(2) + y(1)*y(1)*y(4) + y(2)*x(1)*y(4) + y(3)*y(1)*x(4) + y(4)*x(1)*x(4) + y(1)*y(3)*y(8) + y(2)*x(3)*y(8) + y(3)*y(3)*x(8) + y(4)*x(3)*x(8);
> poly f(59) = - x(3)*y(3) - x(4)*x(3) + y(1)*y(2)*y(3) + y(2)*x(2)*y(3) + y(3)*y(2)*x(3) + y(4)*x(2)*x(3) + y(1)*y(4)*y(7) + y(2)*x(4)*y(7) + y(3)*y(4)*x(7) + y(4)*x(4)*x(7);
> poly f(60) = - x(3)*y(4) - x(4)*x(4) + y(1)*y(1)*y(3) + y(2)*x(1)*y(3) + y(3)*y(1)*x(3) + y(4)*x(1)*x(3) + y(1)*y(3)*y(7) + y(2)*x(3)*y(7) + y(3)*y(3)*x(7) + y(4)*x(3)*x(7);
> poly f(61) = - x(3)*y(5) - x(4)*x(5) + y(5)*y(2)*y(4) + y(6)*x(2)*y(4) + y(7)*y(2)*x(4) + y(8)*x(2)*x(4) + y(5)*y(4)*y(8) + y(6)*x(4)*y(8) + y(7)*y(4)*x(8) + y(8)*x(4)*x(8);
> poly f(62) = - x(3)*y(6) - x(4)*x(6) + y(5)*y(1)*y(4) + y(6)*x(1)*y(4) + y(7)*y(1)*x(4) + y(8)*x(1)*x(4) + y(5)*y(3)*y(8) + y(6)*x(3)*y(8) + y(7)*y(3)*x(8) + y(8)*x(3)*x(8);
> poly f(63) = - x(3)*y(7) - x(4)*x(7) + y(5)*y(2)*y(3) + y(6)*x(2)*y(3) + y(7)*y(2)*x(3) + y(8)*x(2)*x(3) + y(5)*y(4)*y(7) + y(6)*x(4)*y(7) + y(7)*y(4)*x(7) + y(8)*x(4)*x(7);
> poly f(64) = - x(3)*y(8) - x(4)*x(8) + y(5)*y(1)*y(3) + y(6)*x(1)*y(3) + y(7)*y(1)*x(3) + y(8)*x(1)*x(3) + y(5)*y(3)*y(7) + y(6)*x(3)*y(7) + y(7)*y(3)*x(7) + y(8)*x(3)*x(7);
> poly f(65) = - x(5)*y(1) - x(6)*x(1) + y(1)*y(6)*y(2) + y(2)*x(6)*y(2) + y(3)*y(6)*x(2) + y(4)*x(6)*x(2) + y(1)*y(8)*y(6) + y(2)*x(8)*y(6) + y(3)*y(8)*x(6) + y(4)*x(8)*x(6);
> poly f(66) = - x(5)*y(2) - x(6)*x(2) + y(1)*y(5)*y(2) + y(2)*x(5)*y(2) + y(3)*y(5)*x(2) + y(4)*x(5)*x(2) + y(1)*y(7)*y(6) + y(2)*x(7)*y(6) + y(3)*y(7)*x(6) + y(4)*x(7)*x(6);
> poly f(67) = - x(5)*y(3) - x(6)*x(3) + y(1)*y(6)*y(1) + y(2)*x(6)*y(1) + y(3)*y(6)*x(1) + y(4)*x(6)*x(1) + y(1)*y(8)*y(5) + y(2)*x(8)*y(5) + y(3)*y(8)*x(5) + y(4)*x(8)*x(5);
> poly f(68) = - x(5)*y(4) - x(6)*x(4) + y(1)*y(5)*y(1) + y(2)*x(5)*y(1) + y(3)*y(5)*x(1) + y(4)*x(5)*x(1) + y(1)*y(7)*y(5) + y(2)*x(7)*y(5) + y(3)*y(7)*x(5) + y(4)*x(7)*x(5);
> poly f(69) = - x(5)*y(5) - x(6)*x(5) + y(5)*y(6)*y(2) + y(6)*x(6)*y(2) + y(7)*y(6)*x(2) + y(8)*x(6)*x(2) + y(5)*y(8)*y(6) + y(6)*x(8)*y(6) + y(7)*y(8)*x(6) + y(8)*x(8)*x(6);
> poly f(70) = - x(5)*y(6) - x(6)*x(6) + y(5)*y(5)*y(2) + y(6)*x(5)*y(2) + y(7)*y(5)*x(2) + y(8)*x(5)*x(2) + y(5)*y(7)*y(6) + y(6)*x(7)*y(6) + y(7)*y(7)*x(6) + y(8)*x(7)*x(6);
> poly f(71) = - x(5)*y(7) - x(6)*x(7) + y(5)*y(6)*y(1) + y(6)*x(6)*y(1) + y(7)*y(6)*x(1) + y(8)*x(6)*x(1) + y(5)*y(8)*y(5) + y(6)*x(8)*y(5) + y(7)*y(8)*x(5) + y(8)*x(8)*x(5);
> poly f(72) = - x(5)*y(8) - x(6)*x(8) + y(5)*y(5)*y(1) + y(6)*x(5)*y(1) + y(7)*y(5)*x(1) + y(8)*x(5)*x(1) + y(5)*y(7)*y(5) + y(6)*x(7)*y(5) + y(7)*y(7)*x(5) + y(8)*x(7)*x(5);
> poly f(73) = - x(7)*y(1) - x(8)*x(1) + y(1)*y(6)*y(4) + y(2)*x(6)*y(4) + y(3)*y(6)*x(4) + y(4)*x(6)*x(4) + y(1)*y(8)*y(8) + y(2)*x(8)*y(8) + y(3)*y(8)*x(8) + y(4)*x(8)*x(8);
> poly f(74) = - x(7)*y(2) - x(8)*x(2) + y(1)*y(5)*y(4) + y(2)*x(5)*y(4) + y(3)*y(5)*x(4) + y(4)*x(5)*x(4) + y(1)*y(7)*y(8) + y(2)*x(7)*y(8) + y(3)*y(7)*x(8) + y(4)*x(7)*x(8);
> poly f(75) = - x(7)*y(3) - x(8)*x(3) + y(1)*y(6)*y(3) + y(2)*x(6)*y(3) + y(3)*y(6)*x(3) + y(4)*x(6)*x(3) + y(1)*y(8)*y(7) + y(2)*x(8)*y(7) + y(3)*y(8)*x(7) + y(4)*x(8)*x(7);
> poly f(76) = - x(7)*y(4) - x(8)*x(4) + y(1)*y(5)*y(3) + y(2)*x(5)*y(3) + y(3)*y(5)*x(3) + y(4)*x(5)*x(3) + y(1)*y(7)*y(7) + y(2)*x(7)*y(7) + y(3)*y(7)*x(7) + y(4)*x(7)*x(7);
> poly f(77) = - x(7)*y(5) - x(8)*x(5) + y(5)*y(6)*y(4) + y(6)*x(6)*y(4) + y(7)*y(6)*x(4) + y(8)*x(6)*x(4) + y(5)*y(8)*y(8) + y(6)*x(8)*y(8) + y(7)*y(8)*x(8) + y(8)*x(8)*x(8);
> poly f(78) = - x(7)*y(6) - x(8)*x(6) + y(5)*y(5)*y(4) + y(6)*x(5)*y(4) + y(7)*y(5)*x(4) + y(8)*x(5)*x(4) + y(5)*y(7)*y(8) + y(6)*x(7)*y(8) + y(7)*y(7)*x(8) + y(8)*x(7)*x(8);
> poly f(79) = - x(7)*y(7) - x(8)*x(7) + y(5)*y(6)*y(3) + y(6)*x(6)*y(3) + y(7)*y(6)*x(3) + y(8)*x(6)*x(3) + y(5)*y(8)*y(7) + y(6)*x(8)*y(7) + y(7)*y(8)*x(7) + y(8)*x(8)*x(7);
> poly f(80) = - x(7)*y(8) - x(8)*x(8) + y(5)*y(5)*y(3) + y(6)*x(5)*y(3) + y(7)*y(5)*x(3) + y(8)*x(5)*x(3) + y(5)*y(7)*y(7) + y(6)*x(7)*y(7) + y(7)*y(7)*x(7) + y(8)*x(7)*x(7);
> poly f(81) = x(1)*y(1)*y(5) + x(2)*x(1)*y(5) + x(3)*y(1)*x(5) + x(4)*x(1)*x(5) + x(1)*y(3)*y(1) + x(2)*x(3)*y(1) + x(3)*y(3)*x(1) + x(4)*x(3)*x(1) + x(5)*y(5)*y(7) + x(6)*x(5)*y(7) + x(7)*y(5)*x(7) + x(8)*x(5)*x(7) + x(5)*y(7)*y(3) + x(6)*x(7)*y(3) + x(7)*y(7)*x(3) + x(8)*x(7)*x(3);
> poly f(82) = x(1)*y(1)*y(6) + x(2)*x(1)*y(6) + x(3)*y(1)*x(6) + x(4)*x(1)*x(6) + x(1)*y(3)*y(2) + x(2)*x(3)*y(2) + x(3)*y(3)*x(2) + x(4)*x(3)*x(2) + x(5)*y(6)*y(7) + x(6)*x(6)*y(7) + x(7)*y(6)*x(7) + x(8)*x(6)*x(7) + x(5)*y(8)*y(3) + x(6)*x(8)*y(3) + x(7)*y(8)*x(3) + x(8)*x(8)*x(3);
> poly f(83) = x(1)*y(1)*y(7) + x(2)*x(1)*y(7) + x(3)*y(1)*x(7) + x(4)*x(1)*x(7) + x(1)*y(3)*y(3) + x(2)*x(3)*y(3) + x(3)*y(3)*x(3) + x(4)*x(3)*x(3) + x(5)*y(5)*y(5) + x(6)*x(5)*y(5) + x(7)*y(5)*x(5) + x(8)*x(5)*x(5) + x(5)*y(7)*y(1) + x(6)*x(7)*y(1) + x(7)*y(7)*x(1) + x(8)*x(7)*x(1);
> poly f(84) = x(1)*y(1)*y(8) + x(2)*x(1)*y(8) + x(3)*y(1)*x(8) + x(4)*x(1)*x(8) + x(1)*y(3)*y(4) + x(2)*x(3)*y(4) + x(3)*y(3)*x(4) + x(4)*x(3)*x(4) + x(5)*y(6)*y(5) + x(6)*x(6)*y(5) + x(7)*y(6)*x(5) + x(8)*x(6)*x(5) + x(5)*y(8)*y(1) + x(6)*x(8)*y(1) + x(7)*y(8)*x(1) + x(8)*x(8)*x(1);
> poly f(85) = x(1)*y(2)*y(5) + x(2)*x(2)*y(5) + x(3)*y(2)*x(5) + x(4)*x(2)*x(5) + x(1)*y(4)*y(1) + x(2)*x(4)*y(1) + x(3)*y(4)*x(1) + x(4)*x(4)*x(1) + x(5)*y(5)*y(8) + x(6)*x(5)*y(8) + x(7)*y(5)*x(8) + x(8)*x(5)*x(8) + x(5)*y(7)*y(4) + x(6)*x(7)*y(4) + x(7)*y(7)*x(4) + x(8)*x(7)*x(4);
> poly f(86) = x(1)*y(2)*y(6) + x(2)*x(2)*y(6) + x(3)*y(2)*x(6) + x(4)*x(2)*x(6) + x(1)*y(4)*y(2) + x(2)*x(4)*y(2) + x(3)*y(4)*x(2) + x(4)*x(4)*x(2) + x(5)*y(6)*y(8) + x(6)*x(6)*y(8) + x(7)*y(6)*x(8) + x(8)*x(6)*x(8) + x(5)*y(8)*y(4) + x(6)*x(8)*y(4) + x(7)*y(8)*x(4) + x(8)*x(8)*x(4);
> poly f(87) = x(1)*y(2)*y(7) + x(2)*x(2)*y(7) + x(3)*y(2)*x(7) + x(4)*x(2)*x(7) + x(1)*y(4)*y(3) + x(2)*x(4)*y(3) + x(3)*y(4)*x(3) + x(4)*x(4)*x(3) + x(5)*y(5)*y(6) + x(6)*x(5)*y(6) + x(7)*y(5)*x(6) + x(8)*x(5)*x(6) + x(5)*y(7)*y(2) + x(6)*x(7)*y(2) + x(7)*y(7)*x(2) + x(8)*x(7)*x(2);
> poly f(88) = x(1)*y(2)*y(8) + x(2)*x(2)*y(8) + x(3)*y(2)*x(8) + x(4)*x(2)*x(8) + x(1)*y(4)*y(4) + x(2)*x(4)*y(4) + x(3)*y(4)*x(4) + x(4)*x(4)*x(4) + x(5)*y(6)*y(6) + x(6)*x(6)*y(6) + x(7)*y(6)*x(6) + x(8)*x(6)*x(6) + x(5)*y(8)*y(2) + x(6)*x(8)*y(2) + x(7)*y(8)*x(2) + x(8)*x(8)*x(2);
> poly f(89) = x(1)*y(5)*y(5) + x(2)*x(5)*y(5) + x(3)*y(5)*x(5) + x(4)*x(5)*x(5) + x(1)*y(7)*y(1) + x(2)*x(7)*y(1) + x(3)*y(7)*x(1) + x(4)*x(7)*x(1) + x(5)*y(1)*y(7) + x(6)*x(1)*y(7) + x(7)*y(1)*x(7) + x(8)*x(1)*x(7) + x(5)*y(3)*y(3) + x(6)*x(3)*y(3) + x(7)*y(3)*x(3) + x(8)*x(3)*x(3);
> poly f(90) = x(1)*y(5)*y(6) + x(2)*x(5)*y(6) + x(3)*y(5)*x(6) + x(4)*x(5)*x(6) + x(1)*y(7)*y(2) + x(2)*x(7)*y(2) + x(3)*y(7)*x(2) + x(4)*x(7)*x(2) + x(5)*y(2)*y(7) + x(6)*x(2)*y(7) + x(7)*y(2)*x(7) + x(8)*x(2)*x(7) + x(5)*y(4)*y(3) + x(6)*x(4)*y(3) + x(7)*y(4)*x(3) + x(8)*x(4)*x(3);
> poly f(91) = x(1)*y(5)*y(7) + x(2)*x(5)*y(7) + x(3)*y(5)*x(7) + x(4)*x(5)*x(7) + x(1)*y(7)*y(3) + x(2)*x(7)*y(3) + x(3)*y(7)*x(3) + x(4)*x(7)*x(3) + x(5)*y(1)*y(5) + x(6)*x(1)*y(5) + x(7)*y(1)*x(5) + x(8)*x(1)*x(5) + x(5)*y(3)*y(1) + x(6)*x(3)*y(1) + x(7)*y(3)*x(1) + x(8)*x(3)*x(1);
> poly f(92) = x(1)*y(5)*y(8) + x(2)*x(5)*y(8) + x(3)*y(5)*x(8) + x(4)*x(5)*x(8) + x(1)*y(7)*y(4) + x(2)*x(7)*y(4) + x(3)*y(7)*x(4) + x(4)*x(7)*x(4) + x(5)*y(2)*y(5) + x(6)*x(2)*y(5) + x(7)*y(2)*x(5) + x(8)*x(2)*x(5) + x(5)*y(4)*y(1) + x(6)*x(4)*y(1) + x(7)*y(4)*x(1) + x(8)*x(4)*x(1);
> poly f(93) = x(1)*y(6)*y(5) + x(2)*x(6)*y(5) + x(3)*y(6)*x(5) + x(4)*x(6)*x(5) + x(1)*y(8)*y(1) + x(2)*x(8)*y(1) + x(3)*y(8)*x(1) + x(4)*x(8)*x(1) + x(5)*y(1)*y(8) + x(6)*x(1)*y(8) + x(7)*y(1)*x(8) + x(8)*x(1)*x(8) + x(5)*y(3)*y(4) + x(6)*x(3)*y(4) + x(7)*y(3)*x(4) + x(8)*x(3)*x(4);
> poly f(94) = x(1)*y(6)*y(6) + x(2)*x(6)*y(6) + x(3)*y(6)*x(6) + x(4)*x(6)*x(6) + x(1)*y(8)*y(2) + x(2)*x(8)*y(2) + x(3)*y(8)*x(2) + x(4)*x(8)*x(2) + x(5)*y(2)*y(8) + x(6)*x(2)*y(8) + x(7)*y(2)*x(8) + x(8)*x(2)*x(8) + x(5)*y(4)*y(4) + x(6)*x(4)*y(4) + x(7)*y(4)*x(4) + x(8)*x(4)*x(4);
> poly f(95) = x(1)*y(6)*y(7) + x(2)*x(6)*y(7) + x(3)*y(6)*x(7) + x(4)*x(6)*x(7) + x(1)*y(8)*y(3) + x(2)*x(8)*y(3) + x(3)*y(8)*x(3) + x(4)*x(8)*x(3) + x(5)*y(1)*y(6) + x(6)*x(1)*y(6) + x(7)*y(1)*x(6) + x(8)*x(1)*x(6) + x(5)*y(3)*y(2) + x(6)*x(3)*y(2) + x(7)*y(3)*x(2) + x(8)*x(3)*x(2);
> poly f(96) = x(1)*y(6)*y(8) + x(2)*x(6)*y(8) + x(3)*y(6)*x(8) + x(4)*x(6)*x(8) + x(1)*y(8)*y(4) + x(2)*x(8)*y(4) + x(3)*y(8)*x(4) + x(4)*x(8)*x(4) + x(5)*y(2)*y(6) + x(6)*x(2)*y(6) + x(7)*y(2)*x(6) + x(8)*x(2)*x(6) + x(5)*y(4)*y(2) + x(6)*x(4)*y(2) + x(7)*y(4)*x(2) + x(8)*x(4)*x(2);
> poly f(97) = - y(1)*y(1) - y(2)*x(1) + x(1)*y(2)*y(2) + x(2)*x(2)*y(2) + x(3)*y(2)*x(2) + x(4)*x(2)*x(2) + x(1)*y(4)*y(6) + x(2)*x(4)*y(6) + x(3)*y(4)*x(6) + x(4)*x(4)*x(6);
> poly f(98) = - y(1)*y(2) - y(2)*x(2) + x(1)*y(1)*y(2) + x(2)*x(1)*y(2) + x(3)*y(1)*x(2) + x(4)*x(1)*x(2) + x(1)*y(3)*y(6) + x(2)*x(3)*y(6) + x(3)*y(3)*x(6) + x(4)*x(3)*x(6);
> poly f(99) = - y(1)*y(3) - y(2)*x(3) + x(1)*y(2)*y(1) + x(2)*x(2)*y(1) + x(3)*y(2)*x(1) + x(4)*x(2)*x(1) + x(1)*y(4)*y(5) + x(2)*x(4)*y(5) + x(3)*y(4)*x(5) + x(4)*x(4)*x(5);
> poly f(100) = - y(1)*y(4) - y(2)*x(4) + x(1)*y(1)*y(1) + x(2)*x(1)*y(1) + x(3)*y(1)*x(1) + x(4)*x(1)*x(1) + x(1)*y(3)*y(5) + x(2)*x(3)*y(5) + x(3)*y(3)*x(5) + x(4)*x(3)*x(5);
> poly f(101) = - y(1)*y(5) - y(2)*x(5) + x(5)*y(2)*y(2) + x(6)*x(2)*y(2) + x(7)*y(2)*x(2) + x(8)*x(2)*x(2) + x(5)*y(4)*y(6) + x(6)*x(4)*y(6) + x(7)*y(4)*x(6) + x(8)*x(4)*x(6);
> poly f(102) = - y(1)*y(6) - y(2)*x(6) + x(5)*y(1)*y(2) + x(6)*x(1)*y(2) + x(7)*y(1)*x(2) + x(8)*x(1)*x(2) + x(5)*y(3)*y(6) + x(6)*x(3)*y(6) + x(7)*y(3)*x(6) + x(8)*x(3)*x(6);
> poly f(103) = - y(1)*y(7) - y(2)*x(7) + x(5)*y(2)*y(1) + x(6)*x(2)*y(1) + x(7)*y(2)*x(1) + x(8)*x(2)*x(1) + x(5)*y(4)*y(5) + x(6)*x(4)*y(5) + x(7)*y(4)*x(5) + x(8)*x(4)*x(5);
> poly f(104) = - y(1)*y(8) - y(2)*x(8) + x(5)*y(1)*y(1) + x(6)*x(1)*y(1) + x(7)*y(1)*x(1) + x(8)*x(1)*x(1) + x(5)*y(3)*y(5) + x(6)*x(3)*y(5) + x(7)*y(3)*x(5) + x(8)*x(3)*x(5);
> poly f(105) = - y(3)*y(1) - y(4)*x(1) + x(1)*y(2)*y(4) + x(2)*x(2)*y(4) + x(3)*y(2)*x(4) + x(4)*x(2)*x(4) + x(1)*y(4)*y(8) + x(2)*x(4)*y(8) + x(3)*y(4)*x(8) + x(4)*x(4)*x(8);
> poly f(106) = - y(3)*y(2) - y(4)*x(2) + x(1)*y(1)*y(4) + x(2)*x(1)*y(4) + x(3)*y(1)*x(4) + x(4)*x(1)*x(4) + x(1)*y(3)*y(8) + x(2)*x(3)*y(8) + x(3)*y(3)*x(8) + x(4)*x(3)*x(8);
> poly f(107) = - y(3)*y(3) - y(4)*x(3) + x(1)*y(2)*y(3) + x(2)*x(2)*y(3) + x(3)*y(2)*x(3) + x(4)*x(2)*x(3) + x(1)*y(4)*y(7) + x(2)*x(4)*y(7) + x(3)*y(4)*x(7) + x(4)*x(4)*x(7);
> poly f(108) = - y(3)*y(4) - y(4)*x(4) + x(1)*y(1)*y(3) + x(2)*x(1)*y(3) + x(3)*y(1)*x(3) + x(4)*x(1)*x(3) + x(1)*y(3)*y(7) + x(2)*x(3)*y(7) + x(3)*y(3)*x(7) + x(4)*x(3)*x(7);
> poly f(109) = - y(3)*y(5) - y(4)*x(5) + x(5)*y(2)*y(4) + x(6)*x(2)*y(4) + x(7)*y(2)*x(4) + x(8)*x(2)*x(4) + x(5)*y(4)*y(8) + x(6)*x(4)*y(8) + x(7)*y(4)*x(8) + x(8)*x(4)*x(8);
> poly f(110) = - y(3)*y(6) - y(4)*x(6) + x(5)*y(1)*y(4) + x(6)*x(1)*y(4) + x(7)*y(1)*x(4) + x(8)*x(1)*x(4) + x(5)*y(3)*y(8) + x(6)*x(3)*y(8) + x(7)*y(3)*x(8) + x(8)*x(3)*x(8);
> poly f(111) = - y(3)*y(7) - y(4)*x(7) + x(5)*y(2)*y(3) + x(6)*x(2)*y(3) + x(7)*y(2)*x(3) + x(8)*x(2)*x(3) + x(5)*y(4)*y(7) + x(6)*x(4)*y(7) + x(7)*y(4)*x(7) + x(8)*x(4)*x(7);
> poly f(112) = - y(3)*y(8) - y(4)*x(8) + x(5)*y(1)*y(3) + x(6)*x(1)*y(3) + x(7)*y(1)*x(3) + x(8)*x(1)*x(3) + x(5)*y(3)*y(7) + x(6)*x(3)*y(7) + x(7)*y(3)*x(7) + x(8)*x(3)*x(7);
> poly f(113) = - y(5)*y(1) - y(6)*x(1) + x(1)*y(6)*y(2) + x(2)*x(6)*y(2) + x(3)*y(6)*x(2) + x(4)*x(6)*x(2) + x(1)*y(8)*y(6) + x(2)*x(8)*y(6) + x(3)*y(8)*x(6) + x(4)*x(8)*x(6);
> poly f(114) = - y(5)*y(2) - y(6)*x(2) + x(1)*y(5)*y(2) + x(2)*x(5)*y(2) + x(3)*y(5)*x(2) + x(4)*x(5)*x(2) + x(1)*y(7)*y(6) + x(2)*x(7)*y(6) + x(3)*y(7)*x(6) + x(4)*x(7)*x(6);
> poly f(115) = - y(5)*y(3) - y(6)*x(3) + x(1)*y(6)*y(1) + x(2)*x(6)*y(1) + x(3)*y(6)*x(1) + x(4)*x(6)*x(1) + x(1)*y(8)*y(5) + x(2)*x(8)*y(5) + x(3)*y(8)*x(5) + x(4)*x(8)*x(5);
> poly f(116) = - y(5)*y(4) - y(6)*x(4) + x(1)*y(5)*y(1) + x(2)*x(5)*y(1) + x(3)*y(5)*x(1) + x(4)*x(5)*x(1) + x(1)*y(7)*y(5) + x(2)*x(7)*y(5) + x(3)*y(7)*x(5) + x(4)*x(7)*x(5);
> poly f(117) = - y(5)*y(5) - y(6)*x(5) + x(5)*y(6)*y(2) + x(6)*x(6)*y(2) + x(7)*y(6)*x(2) + x(8)*x(6)*x(2) + x(5)*y(8)*y(6) + x(6)*x(8)*y(6) + x(7)*y(8)*x(6) + x(8)*x(8)*x(6);
> poly f(118) = - y(5)*y(6) - y(6)*x(6) + x(5)*y(5)*y(2) + x(6)*x(5)*y(2) + x(7)*y(5)*x(2) + x(8)*x(5)*x(2) + x(5)*y(7)*y(6) + x(6)*x(7)*y(6) + x(7)*y(7)*x(6) + x(8)*x(7)*x(6);
> poly f(119) = - y(5)*y(7) - y(6)*x(7) + x(5)*y(6)*y(1) + x(6)*x(6)*y(1) + x(7)*y(6)*x(1) + x(8)*x(6)*x(1) + x(5)*y(8)*y(5) + x(6)*x(8)*y(5) + x(7)*y(8)*x(5) + x(8)*x(8)*x(5);
> poly f(120) = - y(5)*y(8) - y(6)*x(8) + x(5)*y(5)*y(1) + x(6)*x(5)*y(1) + x(7)*y(5)*x(1) + x(8)*x(5)*x(1) + x(5)*y(7)*y(5) + x(6)*x(7)*y(5) + x(7)*y(7)*x(5) + x(8)*x(7)*x(5);
> poly f(121) = - y(7)*y(1) - y(8)*x(1) + x(1)*y(6)*y(4) + x(2)*x(6)*y(4) + x(3)*y(6)*x(4) + x(4)*x(6)*x(4) + x(1)*y(8)*y(8) + x(2)*x(8)*y(8) + x(3)*y(8)*x(8) + x(4)*x(8)*x(8);
> poly f(122) = - y(7)*y(2) - y(8)*x(2) + x(1)*y(5)*y(4) + x(2)*x(5)*y(4) + x(3)*y(5)*x(4) + x(4)*x(5)*x(4) + x(1)*y(7)*y(8) + x(2)*x(7)*y(8) + x(3)*y(7)*x(8) + x(4)*x(7)*x(8);
> poly f(123) = - y(7)*y(3) - y(8)*x(3) + x(1)*y(6)*y(3) + x(2)*x(6)*y(3) + x(3)*y(6)*x(3) + x(4)*x(6)*x(3) + x(1)*y(8)*y(7) + x(2)*x(8)*y(7) + x(3)*y(8)*x(7) + x(4)*x(8)*x(7);
> poly f(124) = - y(7)*y(4) - y(8)*x(4) + x(1)*y(5)*y(3) + x(2)*x(5)*y(3) + x(3)*y(5)*x(3) + x(4)*x(5)*x(3) + x(1)*y(7)*y(7) + x(2)*x(7)*y(7) + x(3)*y(7)*x(7) + x(4)*x(7)*x(7);
> poly f(125) = - y(7)*y(5) - y(8)*x(5) + x(5)*y(6)*y(4) + x(6)*x(6)*y(4) + x(7)*y(6)*x(4) + x(8)*x(6)*x(4) + x(5)*y(8)*y(8) + x(6)*x(8)*y(8) + x(7)*y(8)*x(8) + x(8)*x(8)*x(8);
> poly f(126) = - y(7)*y(6) - y(8)*x(6) + x(5)*y(5)*y(4) + x(6)*x(5)*y(4) + x(7)*y(5)*x(4) + x(8)*x(5)*x(4) + x(5)*y(7)*y(8) + x(6)*x(7)*y(8) + x(7)*y(7)*x(8) + x(8)*x(7)*x(8);
> poly f(127) = - y(7)*y(7) - y(8)*x(7) + x(5)*y(6)*y(3) + x(6)*x(6)*y(3) + x(7)*y(6)*x(3) + x(8)*x(6)*x(3) + x(5)*y(8)*y(7) + x(6)*x(8)*y(7) + x(7)*y(8)*x(7) + x(8)*x(8)*x(7);
> poly f(128) = - y(7)*y(8) - y(8)*x(8) + x(5)*y(5)*y(3) + x(6)*x(5)*y(3) + x(7)*y(5)*x(3) + x(8)*x(5)*x(3) + x(5)*y(7)*y(7) + x(6)*x(7)*y(7) + x(7)*y(7)*x(7) + x(8)*x(7)*x(7);
> ideal i=f(1..128);
> matrix T;
> ideal sm=liftstd(i, T);
> sm;
sm[1]=1
> int k;
> for (k=1; k<=128; k=k+1) {
. "---";
. k;
. "---";
. T[k,1];
. }
---
1
---
-x(1)*y(3)+x(3)*y(3)+x(7)*y(3)-x(8)*y(3)+x(5)*y(4)+x(6)*y(4)-y(2)*y(4)-y(3)*y(4)-y(4)^2+x(2)*y(5)-x(6)*y(5)+x(7)*y(5)-y(3)*y(5)+y(5)^2-x(1)*y(6)+x(2)*y(6)-x(3)*y(6)-x(5)*y(6)-x(7)*y(6)-x(8)*y(6)+y(1)*y(6)-y(5)*y(6)+x(1)*y(7)-x(2)*y(7)+x(7)*y(7)+x(8)*y(7)+y(2)*y(7)-y(3)*y(7)-y(4)*y(7)-y(6)*y(7)-x(1)*y(8)-x(2)*y(8)-x(3)*y(8)+x(7)*y(8)-x(8)*y(8)+y(1)*y(8)-y(4)*y(8)-y(5)*y(8)+y(8)^2-x(1)+x(3)+x(6)-x(7)-y(2)-y(3)-y(5)-1
---
2
---
-x(1)*x(2)*y(3)-x(1)*x(5)*y(3)+x(5)^2*y(3)+x(1)*x(6)*y(3)-x(2)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(8)*y(3)-x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)-x(6)*y(1)*y(3)+x(7)*y(1)*y(3)-x(1)*y(2)*y(3)-x(2)*y(2)*y(3)-x(6)*y(2)*y(3)-x(5)*y(3)^2+y(1)*y(3)^2+y(2)*y(3)^2-x(1)*x(2)*y(4)+x(2)^2*y(4)-x(1)*x(5)*y(4)-x(2)*x(5)*y(4)-x(1)*x(6)*y(4)-x(2)*x(6)*y(4)+x(6)^2*y(4)-x(1)*x(7)*y(4)-x(4)*x(7)*y(4)+x(7)^2*y(4)+x(1)*x(8)*y(4)-x(2)*x(8)*y(4)+x(4)*x(8)*y(4)+x(6)*x(8)*y(4)+x(8)^2*y(4)-x(1)*y(1)*y(4)-x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(7)*y(1)*y(4)-x(1)*y(2)*y(4)-x(2)*y(2)*y(4)+x(6)*y(2)*y(4)+x(1)*y(3)*y(4)-x(2)*y(3)*y(4)-x(4)*y(3)*y(4)-x(7)*y(3)*y(4)-y(2)*y(3)*y(4)-y(3)^2*y(4)-x(1)*y(4)^2-x(2)*y(4)^2+x(4)*y(4)^2+x(5)*y(4)^2-x(7)*y(4)^2+x(8)*y(4)^2-y(1)*y(4)^2-y(4)^3+x(1)*x(2)*y(5)-x(2)^2*y(5)-x(2)*x(5)*y(5)+x(1)*x(6)*y(5)-x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)-x(3)*x(8)*y(5)+x(5)*x(8)*y(5)+x(6)*x(8)*y(5)-x(8)^2*y(5)+x(2)*y(1)*y(5)+x(1)*y(2)*y(5)-x(5)*y(2)*y(5)+x(6)*y(2)*y(5)-x(1)*y(3)*y(5)+x(3)*y(3)*y(5)-x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)-y(1)*y(3)*y(5)-x(1)*y(4)*y(5)+x(4)*y(4)*y(5)+x(7)*y(4)*y(5)-y(1)*y(4)*y(5)-y(2)*y(4)*y(5)-y(3)*y(4)*y(5)+y(4)^2*y(5)-x(2)*y(5)^2+x(5)*y(5)^2+x(7)*y(5)^2-y(4)*y(5)^2-x(1)*x(2)*y(6)+x(2)^2*y(6)-x(2)*x(5)*y(6)-x(1)*x(6)*y(6)+x(2)*x(6)*y(6)-x(5)*x(6)*y(6)-x(6)^2*y(6)-x(5)*x(7)*y(6)-x(3)*x(8)*y(6)-x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(8)^2*y(6)+x(1)*y(1)*y(6)-x(2)*y(1)*y(6)-x(5)*y(1)*y(6)-x(6)*y(1)*y(6)+x(1)*y(2)*y(6)-x(5)*y(2)*y(6)+x(6)*y(2)*y(6)-x(1)*y(3)*y(6)-x(5)*y(3)*y(6)+x(6)*y(3)*y(6)-x(7)*y(3)*y(6)-y(1)*y(3)*y(6)-x(1)*y(4)*y(6)-x(2)*y(4)*y(6)+x(5)*y(4)*y(6)-x(7)*y(4)*y(6)-x(8)*y(4)*y(6)-y(1)*y(4)*y(6)+y(4)^2*y(6)+x(6)*y(5)*y(6)+x(7)*y(5)*y(6)+y(2)*y(5)*y(6)-y(3)*y(5)*y(6)-y(5)^2*y(6)-x(1)*y(6)^2+x(2)*y(6)^2+x(3)*y(6)^2-x(6)*y(6)^2+x(7)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2-y(5)*y(6)^2+x(1)*x(2)*y(7)-x(2)^2*y(7)-x(3)*x(4)*y(7)-x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(4)*x(5)*y(7)-x(5)^2*y(7)-x(1)*x(6)*y(7)-x(2)*x(6)*y(7)+x(4)*x(6)*y(7)+x(5)*x(6)*y(7)-x(6)^2*y(7)+x(1)*x(7)*y(7)+x(3)*x(7)*y(7)-x(4)*x(7)*y(7)-x(5)*x(7)*y(7)-x(6)*x(7)*y(7)-x(7)^2*y(7)+x(1)*x(8)*y(7)+x(3)*x(8)*y(7)-x(4)*x(8)*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(2)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(3)*y(2)*y(7)+x(5)*y(2)*y(7)+x(6)*y(2)*y(7)+x(8)*y(2)*y(7)-x(2)*y(3)*y(7)+x(3)*y(3)*y(7)-x(5)*y(3)*y(7)-x(6)*y(3)*y(7)-x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(2)*y(3)*y(7)+x(2)*y(4)*y(7)-x(3)*y(4)*y(7)+x(4)*y(4)*y(7)+x(5)*y(4)*y(7)-x(6)*y(4)*y(7)-x(7)*y(4)*y(7)-x(8)*y(4)*y(7)-y(1)*y(4)*y(7)-y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+y(4)^2*y(7)-x(1)*y(5)*y(7)-x(2)*y(5)*y(7)+x(5)*y(5)*y(7)-x(6)*y(5)*y(7)+x(8)*y(5)*y(7)-y(1)*y(5)*y(7)-y(2)*y(5)*y(7)+y(3)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)-x(1)*y(6)*y(7)+x(2)*y(6)*y(7)-x(3)*y(6)*y(7)-x(4)*y(6)*y(7)-x(5)*y(6)*y(7)-x(6)*y(6)*y(7)-x(8)*y(6)*y(7)+y(1)*y(6)*y(7)-y(2)*y(6)*y(7)+y(3)*y(6)*y(7)-y(4)*y(6)*y(7)+y(5)*y(6)*y(7)-y(6)^2*y(7)+x(1)*y(7)^2-x(2)*y(7)^2+x(3)*y(7)^2+x(4)*y(7)^2-x(6)*y(7)^2-x(7)*y(7)^2-y(2)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2-y(6)*y(7)^2+y(7)^3+x(1)^2*y(8)+x(1)*x(2)*y(8)-x(2)^2*y(8)-x(1)*x(4)*y(8)+x(2)*x(4)*y(8)+x(3)*x(4)*y(8)-x(1)*x(5)*y(8)-x(2)*x(5)*y(8)+x(4)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)-x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(4)*x(6)*y(8)-x(5)*x(6)*y(8)-x(6)^2*y(8)-x(1)*x(7)*y(8)+x(3)*x(7)*y(8)+x(4)*x(7)*y(8)+x(5)*x(7)*y(8)-x(6)*x(7)*y(8)-x(7)^2*y(8)-x(1)*x(8)*y(8)+x(2)*x(8)*y(8)+x(3)*x(8)*y(8)-x(4)*x(8)*y(8)-x(5)*x(8)*y(8)+x(7)*x(8)*y(8)-x(8)^2*y(8)-x(2)*y(1)*y(8)-x(4)*y(1)*y(8)-x(5)*y(1)*y(8)-x(7)*y(1)*y(8)-x(2)*y(2)*y(8)-x(3)*y(2)*y(8)-x(4)*y(2)*y(8)+x(6)*y(2)*y(8)-x(7)*y(2)*y(8)-x(8)*y(2)*y(8)+y(1)*y(2)*y(8)+y(2)^2*y(8)+x(1)*y(3)*y(8)-x(2)*y(3)*y(8)+x(3)*y(3)*y(8)-x(5)*y(3)*y(8)+x(6)*y(3)*y(8)-x(7)*y(3)*y(8)-y(1)*y(3)*y(8)-x(1)*y(4)*y(8)-x(3)*y(4)*y(8)-x(4)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)-x(8)*y(4)*y(8)-y(1)*y(4)*y(8)+y(2)*y(4)*y(8)-y(3)*y(4)*y(8)-y(4)^2*y(8)-x(1)*y(5)*y(8)-x(2)*y(5)*y(8)+x(3)*y(5)*y(8)+x(4)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)-x(7)*y(5)*y(8)-x(8)*y(5)*y(8)+y(1)*y(5)*y(8)-y(2)*y(5)*y(8)+y(3)*y(5)*y(8)-y(4)*y(5)*y(8)-y(5)^2*y(8)-x(1)*y(6)*y(8)+x(2)*y(6)*y(8)-x(4)*y(6)*y(8)-x(6)*y(6)*y(8)+x(7)*y(6)*y(8)-x(8)*y(6)*y(8)+y(1)*y(6)*y(8)-y(2)*y(6)*y(8)+y(4)*y(6)*y(8)+y(5)*y(6)*y(8)+y(6)^2*y(8)-x(4)*y(7)*y(8)-x(5)*y(7)*y(8)-x(7)*y(7)*y(8)-x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(3)*y(7)*y(8)-y(4)*y(7)*y(8)+y(5)*y(7)*y(8)-y(6)*y(7)*y(8)+x(2)*y(8)^2+x(4)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2-y(2)*y(8)^2-y(3)*y(8)^2+y(4)*y(8)^2-y(5)*y(8)^2-y(7)*y(8)^2+y(8)^3+x(1)^2+x(1)*x(2)-x(2)^2+x(2)*x(3)+x(1)*x(4)-x(2)*x(4)-x(3)*x(4)+x(1)*x(5)-x(2)*x(5)+x(4)*x(5)+x(5)^2+x(1)*x(6)-x(2)*x(6)-x(3)*x(6)-x(4)*x(6)+x(5)*x(6)+x(6)^2+x(4)*x(7)-x(5)*x(7)-x(7)^2-x(1)*x(8)-x(2)*x(8)-x(3)*x(8)-x(2)*y(1)-x(3)*y(1)+x(5)*y(1)-x(6)*y(1)-x(7)*y(1)-x(8)*y(1)-y(1)^2+x(1)*y(2)+x(2)*y(2)+x(4)*y(2)-x(6)*y(2)-x(7)*y(2)+x(8)*y(2)+y(1)*y(2)+y(2)^2+x(1)*y(3)-x(4)*y(3)-x(5)*y(3)-x(6)*y(3)-x(8)*y(3)-y(1)*y(3)-y(2)*y(3)-x(1)*y(4)+x(2)*y(4)-x(3)*y(4)+x(4)*y(4)-x(5)*y(4)-x(7)*y(4)-x(8)*y(4)+y(4)^2-x(1)*y(5)+x(2)*y(5)+x(4)*y(5)+x(5)*y(5)-x(7)*y(5)+x(8)*y(5)-y(1)*y(5)-y(2)*y(5)-y(3)*y(5)-y(4)*y(5)-x(1)*y(6)-x(2)*y(6)+x(3)*y(6)+x(6)*y(6)-x(7)*y(6)-x(8)*y(6)-y(1)*y(6)+y(2)*y(6)-y(5)*y(6)-x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(5)*y(7)+x(6)*y(7)+x(7)*y(7)-x(8)*y(7)+y(1)*y(7)-y(2)*y(7)-y(3)*y(7)-y(4)*y(7)+y(7)^2+x(1)*y(8)-x(3)*y(8)+x(4)*y(8)+x(6)*y(8)-x(7)*y(8)+y(2)*y(8)+y(3)*y(8)-y(4)*y(8)+y(5)*y(8)-y(6)*y(8)+y(7)*y(8)+y(8)^2-x(2)-x(4)-x(5)+x(6)+x(8)-y(2)-y(3)-y(4)-y(5)+y(6)+y(7)+y(8)-1
---
3
---
-x(2)^2+x(1)*x(3)+x(1)*x(5)-x(2)*x(5)-x(5)^2+x(1)*x(6)-x(3)*x(6)+x(5)*x(6)-x(6)^2-x(1)*x(7)+x(2)*x(7)-x(3)*x(7)-x(4)*x(7)-x(5)*x(7)+x(6)*x(7)+x(1)*x(8)+x(2)*x(8)-x(3)*x(8)+x(4)*x(8)-x(5)*x(8)-x(2)*y(1)-x(3)*y(1)-x(6)*y(1)-x(7)*y(1)-x(8)*y(1)-y(1)^2+x(2)*y(2)+x(3)*y(2)-x(5)*y(2)+x(6)*y(2)+y(1)*y(2)+x(1)*y(3)+x(2)*y(3)-x(3)*y(3)-x(5)*y(3)+x(6)*y(3)+x(7)*y(3)+y(2)*y(3)-x(1)*y(4)+x(2)*y(4)+x(3)*y(4)-x(4)*y(4)-x(5)*y(4)-x(6)*y(4)+x(8)*y(4)-y(1)*y(4)-y(2)*y(4)-x(1)*y(5)+x(2)*y(5)+x(3)*y(5)+x(4)*y(5)+x(5)*y(5)+x(6)*y(5)+x(7)*y(5)-x(8)*y(5)-y(2)*y(5)+y(3)*y(5)-y(4)*y(5)-y(5)^2+x(1)*y(6)+x(3)*y(6)+x(5)*y(6)-x(6)*y(6)+x(8)*y(6)-y(1)*y(6)-y(2)*y(6)-y(4)*y(6)-y(5)*y(6)-y(6)^2-x(1)*y(7)-x(2)*y(7)+x(3)*y(7)-x(4)*y(7)+x(5)*y(7)+x(6)*y(7)-y(1)*y(7)+y(2)*y(7)+y(3)*y(7)-y(4)*y(7)+y(5)*y(7)-y(7)^2-x(2)*y(8)+x(3)*y(8)-x(4)*y(8)+x(5)*y(8)+x(6)*y(8)+x(7)*y(8)-y(1)*y(8)-y(4)*y(8)-y(6)*y(8)+y(7)*y(8)+x(1)-x(4)-x(5)-x(6)+x(8)+y(2)-y(8)+1
---
4
---
x(1)^2-x(1)*x(2)+x(1)*x(5)+x(3)*x(5)-x(5)^2-x(2)*x(6)-x(5)*x(6)+x(6)^2-x(1)*x(7)-x(7)^2-x(1)*x(8)+x(2)*x(8)+x(6)*x(8)-x(8)^2-x(1)*y(1)-x(2)*y(1)-x(5)*y(1)-x(6)*y(1)+x(7)*y(1)+x(1)*y(2)+x(2)*y(2)+x(5)*y(2)-x(6)*y(2)+x(7)*y(2)+x(3)*y(3)+x(4)*y(3)-x(6)*y(3)-x(8)*y(3)+x(1)*y(4)-x(4)*y(4)+x(5)*y(4)-x(6)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+x(1)*y(5)-x(3)*y(5)+x(4)*y(5)+x(5)*y(5)-x(6)*y(5)-y(3)*y(5)+y(4)*y(5)-y(5)^2+x(1)*y(6)+x(4)*y(6)+x(5)*y(6)-x(7)*y(6)+y(4)*y(6)-y(5)*y(6)-x(1)*y(7)-x(4)*y(7)-x(5)*y(7)+x(6)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)-y(3)*y(7)-y(6)*y(7)-y(7)^2-x(1)*y(8)+x(3)*y(8)+x(5)*y(8)+x(6)*y(8)+x(7)*y(8)-x(8)*y(8)+y(3)*y(8)-y(4)*y(8)-y(6)*y(8)-y(7)*y(8)+y(8)^2+x(2)+x(5)-x(6)-x(8)-y(1)+y(3)+y(4)-y(5)+y(6)+y(8)-1
---
5
---
x(1)*x(2)*y(3)+x(1)*x(5)*y(3)-x(5)^2*y(3)-x(1)*x(6)*y(3)+x(2)*x(6)*y(3)-x(6)^2*y(3)-x(5)*x(7)*y(3)-x(6)*x(8)*y(3)+x(8)^2*y(3)-x(1)*y(1)*y(3)-x(2)*y(1)*y(3)+x(6)*y(1)*y(3)-x(7)*y(1)*y(3)+x(1)*y(2)*y(3)+x(2)*y(2)*y(3)+x(6)*y(2)*y(3)+x(5)*y(3)^2-y(1)*y(3)^2-y(2)*y(3)^2+x(1)*x(2)*y(4)-x(2)^2*y(4)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(2)*x(6)*y(4)-x(6)^2*y(4)+x(1)*x(7)*y(4)+x(4)*x(7)*y(4)-x(7)^2*y(4)-x(1)*x(8)*y(4)+x(2)*x(8)*y(4)-x(4)*x(8)*y(4)-x(6)*x(8)*y(4)-x(8)^2*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)-x(5)*y(1)*y(4)-x(6)*y(1)*y(4)-x(7)*y(1)*y(4)+x(1)*y(2)*y(4)+x(2)*y(2)*y(4)-x(6)*y(2)*y(4)-x(1)*y(3)*y(4)+x(2)*y(3)*y(4)+x(4)*y(3)*y(4)+x(7)*y(3)*y(4)+y(2)*y(3)*y(4)+y(3)^2*y(4)+x(1)*y(4)^2+x(2)*y(4)^2-x(4)*y(4)^2-x(5)*y(4)^2+x(7)*y(4)^2-x(8)*y(4)^2+y(1)*y(4)^2+y(4)^3-x(1)*x(2)*y(5)+x(2)^2*y(5)+x(2)*x(5)*y(5)-x(1)*x(6)*y(5)+x(5)*x(6)*y(5)-x(6)^2*y(5)-x(1)*x(8)*y(5)-x(2)*x(8)*y(5)+x(3)*x(8)*y(5)-x(5)*x(8)*y(5)-x(6)*x(8)*y(5)+x(8)^2*y(5)-x(2)*y(1)*y(5)-x(1)*y(2)*y(5)+x(5)*y(2)*y(5)-x(6)*y(2)*y(5)+x(1)*y(3)*y(5)-x(3)*y(3)*y(5)+x(5)*y(3)*y(5)-x(6)*y(3)*y(5)-x(7)*y(3)*y(5)-x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+x(1)*y(4)*y(5)-x(4)*y(4)*y(5)-x(7)*y(4)*y(5)+y(1)*y(4)*y(5)+y(2)*y(4)*y(5)+y(3)*y(4)*y(5)-y(4)^2*y(5)+x(2)*y(5)^2-x(5)*y(5)^2-x(7)*y(5)^2+y(4)*y(5)^2+x(1)*x(2)*y(6)-x(2)^2*y(6)+x(2)*x(5)*y(6)+x(1)*x(6)*y(6)-x(2)*x(6)*y(6)+x(5)*x(6)*y(6)+x(6)^2*y(6)+x(5)*x(7)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)-x(6)*x(8)*y(6)-x(8)^2*y(6)-x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)-x(1)*y(2)*y(6)+x(5)*y(2)*y(6)-x(6)*y(2)*y(6)+x(1)*y(3)*y(6)+x(5)*y(3)*y(6)-x(6)*y(3)*y(6)+x(7)*y(3)*y(6)+y(1)*y(3)*y(6)+x(1)*y(4)*y(6)+x(2)*y(4)*y(6)-x(5)*y(4)*y(6)+x(7)*y(4)*y(6)+x(8)*y(4)*y(6)+y(1)*y(4)*y(6)-y(4)^2*y(6)-x(6)*y(5)*y(6)-x(7)*y(5)*y(6)-y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(1)*y(6)^2-x(2)*y(6)^2-x(3)*y(6)^2+x(6)*y(6)^2-x(7)*y(6)^2-x(8)*y(6)^2-y(2)*y(6)^2+y(5)*y(6)^2-x(1)*x(2)*y(7)+x(2)^2*y(7)+x(3)*x(4)*y(7)+x(1)*x(5)*y(7)-x(2)*x(5)*y(7)-x(4)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(2)*x(6)*y(7)-x(4)*x(6)*y(7)-x(5)*x(6)*y(7)+x(6)^2*y(7)-x(1)*x(7)*y(7)-x(3)*x(7)*y(7)+x(4)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(7)^2*y(7)-x(1)*x(8)*y(7)-x(3)*x(8)*y(7)+x(4)*x(8)*y(7)-x(5)*x(8)*y(7)-x(6)*x(8)*y(7)-x(7)*x(8)*y(7)-x(8)^2*y(7)-x(2)*y(1)*y(7)-x(1)*y(2)*y(7)-x(2)*y(2)*y(7)-x(3)*y(2)*y(7)-x(5)*y(2)*y(7)-x(6)*y(2)*y(7)-x(8)*y(2)*y(7)+x(2)*y(3)*y(7)-x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)-x(8)*y(3)*y(7)-y(2)*y(3)*y(7)-x(2)*y(4)*y(7)+x(3)*y(4)*y(7)-x(4)*y(4)*y(7)-x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+x(8)*y(4)*y(7)+y(1)*y(4)*y(7)+y(2)*y(4)*y(7)-y(3)*y(4)*y(7)-y(4)^2*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)-x(5)*y(5)*y(7)+x(6)*y(5)*y(7)-x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)-y(3)*y(5)*y(7)-y(4)*y(5)*y(7)-y(5)^2*y(7)+x(1)*y(6)*y(7)-x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(4)*y(6)*y(7)+x(5)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)-y(1)*y(6)*y(7)+y(2)*y(6)*y(7)-y(3)*y(6)*y(7)+y(4)*y(6)*y(7)-y(5)*y(6)*y(7)+y(6)^2*y(7)-x(1)*y(7)^2+x(2)*y(7)^2-x(3)*y(7)^2-x(4)*y(7)^2+x(6)*y(7)^2+x(7)*y(7)^2+y(2)*y(7)^2-y(4)*y(7)^2-y(5)*y(7)^2+y(6)*y(7)^2-y(7)^3-x(1)^2*y(8)-x(1)*x(2)*y(8)+x(2)^2*y(8)+x(1)*x(4)*y(8)-x(2)*x(4)*y(8)-x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)-x(4)*x(5)*y(8)-x(5)^2*y(8)-x(1)*x(6)*y(8)+x(2)*x(6)*y(8)-x(3)*x(6)*y(8)-x(4)*x(6)*y(8)+x(5)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)-x(3)*x(7)*y(8)-x(4)*x(7)*y(8)-x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+x(7)^2*y(8)+x(1)*x(8)*y(8)-x(2)*x(8)*y(8)-x(3)*x(8)*y(8)+x(4)*x(8)*y(8)+x(5)*x(8)*y(8)-x(7)*x(8)*y(8)+x(8)^2*y(8)+x(2)*y(1)*y(8)+x(4)*y(1)*y(8)+x(5)*y(1)*y(8)+x(7)*y(1)*y(8)+x(2)*y(2)*y(8)+x(3)*y(2)*y(8)+x(4)*y(2)*y(8)-x(6)*y(2)*y(8)+x(7)*y(2)*y(8)+x(8)*y(2)*y(8)-y(1)*y(2)*y(8)-y(2)^2*y(8)-x(1)*y(3)*y(8)+x(2)*y(3)*y(8)-x(3)*y(3)*y(8)+x(5)*y(3)*y(8)-x(6)*y(3)*y(8)+x(7)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(3)*y(4)*y(8)+x(4)*y(4)*y(8)-x(6)*y(4)*y(8)-x(7)*y(4)*y(8)+x(8)*y(4)*y(8)+y(1)*y(4)*y(8)-y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)-x(3)*y(5)*y(8)-x(4)*y(5)*y(8)-x(5)*y(5)*y(8)-x(6)*y(5)*y(8)+x(7)*y(5)*y(8)+x(8)*y(5)*y(8)-y(1)*y(5)*y(8)+y(2)*y(5)*y(8)-y(3)*y(5)*y(8)+y(4)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)-x(2)*y(6)*y(8)+x(4)*y(6)*y(8)+x(6)*y(6)*y(8)-x(7)*y(6)*y(8)+x(8)*y(6)*y(8)-y(1)*y(6)*y(8)+y(2)*y(6)*y(8)-y(4)*y(6)*y(8)-y(5)*y(6)*y(8)-y(6)^2*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)-y(1)*y(7)*y(8)-y(3)*y(7)*y(8)+y(4)*y(7)*y(8)-y(5)*y(7)*y(8)+y(6)*y(7)*y(8)-x(2)*y(8)^2-x(4)*y(8)^2-x(7)*y(8)^2-x(8)*y(8)^2+y(2)*y(8)^2+y(3)*y(8)^2-y(4)*y(8)^2+y(5)*y(8)^2+y(7)*y(8)^2-y(8)^3-x(1)^2-x(1)*x(2)+x(2)^2+x(2)*x(3)-x(1)*x(4)+x(2)*x(4)+x(3)*x(4)-x(1)*x(5)+x(2)*x(5)+x(4)*x(5)-x(5)^2-x(1)*x(6)+x(2)*x(6)-x(3)*x(6)+x(4)*x(6)-x(5)*x(6)-x(6)^2-x(1)*x(7)-x(2)*x(7)+x(4)*x(7)+x(5)*x(7)+x(7)^2+x(3)*x(8)+x(4)*x(8)-x(7)*x(8)+x(8)^2-x(1)*y(1)+x(2)*y(1)+x(3)*y(1)+x(6)*y(1)-x(7)*y(1)-x(8)*y(1)-x(2)*y(2)+x(4)*y(2)+x(6)*y(2)-x(7)*y(2)-y(1)*y(2)-y(2)^2-x(1)*y(3)+x(4)*y(3)-x(6)*y(3)+x(7)*y(3)+x(8)*y(3)+y(1)*y(3)-y(2)*y(3)+x(1)*y(4)-x(3)*y(4)-x(6)*y(4)+x(7)*y(4)-x(8)*y(4)+y(1)*y(4)+y(3)*y(4)+y(4)^2-x(3)*y(5)+x(5)*y(5)+x(6)*y(5)+x(7)*y(5)+x(8)*y(5)+y(1)*y(5)+y(2)*y(5)-y(3)*y(5)-y(4)*y(5)+x(1)*y(6)-x(2)*y(6)-x(3)*y(6)+x(5)*y(6)-x(6)*y(6)-x(7)*y(6)-x(8)*y(6)-y(1)*y(6)-y(2)*y(6)+y(4)*y(6)-y(5)*y(6)+y(6)^2-x(1)*y(7)+x(2)*y(7)+x(5)*y(7)-x(7)*y(7)+x(8)*y(7)-y(2)*y(7)-y(3)*y(7)-y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)-x(5)*y(8)-x(7)*y(8)+x(8)*y(8)-y(1)*y(8)-y(4)*y(8)+y(5)*y(8)+y(6)*y(8)-y(7)*y(8)+y(8)^2+x(1)-x(2)-x(3)+x(4)-x(5)-x(6)+x(7)-x(8)+y(2)-y(5)+y(6)-y(7)-1
---
6
---
-x(2)*x(3)+x(3)^2-x(3)*x(4)+x(3)*x(5)-x(3)*x(6)-x(4)*x(6)+x(1)*x(7)-x(2)*x(7)+x(4)*x(7)+x(5)*x(7)+x(6)*x(7)-x(7)^2+x(1)*x(8)-x(2)*x(8)-x(4)*x(8)-x(5)*x(8)-x(6)*x(8)-x(7)*x(8)-x(8)^2-x(1)*y(1)-x(2)*y(1)-x(4)*y(1)-x(5)*y(1)-x(6)*y(1)-y(1)^2+x(1)*y(2)-x(6)*y(2)+x(7)*y(2)+x(8)*y(2)-y(1)*y(2)-y(2)^2-x(1)*y(3)-x(2)*y(3)+x(3)*y(3)-x(5)*y(3)-x(8)*y(3)+y(1)*y(3)+y(2)*y(3)-x(1)*y(4)+x(2)*y(4)+x(3)*y(4)-x(4)*y(4)+x(5)*y(4)+x(6)*y(4)+x(8)*y(4)+y(2)*y(4)+y(3)*y(4)-y(4)^2+x(3)*y(5)+x(8)*y(5)+y(1)*y(5)-y(2)*y(5)+y(3)*y(5)+y(5)^2-x(1)*y(6)+x(4)*y(6)-x(6)*y(6)+x(7)*y(6)+y(1)*y(6)+y(3)*y(6)+y(5)*y(6)+x(2)*y(7)+x(4)*y(7)-x(5)*y(7)+x(6)*y(7)+x(8)*y(7)-y(1)*y(7)+y(2)*y(7)-y(4)*y(7)+y(7)^2-x(1)*y(8)-x(2)*y(8)+x(3)*y(8)-x(4)*y(8)-x(5)*y(8)-x(6)*y(8)-x(8)*y(8)+y(1)*y(8)-y(2)*y(8)+y(3)*y(8)+y(4)*y(8)-y(5)*y(8)-y(7)*y(8)-y(8)^2-x(1)-x(2)-x(4)+x(6)+x(7)+y(1)+y(2)+y(3)-y(6)-y(7)-y(8)+1
---
7
---
x(1)^2-x(1)*x(2)+x(2)^2-x(2)*x(3)+x(1)*x(5)-x(2)*x(5)+x(1)*x(6)-x(1)*x(7)-x(2)*x(7)+x(3)*x(7)+x(2)*x(8)-x(3)*x(8)-x(7)*x(8)+x(8)^2-x(1)*y(1)-x(6)*y(1)-x(7)*y(1)-x(8)*y(1)+x(3)*y(2)+x(5)*y(2)+x(7)*y(2)-x(8)*y(2)+y(2)^2-x(1)*y(3)-x(2)*y(3)+x(4)*y(3)+x(5)*y(3)-x(6)*y(3)-y(2)*y(3)-y(3)^2+x(1)*y(4)-x(3)*y(4)+x(4)*y(4)-x(5)*y(4)-x(6)*y(4)-x(7)*y(4)-x(8)*y(4)-y(1)*y(4)-y(2)*y(4)-y(3)*y(4)-x(1)*y(5)-x(2)*y(5)-x(3)*y(5)-x(4)*y(5)+x(5)*y(5)+x(6)*y(5)+x(7)*y(5)-y(1)*y(5)+y(2)*y(5)+y(3)*y(5)-y(4)*y(5)-y(5)^2+x(1)*y(6)+x(3)*y(6)-x(4)*y(6)-x(8)*y(6)+y(2)*y(6)-y(4)*y(6)+y(5)*y(6)+x(3)*y(7)+x(5)*y(7)+x(8)*y(7)-y(1)*y(7)-y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(5)*y(7)-y(6)*y(7)+x(1)*y(8)+x(3)*y(8)+x(4)*y(8)-x(8)*y(8)-y(1)*y(8)+y(4)*y(8)+y(8)^2+x(2)+x(3)-x(4)+x(7)-x(8)-y(1)-y(3)+y(5)+y(6)-y(7)+1
---
8
---
x(1)*x(5)-x(2)*x(5)-x(5)^2+x(1)*x(6)-x(3)*x(6)+x(1)*x(7)-x(5)*x(7)-x(7)^2-x(1)*x(8)+x(5)*x(8)-x(8)^2+x(1)*y(1)-x(2)*y(1)+x(5)*y(1)+y(1)^2+x(3)*y(2)-x(5)*y(2)-y(1)*y(2)+y(2)^2-x(1)*y(3)+x(2)*y(3)+x(4)*y(3)+x(6)*y(3)+x(7)*y(3)+x(8)*y(3)-y(1)*y(3)-y(2)*y(3)+x(1)*y(4)+x(2)*y(4)-x(3)*y(4)+x(6)*y(4)-x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+y(4)^2-x(1)*y(5)+x(2)*y(5)-x(3)*y(5)-x(6)*y(5)+x(7)*y(5)+y(2)*y(5)-y(3)*y(5)+y(4)*y(5)+y(5)^2-x(1)*y(6)+x(2)*y(6)-x(3)*y(6)-x(4)*y(6)+x(5)*y(6)-x(6)*y(6)-x(7)*y(6)-x(8)*y(6)+y(2)*y(6)-y(5)*y(6)+x(1)*y(7)-x(2)*y(7)-x(4)*y(7)+x(5)*y(7)+x(6)*y(7)+x(7)*y(7)-x(8)*y(7)+y(2)*y(7)-y(3)*y(7)+y(6)*y(7)+x(2)*y(8)-x(3)*y(8)+x(6)*y(8)+x(7)*y(8)-x(8)*y(8)-y(1)*y(8)+y(2)*y(8)-y(4)*y(8)+y(6)*y(8)-y(7)*y(8)+x(1)+x(2)+x(3)-x(4)-x(6)+x(8)+y(1)+y(2)-y(3)-y(4)+y(5)-y(7)+y(8)-1
---
9
---
-x(1)*x(2)*y(3)-x(1)*x(5)*y(3)+x(5)^2*y(3)+x(1)*x(6)*y(3)-x(2)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(8)*y(3)-x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)-x(6)*y(1)*y(3)+x(7)*y(1)*y(3)-x(1)*y(2)*y(3)-x(2)*y(2)*y(3)-x(6)*y(2)*y(3)-x(5)*y(3)^2+y(1)*y(3)^2+y(2)*y(3)^2-x(1)*x(2)*y(4)+x(2)^2*y(4)-x(1)*x(5)*y(4)-x(2)*x(5)*y(4)-x(1)*x(6)*y(4)-x(2)*x(6)*y(4)+x(6)^2*y(4)-x(1)*x(7)*y(4)-x(4)*x(7)*y(4)+x(7)^2*y(4)+x(1)*x(8)*y(4)-x(2)*x(8)*y(4)+x(4)*x(8)*y(4)+x(6)*x(8)*y(4)+x(8)^2*y(4)-x(1)*y(1)*y(4)-x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(7)*y(1)*y(4)-x(1)*y(2)*y(4)-x(2)*y(2)*y(4)+x(6)*y(2)*y(4)+x(1)*y(3)*y(4)-x(2)*y(3)*y(4)-x(4)*y(3)*y(4)-x(7)*y(3)*y(4)-y(2)*y(3)*y(4)-y(3)^2*y(4)-x(1)*y(4)^2-x(2)*y(4)^2+x(4)*y(4)^2+x(5)*y(4)^2-x(7)*y(4)^2+x(8)*y(4)^2-y(1)*y(4)^2-y(4)^3+x(1)*x(2)*y(5)-x(2)^2*y(5)-x(2)*x(5)*y(5)+x(1)*x(6)*y(5)-x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)-x(3)*x(8)*y(5)+x(5)*x(8)*y(5)+x(6)*x(8)*y(5)-x(8)^2*y(5)+x(2)*y(1)*y(5)+x(1)*y(2)*y(5)-x(5)*y(2)*y(5)+x(6)*y(2)*y(5)-x(1)*y(3)*y(5)+x(3)*y(3)*y(5)-x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)-y(1)*y(3)*y(5)-x(1)*y(4)*y(5)+x(4)*y(4)*y(5)+x(7)*y(4)*y(5)-y(1)*y(4)*y(5)-y(2)*y(4)*y(5)-y(3)*y(4)*y(5)+y(4)^2*y(5)-x(2)*y(5)^2+x(5)*y(5)^2+x(7)*y(5)^2-y(4)*y(5)^2-x(1)*x(2)*y(6)+x(2)^2*y(6)-x(2)*x(5)*y(6)-x(1)*x(6)*y(6)+x(2)*x(6)*y(6)-x(5)*x(6)*y(6)-x(6)^2*y(6)-x(5)*x(7)*y(6)-x(3)*x(8)*y(6)-x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(8)^2*y(6)+x(1)*y(1)*y(6)-x(2)*y(1)*y(6)-x(5)*y(1)*y(6)-x(6)*y(1)*y(6)+x(1)*y(2)*y(6)-x(5)*y(2)*y(6)+x(6)*y(2)*y(6)-x(1)*y(3)*y(6)-x(5)*y(3)*y(6)+x(6)*y(3)*y(6)-x(7)*y(3)*y(6)-y(1)*y(3)*y(6)-x(1)*y(4)*y(6)-x(2)*y(4)*y(6)+x(5)*y(4)*y(6)-x(7)*y(4)*y(6)-x(8)*y(4)*y(6)-y(1)*y(4)*y(6)+y(4)^2*y(6)+x(6)*y(5)*y(6)+x(7)*y(5)*y(6)+y(2)*y(5)*y(6)-y(3)*y(5)*y(6)-y(5)^2*y(6)-x(1)*y(6)^2+x(2)*y(6)^2+x(3)*y(6)^2-x(6)*y(6)^2+x(7)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2-y(5)*y(6)^2+x(1)*x(2)*y(7)-x(2)^2*y(7)-x(3)*x(4)*y(7)-x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(4)*x(5)*y(7)-x(5)^2*y(7)-x(1)*x(6)*y(7)-x(2)*x(6)*y(7)+x(4)*x(6)*y(7)+x(5)*x(6)*y(7)-x(6)^2*y(7)+x(1)*x(7)*y(7)+x(3)*x(7)*y(7)-x(4)*x(7)*y(7)-x(5)*x(7)*y(7)-x(6)*x(7)*y(7)-x(7)^2*y(7)+x(1)*x(8)*y(7)+x(3)*x(8)*y(7)-x(4)*x(8)*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(2)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(3)*y(2)*y(7)+x(5)*y(2)*y(7)+x(6)*y(2)*y(7)+x(8)*y(2)*y(7)-x(2)*y(3)*y(7)+x(3)*y(3)*y(7)-x(5)*y(3)*y(7)-x(6)*y(3)*y(7)-x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(2)*y(3)*y(7)+x(2)*y(4)*y(7)-x(3)*y(4)*y(7)+x(4)*y(4)*y(7)+x(5)*y(4)*y(7)-x(6)*y(4)*y(7)-x(7)*y(4)*y(7)-x(8)*y(4)*y(7)-y(1)*y(4)*y(7)-y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+y(4)^2*y(7)-x(1)*y(5)*y(7)-x(2)*y(5)*y(7)+x(5)*y(5)*y(7)-x(6)*y(5)*y(7)+x(8)*y(5)*y(7)-y(1)*y(5)*y(7)-y(2)*y(5)*y(7)+y(3)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)-x(1)*y(6)*y(7)+x(2)*y(6)*y(7)-x(3)*y(6)*y(7)-x(4)*y(6)*y(7)-x(5)*y(6)*y(7)-x(6)*y(6)*y(7)-x(8)*y(6)*y(7)+y(1)*y(6)*y(7)-y(2)*y(6)*y(7)+y(3)*y(6)*y(7)-y(4)*y(6)*y(7)+y(5)*y(6)*y(7)-y(6)^2*y(7)+x(1)*y(7)^2-x(2)*y(7)^2+x(3)*y(7)^2+x(4)*y(7)^2-x(6)*y(7)^2-x(7)*y(7)^2-y(2)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2-y(6)*y(7)^2+y(7)^3+x(1)^2*y(8)+x(1)*x(2)*y(8)-x(2)^2*y(8)-x(1)*x(4)*y(8)+x(2)*x(4)*y(8)+x(3)*x(4)*y(8)-x(1)*x(5)*y(8)-x(2)*x(5)*y(8)+x(4)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)-x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(4)*x(6)*y(8)-x(5)*x(6)*y(8)-x(6)^2*y(8)-x(1)*x(7)*y(8)+x(3)*x(7)*y(8)+x(4)*x(7)*y(8)+x(5)*x(7)*y(8)-x(6)*x(7)*y(8)-x(7)^2*y(8)-x(1)*x(8)*y(8)+x(2)*x(8)*y(8)+x(3)*x(8)*y(8)-x(4)*x(8)*y(8)-x(5)*x(8)*y(8)+x(7)*x(8)*y(8)-x(8)^2*y(8)-x(2)*y(1)*y(8)-x(4)*y(1)*y(8)-x(5)*y(1)*y(8)-x(7)*y(1)*y(8)-x(2)*y(2)*y(8)-x(3)*y(2)*y(8)-x(4)*y(2)*y(8)+x(6)*y(2)*y(8)-x(7)*y(2)*y(8)-x(8)*y(2)*y(8)+y(1)*y(2)*y(8)+y(2)^2*y(8)+x(1)*y(3)*y(8)-x(2)*y(3)*y(8)+x(3)*y(3)*y(8)-x(5)*y(3)*y(8)+x(6)*y(3)*y(8)-x(7)*y(3)*y(8)-y(1)*y(3)*y(8)-x(1)*y(4)*y(8)-x(3)*y(4)*y(8)-x(4)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)-x(8)*y(4)*y(8)-y(1)*y(4)*y(8)+y(2)*y(4)*y(8)-y(3)*y(4)*y(8)-y(4)^2*y(8)-x(1)*y(5)*y(8)-x(2)*y(5)*y(8)+x(3)*y(5)*y(8)+x(4)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)-x(7)*y(5)*y(8)-x(8)*y(5)*y(8)+y(1)*y(5)*y(8)-y(2)*y(5)*y(8)+y(3)*y(5)*y(8)-y(4)*y(5)*y(8)-y(5)^2*y(8)-x(1)*y(6)*y(8)+x(2)*y(6)*y(8)-x(4)*y(6)*y(8)-x(6)*y(6)*y(8)+x(7)*y(6)*y(8)-x(8)*y(6)*y(8)+y(1)*y(6)*y(8)-y(2)*y(6)*y(8)+y(4)*y(6)*y(8)+y(5)*y(6)*y(8)+y(6)^2*y(8)-x(4)*y(7)*y(8)-x(5)*y(7)*y(8)-x(7)*y(7)*y(8)-x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(3)*y(7)*y(8)-y(4)*y(7)*y(8)+y(5)*y(7)*y(8)-y(6)*y(7)*y(8)+x(2)*y(8)^2+x(4)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2-y(2)*y(8)^2-y(3)*y(8)^2+y(4)*y(8)^2-y(5)*y(8)^2-y(7)*y(8)^2+y(8)^3+x(1)^2+x(1)*x(2)-x(2)^2-x(2)*x(3)+x(1)*x(4)-x(2)*x(4)-x(3)*x(4)+x(1)*x(5)-x(2)*x(5)-x(4)*x(5)+x(5)^2+x(1)*x(6)-x(2)*x(6)+x(3)*x(6)-x(4)*x(6)+x(5)*x(6)+x(6)^2+x(1)*x(7)+x(2)*x(7)-x(4)*x(7)-x(5)*x(7)-x(7)^2-x(3)*x(8)-x(4)*x(8)+x(7)*x(8)-x(8)^2-x(1)*y(1)+x(2)*y(1)-x(3)*y(1)+x(5)*y(1)+x(6)*y(1)+x(7)*y(1)-x(8)*y(1)+x(1)*y(2)-x(2)*y(2)+x(3)*y(2)-x(4)*y(2)-x(5)*y(2)-x(6)*y(2)+x(7)*y(2)-y(1)*y(2)-x(1)*y(3)+x(2)*y(3)-x(3)*y(3)-x(4)*y(3)-x(5)*y(3)+x(6)*y(3)-x(7)*y(3)-y(1)*y(3)-y(2)*y(3)+y(3)^2-x(2)*y(4)-x(6)*y(4)+x(7)*y(4)-y(3)*y(4)-x(1)*y(5)+x(2)*y(5)+x(5)*y(5)+x(6)*y(5)-x(7)*y(5)-x(8)*y(5)-y(1)*y(5)+y(3)*y(5)-y(4)*y(5)-y(5)^2+x(1)*y(6)+x(3)*y(6)+x(5)*y(6)-x(6)*y(6)-x(8)*y(6)-y(1)*y(6)-y(2)*y(6)+y(4)*y(6)+x(1)*y(7)+x(2)*y(7)-x(5)*y(7)+x(6)*y(7)+x(7)*y(7)+y(1)*y(7)+y(3)*y(7)+y(4)*y(7)-y(6)*y(7)-y(7)^2+x(1)*y(8)+x(2)*y(8)-x(3)*y(8)-x(5)*y(8)+x(6)*y(8)+x(7)*y(8)+x(8)*y(8)-y(1)*y(8)+y(2)*y(8)-y(5)*y(8)-y(6)*y(8)-y(8)^2-x(1)+x(2)+x(3)-x(4)+x(6)+x(7)-x(8)-y(1)-y(2)-y(3)+y(4)-y(5)-y(6)-y(7)
---
10
---
-x(3)*x(5)-x(5)^2+x(1)*x(6)-x(3)*x(6)+x(5)*x(6)+x(6)^2+x(1)*x(7)-x(2)*x(7)-x(6)*x(7)+x(1)*x(8)+x(2)*x(8)+x(6)*x(8)+x(1)*y(1)-x(7)*y(1)+x(8)*y(1)-x(1)*y(2)-x(2)*y(2)+x(5)*y(2)+x(6)*y(2)+x(1)*y(3)+x(2)*y(3)-x(3)*y(3)-x(4)*y(3)+x(5)*y(3)-x(6)*y(3)-x(7)*y(3)-x(8)*y(3)-y(2)*y(3)+y(3)^2+x(1)*y(4)+x(2)*y(4)+x(3)*y(4)-x(4)*y(4)-x(5)*y(4)-x(6)*y(4)+x(8)*y(4)+y(1)*y(4)-y(4)^2-x(1)*y(5)-x(3)*y(5)-x(5)*y(5)-x(7)*y(5)+x(8)*y(5)-y(1)*y(5)+y(3)*y(5)-y(4)*y(5)+x(1)*y(6)-x(2)*y(6)-x(5)*y(6)-x(6)*y(6)+x(8)*y(6)-y(1)*y(6)+y(4)*y(6)-x(2)*y(7)+x(3)*y(7)-x(4)*y(7)+x(5)*y(7)-x(6)*y(7)+y(2)*y(7)+y(3)*y(7)-y(4)*y(7)-y(5)*y(7)-y(6)*y(7)-x(1)*y(8)+x(2)*y(8)+x(3)*y(8)-x(5)*y(8)-x(7)*y(8)+x(8)*y(8)+y(2)*y(8)-y(3)*y(8)-y(4)*y(8)+y(5)*y(8)-y(6)*y(8)-y(7)*y(8)+y(8)^2+x(1)-x(3)+x(6)+x(7)+y(2)-y(3)+y(4)+y(5)+y(6)-y(7)+y(8)-1
---
11
---
-x(2)*x(3)+x(3)^2+x(3)*x(5)-x(3)*x(6)+x(6)*x(7)+x(7)^2+x(3)*x(8)+x(7)*x(8)-x(3)*y(1)+x(7)*y(1)+x(3)*y(2)-x(6)*y(2)+x(7)*y(2)-x(8)*y(2)-y(1)*y(2)+y(2)^2-x(1)*y(3)+x(2)*y(3)-x(4)*y(3)-x(5)*y(3)-x(7)*y(3)+x(8)*y(3)+x(1)*y(4)+x(2)*y(4)-x(5)*y(4)-x(7)*y(4)-y(1)*y(4)-y(2)*y(4)-x(1)*y(5)+x(2)*y(5)+x(4)*y(5)-x(6)*y(5)-y(2)*y(5)+y(4)*y(5)-y(5)^2+x(1)*y(6)-x(2)*y(6)-x(3)*y(6)-x(6)*y(6)+x(7)*y(6)+x(8)*y(6)-y(3)*y(6)+y(5)*y(6)+x(2)*y(7)-x(3)*y(7)+x(4)*y(7)-x(5)*y(7)+x(6)*y(7)+x(7)*y(7)-x(8)*y(7)+y(1)*y(7)+y(2)*y(7)+y(3)*y(7)-y(4)*y(7)+y(5)*y(7)+y(7)^2+x(1)*y(8)-x(2)*y(8)-x(4)*y(8)+x(6)*y(8)-x(7)*y(8)-x(8)*y(8)+y(5)*y(8)+y(7)*y(8)+y(8)^2-x(2)+x(3)+x(4)-x(5)+x(7)+x(8)-y(1)-y(2)+y(3)-y(4)+y(5)-y(7)-y(8)+1
---
12
---
x(3)*x(6)-x(5)*x(6)-x(1)*x(7)-x(2)*x(7)-x(3)*x(7)+x(5)*x(7)+x(6)*x(7)-x(7)^2+x(1)*x(8)+x(3)*x(8)+x(6)*x(8)-x(7)*x(8)+x(3)*y(1)-x(7)*y(1)-x(3)*y(2)-x(6)*y(2)+x(8)*y(2)+x(1)*y(3)-x(5)*y(3)+x(6)*y(3)-x(8)*y(3)-y(3)^2-x(2)*y(4)+x(5)*y(4)-x(6)*y(4)-y(1)*y(4)+y(2)*y(4)-y(4)^2+x(1)*y(5)+x(2)*y(5)-x(5)*y(5)-x(7)*y(5)-y(1)*y(5)+y(3)*y(5)-y(4)*y(5)-x(1)*y(6)-x(5)*y(6)+x(6)*y(6)+x(7)*y(6)-y(2)*y(6)+y(3)*y(6)+y(4)*y(6)+y(5)*y(6)-x(2)*y(7)+x(3)*y(7)+x(5)*y(7)-x(6)*y(7)+x(7)*y(7)+y(2)*y(7)-y(3)*y(7)-y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+x(2)*y(8)+x(3)*y(8)-x(5)*y(8)-x(6)*y(8)-x(8)*y(8)+y(1)*y(8)+y(2)*y(8)-y(4)*y(8)+y(5)*y(8)+y(6)*y(8)-y(7)*y(8)-y(8)^2-x(1)+x(3)-x(5)+x(7)+y(2)-y(3)+y(6)-1
---
13
---
-x(2)*y(1)+x(3)*y(1)+x(5)*y(1)-x(6)*y(1)+x(8)*y(1)-y(1)^2-x(3)*y(2)-x(6)*y(2)+x(7)*y(2)-x(8)*y(2)-x(2)*y(3)-x(5)*y(3)+x(6)*y(3)+x(2)*y(4)+x(5)*y(4)+x(6)*y(4)-y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+x(6)*y(5)+y(1)*y(5)+y(2)*y(5)-y(4)*y(5)+x(1)*y(6)+x(2)*y(6)-x(3)*y(6)-x(6)*y(6)+x(8)*y(6)+y(2)*y(6)-y(4)*y(6)-y(5)*y(6)+y(6)^2+x(6)*y(7)-y(2)*y(7)+y(3)*y(7)-y(5)*y(7)-y(6)*y(7)-y(7)^2+x(1)*y(8)+x(2)*y(8)-x(5)*y(8)+x(6)*y(8)+x(7)*y(8)-x(8)*y(8)+y(1)*y(8)-y(7)*y(8)-y(8)^2+x(1)-x(2)+x(5)+x(6)-x(7)+x(8)+y(1)-y(2)+y(4)-y(5)+y(6)+y(7)-y(8)-1
---
14
---
x(1)*x(2)*y(3)+x(1)*x(5)*y(3)-x(5)^2*y(3)-x(1)*x(6)*y(3)+x(2)*x(6)*y(3)-x(6)^2*y(3)-x(5)*x(7)*y(3)-x(6)*x(8)*y(3)+x(8)^2*y(3)-x(1)*y(1)*y(3)-x(2)*y(1)*y(3)+x(6)*y(1)*y(3)-x(7)*y(1)*y(3)+x(1)*y(2)*y(3)+x(2)*y(2)*y(3)+x(6)*y(2)*y(3)+x(5)*y(3)^2-y(1)*y(3)^2-y(2)*y(3)^2+x(1)*x(2)*y(4)-x(2)^2*y(4)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(2)*x(6)*y(4)-x(6)^2*y(4)+x(1)*x(7)*y(4)+x(4)*x(7)*y(4)-x(7)^2*y(4)-x(1)*x(8)*y(4)+x(2)*x(8)*y(4)-x(4)*x(8)*y(4)-x(6)*x(8)*y(4)-x(8)^2*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)-x(5)*y(1)*y(4)-x(6)*y(1)*y(4)-x(7)*y(1)*y(4)+x(1)*y(2)*y(4)+x(2)*y(2)*y(4)-x(6)*y(2)*y(4)-x(1)*y(3)*y(4)+x(2)*y(3)*y(4)+x(4)*y(3)*y(4)+x(7)*y(3)*y(4)+y(2)*y(3)*y(4)+y(3)^2*y(4)+x(1)*y(4)^2+x(2)*y(4)^2-x(4)*y(4)^2-x(5)*y(4)^2+x(7)*y(4)^2-x(8)*y(4)^2+y(1)*y(4)^2+y(4)^3-x(1)*x(2)*y(5)+x(2)^2*y(5)+x(2)*x(5)*y(5)-x(1)*x(6)*y(5)+x(5)*x(6)*y(5)-x(6)^2*y(5)-x(1)*x(8)*y(5)-x(2)*x(8)*y(5)+x(3)*x(8)*y(5)-x(5)*x(8)*y(5)-x(6)*x(8)*y(5)+x(8)^2*y(5)-x(2)*y(1)*y(5)-x(1)*y(2)*y(5)+x(5)*y(2)*y(5)-x(6)*y(2)*y(5)+x(1)*y(3)*y(5)-x(3)*y(3)*y(5)+x(5)*y(3)*y(5)-x(6)*y(3)*y(5)-x(7)*y(3)*y(5)-x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+x(1)*y(4)*y(5)-x(4)*y(4)*y(5)-x(7)*y(4)*y(5)+y(1)*y(4)*y(5)+y(2)*y(4)*y(5)+y(3)*y(4)*y(5)-y(4)^2*y(5)+x(2)*y(5)^2-x(5)*y(5)^2-x(7)*y(5)^2+y(4)*y(5)^2+x(1)*x(2)*y(6)-x(2)^2*y(6)+x(2)*x(5)*y(6)+x(1)*x(6)*y(6)-x(2)*x(6)*y(6)+x(5)*x(6)*y(6)+x(6)^2*y(6)+x(5)*x(7)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)-x(6)*x(8)*y(6)-x(8)^2*y(6)-x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)-x(1)*y(2)*y(6)+x(5)*y(2)*y(6)-x(6)*y(2)*y(6)+x(1)*y(3)*y(6)+x(5)*y(3)*y(6)-x(6)*y(3)*y(6)+x(7)*y(3)*y(6)+y(1)*y(3)*y(6)+x(1)*y(4)*y(6)+x(2)*y(4)*y(6)-x(5)*y(4)*y(6)+x(7)*y(4)*y(6)+x(8)*y(4)*y(6)+y(1)*y(4)*y(6)-y(4)^2*y(6)-x(6)*y(5)*y(6)-x(7)*y(5)*y(6)-y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(1)*y(6)^2-x(2)*y(6)^2-x(3)*y(6)^2+x(6)*y(6)^2-x(7)*y(6)^2-x(8)*y(6)^2-y(2)*y(6)^2+y(5)*y(6)^2-x(1)*x(2)*y(7)+x(2)^2*y(7)+x(3)*x(4)*y(7)+x(1)*x(5)*y(7)-x(2)*x(5)*y(7)-x(4)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(2)*x(6)*y(7)-x(4)*x(6)*y(7)-x(5)*x(6)*y(7)+x(6)^2*y(7)-x(1)*x(7)*y(7)-x(3)*x(7)*y(7)+x(4)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(7)^2*y(7)-x(1)*x(8)*y(7)-x(3)*x(8)*y(7)+x(4)*x(8)*y(7)-x(5)*x(8)*y(7)-x(6)*x(8)*y(7)-x(7)*x(8)*y(7)-x(8)^2*y(7)-x(2)*y(1)*y(7)-x(1)*y(2)*y(7)-x(2)*y(2)*y(7)-x(3)*y(2)*y(7)-x(5)*y(2)*y(7)-x(6)*y(2)*y(7)-x(8)*y(2)*y(7)+x(2)*y(3)*y(7)-x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)-x(8)*y(3)*y(7)-y(2)*y(3)*y(7)-x(2)*y(4)*y(7)+x(3)*y(4)*y(7)-x(4)*y(4)*y(7)-x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+x(8)*y(4)*y(7)+y(1)*y(4)*y(7)+y(2)*y(4)*y(7)-y(3)*y(4)*y(7)-y(4)^2*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)-x(5)*y(5)*y(7)+x(6)*y(5)*y(7)-x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)-y(3)*y(5)*y(7)-y(4)*y(5)*y(7)-y(5)^2*y(7)+x(1)*y(6)*y(7)-x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(4)*y(6)*y(7)+x(5)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)-y(1)*y(6)*y(7)+y(2)*y(6)*y(7)-y(3)*y(6)*y(7)+y(4)*y(6)*y(7)-y(5)*y(6)*y(7)+y(6)^2*y(7)-x(1)*y(7)^2+x(2)*y(7)^2-x(3)*y(7)^2-x(4)*y(7)^2+x(6)*y(7)^2+x(7)*y(7)^2+y(2)*y(7)^2-y(4)*y(7)^2-y(5)*y(7)^2+y(6)*y(7)^2-y(7)^3-x(1)^2*y(8)-x(1)*x(2)*y(8)+x(2)^2*y(8)+x(1)*x(4)*y(8)-x(2)*x(4)*y(8)-x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)-x(4)*x(5)*y(8)-x(5)^2*y(8)-x(1)*x(6)*y(8)+x(2)*x(6)*y(8)-x(3)*x(6)*y(8)-x(4)*x(6)*y(8)+x(5)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)-x(3)*x(7)*y(8)-x(4)*x(7)*y(8)-x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+x(7)^2*y(8)+x(1)*x(8)*y(8)-x(2)*x(8)*y(8)-x(3)*x(8)*y(8)+x(4)*x(8)*y(8)+x(5)*x(8)*y(8)-x(7)*x(8)*y(8)+x(8)^2*y(8)+x(2)*y(1)*y(8)+x(4)*y(1)*y(8)+x(5)*y(1)*y(8)+x(7)*y(1)*y(8)+x(2)*y(2)*y(8)+x(3)*y(2)*y(8)+x(4)*y(2)*y(8)-x(6)*y(2)*y(8)+x(7)*y(2)*y(8)+x(8)*y(2)*y(8)-y(1)*y(2)*y(8)-y(2)^2*y(8)-x(1)*y(3)*y(8)+x(2)*y(3)*y(8)-x(3)*y(3)*y(8)+x(5)*y(3)*y(8)-x(6)*y(3)*y(8)+x(7)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(3)*y(4)*y(8)+x(4)*y(4)*y(8)-x(6)*y(4)*y(8)-x(7)*y(4)*y(8)+x(8)*y(4)*y(8)+y(1)*y(4)*y(8)-y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)-x(3)*y(5)*y(8)-x(4)*y(5)*y(8)-x(5)*y(5)*y(8)-x(6)*y(5)*y(8)+x(7)*y(5)*y(8)+x(8)*y(5)*y(8)-y(1)*y(5)*y(8)+y(2)*y(5)*y(8)-y(3)*y(5)*y(8)+y(4)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)-x(2)*y(6)*y(8)+x(4)*y(6)*y(8)+x(6)*y(6)*y(8)-x(7)*y(6)*y(8)+x(8)*y(6)*y(8)-y(1)*y(6)*y(8)+y(2)*y(6)*y(8)-y(4)*y(6)*y(8)-y(5)*y(6)*y(8)-y(6)^2*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)-y(1)*y(7)*y(8)-y(3)*y(7)*y(8)+y(4)*y(7)*y(8)-y(5)*y(7)*y(8)+y(6)*y(7)*y(8)-x(2)*y(8)^2-x(4)*y(8)^2-x(7)*y(8)^2-x(8)*y(8)^2+y(2)*y(8)^2+y(3)*y(8)^2-y(4)*y(8)^2+y(5)*y(8)^2+y(7)*y(8)^2-y(8)^3-x(1)^2+x(1)*x(2)+x(2)^2+x(1)*x(3)-x(1)*x(4)+x(2)*x(4)+x(3)*x(4)+x(1)*x(5)+x(4)*x(5)-x(1)*x(6)-x(2)*x(6)+x(3)*x(6)+x(4)*x(6)-x(5)*x(6)+x(6)^2-x(1)*x(7)+x(4)*x(7)-x(6)*x(7)+x(7)^2+x(1)*x(8)-x(2)*x(8)+x(3)*x(8)+x(4)*x(8)-x(6)*x(8)-x(7)*x(8)+x(8)^2+x(2)*y(1)+x(3)*y(1)+x(5)*y(1)-x(8)*y(1)+y(1)^2+x(2)*y(2)-x(3)*y(2)+x(4)*y(2)-x(7)*y(2)-y(2)^2+x(1)*y(3)-x(2)*y(3)-x(3)*y(3)-x(5)*y(3)+x(7)*y(3)-x(8)*y(3)+y(1)*y(3)+y(2)*y(3)-x(2)*y(4)+x(5)*y(4)+x(7)*y(4)-y(4)^2+x(4)*y(5)-x(5)*y(5)+x(6)*y(5)-x(7)*y(5)+x(8)*y(5)+y(1)*y(5)+y(2)*y(5)-y(3)*y(5)-y(4)*y(5)+y(5)^2-x(1)*y(6)+x(2)*y(6)-x(3)*y(6)+x(4)*y(6)+x(5)*y(6)-x(6)*y(6)-x(7)*y(6)+y(2)*y(6)-y(4)*y(6)+x(2)*y(7)+x(3)*y(7)-x(4)*y(7)-x(6)*y(7)+x(7)*y(7)+x(8)*y(7)-y(1)*y(7)+y(2)*y(7)-y(3)*y(7)-y(5)*y(7)-y(6)*y(7)-y(7)^2+x(1)*y(8)+x(2)*y(8)-x(3)*y(8)-x(4)*y(8)+x(7)*y(8)+y(1)*y(8)-y(4)*y(8)+y(5)*y(8)-y(6)*y(8)-x(1)+x(3)+x(5)-x(6)-x(8)-y(1)+y(2)+y(3)-y(5)-y(6)-y(7)+1
---
15
---
-x(1)*x(7)+x(1)*x(8)+x(2)*y(2)-x(3)*y(2)-x(5)*y(2)+x(6)*y(2)-x(7)*y(2)+y(1)*y(2)-y(2)^2-x(1)*y(3)-x(2)*y(3)+x(6)*y(3)-y(2)*y(3)-y(3)^2-x(1)*y(4)-y(2)*y(4)-y(4)^2-x(1)*y(5)+y(2)*y(5)+y(3)*y(5)+x(1)*y(6)-x(6)*y(6)+x(7)*y(6)+x(8)*y(6)-y(2)*y(6)+y(6)^2-x(1)*y(7)+y(1)*y(7)-y(2)*y(7)-y(3)*y(7)+y(4)*y(7)-y(5)*y(7)+y(7)^2-x(1)*y(8)+x(2)*y(8)+x(3)*y(8)+x(5)*y(8)-y(1)*y(8)+y(2)*y(8)+y(3)*y(8)-y(4)*y(8)+y(5)*y(8)-y(7)*y(8)-x(1)-x(2)-x(3)+x(7)-x(8)-y(1)+y(2)+y(3)+y(4)-y(5)-y(7)-y(8)
---
16
---
-x(7)*x(8)+x(8)^2+x(7)*y(1)-x(8)*y(1)-x(6)*y(3)+y(2)*y(3)+x(2)*y(4)+x(3)*y(4)-x(6)*y(4)-x(7)*y(4)+x(8)*y(4)-y(1)*y(4)+y(2)*y(4)-y(3)*y(4)+x(6)*y(5)-x(7)*y(5)-x(8)*y(5)+y(1)*y(5)-y(3)*y(5)-y(4)*y(5)+x(2)*y(6)+x(7)*y(6)+y(2)*y(6)+y(4)*y(6)-x(2)*y(7)+x(3)*y(7)+x(6)*y(7)-x(7)*y(7)-y(3)*y(7)+y(4)*y(7)+y(7)^2-x(1)*y(8)-x(2)*y(8)+x(3)*y(8)+x(6)*y(8)+x(7)*y(8)-x(8)*y(8)+y(2)*y(8)+y(3)*y(8)-y(4)*y(8)+y(6)*y(8)-y(7)*y(8)+y(8)^2+x(1)+x(2)-x(6)+x(7)+y(1)+y(3)-y(4)+y(5)+y(6)+y(8)+1
---
17
---
-x(1)*y(3)-x(2)*y(3)-x(4)*y(3)+x(5)*y(3)+x(7)*y(3)-x(8)*y(3)-y(1)*y(3)-y(2)*y(3)-y(3)^2-x(1)*y(4)-x(2)*y(4)+x(4)*y(4)+x(8)*y(4)-y(1)*y(4)-y(2)*y(4)+y(3)*y(4)-y(4)^2-x(2)*y(5)-x(6)*y(5)-y(1)*y(5)-y(3)*y(5)-y(4)*y(5)+y(5)^2-x(2)*y(6)-x(6)*y(6)-x(7)*y(6)+y(2)*y(6)-y(3)*y(6)-y(5)*y(6)+x(1)*y(7)+x(4)*y(7)+x(6)*y(7)+x(7)*y(7)-y(1)*y(7)+y(3)*y(7)-y(4)*y(7)-y(5)*y(7)+y(7)^2-x(1)*y(8)+x(2)*y(8)-x(4)*y(8)-x(5)*y(8)-x(8)*y(8)-y(4)*y(8)+y(7)*y(8)+y(8)^2-x(2)-x(4)-x(6)-x(8)-y(2)+y(3)+y(4)-y(6)-y(7)+y(8)
---
18
---
x(2)*y(3)-x(4)*y(3)+x(6)*y(3)+x(8)*y(3)+y(1)*y(3)-y(2)*y(3)+x(2)*y(4)+x(4)*y(4)+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)-y(2)*y(4)-y(3)*y(4)-y(4)^2+x(2)*y(5)+x(6)*y(5)+x(8)*y(5)-y(2)*y(5)-y(3)*y(5)-y(5)^2-x(4)*y(6)-x(6)*y(6)-x(8)*y(6)+y(5)*y(6)+y(6)^2-x(1)*y(7)+x(2)*y(7)+x(5)*y(7)-x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(4)*y(7)-y(6)*y(7)-y(7)^2-x(1)*y(8)+x(3)*y(8)-x(4)*y(8)-x(5)*y(8)+x(6)*y(8)-x(7)*y(8)-y(1)*y(8)+y(2)*y(8)-y(4)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2-x(1)-x(4)-x(5)+x(6)+x(8)-y(1)+y(2)+y(4)+y(5)+y(6)-y(7)+y(8)
---
19
---
x(5)*x(8)+x(7)*x(8)-x(8)^2+x(8)*y(2)+y(2)*y(3)-x(5)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(3)*y(4)+y(4)^2-x(8)*y(5)+y(2)*y(5)-y(3)*y(5)+y(4)*y(5)+x(8)*y(6)+y(3)*y(6)+y(4)*y(6)-y(5)*y(6)-y(6)^2+x(2)*y(7)+x(5)*y(7)-x(6)*y(7)-x(7)*y(7)-y(1)*y(7)-y(2)*y(7)+y(5)*y(7)+y(6)*y(7)-x(1)*y(8)+x(2)*y(8)+x(3)*y(8)-x(5)*y(8)+x(7)*y(8)-y(2)*y(8)+y(4)*y(8)+y(5)*y(8)-y(7)*y(8)-y(8)^2+x(1)-x(2)-x(3)-x(6)-x(7)+y(1)-y(3)+y(5)-y(7)-y(8)-1
---
20
---
-x(1)*x(2)*y(3)-x(1)*x(5)*y(3)+x(5)^2*y(3)+x(1)*x(6)*y(3)-x(2)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(8)*y(3)-x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)-x(6)*y(1)*y(3)+x(7)*y(1)*y(3)-x(1)*y(2)*y(3)-x(2)*y(2)*y(3)-x(6)*y(2)*y(3)-x(5)*y(3)^2+y(1)*y(3)^2+y(2)*y(3)^2-x(1)*x(2)*y(4)+x(2)^2*y(4)-x(1)*x(5)*y(4)-x(2)*x(5)*y(4)-x(1)*x(6)*y(4)-x(2)*x(6)*y(4)+x(6)^2*y(4)-x(1)*x(7)*y(4)-x(4)*x(7)*y(4)+x(7)^2*y(4)+x(1)*x(8)*y(4)-x(2)*x(8)*y(4)+x(4)*x(8)*y(4)+x(6)*x(8)*y(4)+x(8)^2*y(4)-x(1)*y(1)*y(4)-x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(7)*y(1)*y(4)-x(1)*y(2)*y(4)-x(2)*y(2)*y(4)+x(6)*y(2)*y(4)+x(1)*y(3)*y(4)-x(2)*y(3)*y(4)-x(4)*y(3)*y(4)-x(7)*y(3)*y(4)-y(2)*y(3)*y(4)-y(3)^2*y(4)-x(1)*y(4)^2-x(2)*y(4)^2+x(4)*y(4)^2+x(5)*y(4)^2-x(7)*y(4)^2+x(8)*y(4)^2-y(1)*y(4)^2-y(4)^3+x(1)*x(2)*y(5)-x(2)^2*y(5)-x(2)*x(5)*y(5)+x(1)*x(6)*y(5)-x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)-x(3)*x(8)*y(5)+x(5)*x(8)*y(5)+x(6)*x(8)*y(5)-x(8)^2*y(5)+x(2)*y(1)*y(5)+x(1)*y(2)*y(5)-x(5)*y(2)*y(5)+x(6)*y(2)*y(5)-x(1)*y(3)*y(5)+x(3)*y(3)*y(5)-x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)-y(1)*y(3)*y(5)-x(1)*y(4)*y(5)+x(4)*y(4)*y(5)+x(7)*y(4)*y(5)-y(1)*y(4)*y(5)-y(2)*y(4)*y(5)-y(3)*y(4)*y(5)+y(4)^2*y(5)-x(2)*y(5)^2+x(5)*y(5)^2+x(7)*y(5)^2-y(4)*y(5)^2-x(1)*x(2)*y(6)+x(2)^2*y(6)-x(2)*x(5)*y(6)-x(1)*x(6)*y(6)+x(2)*x(6)*y(6)-x(5)*x(6)*y(6)-x(6)^2*y(6)-x(5)*x(7)*y(6)-x(3)*x(8)*y(6)-x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(8)^2*y(6)+x(1)*y(1)*y(6)-x(2)*y(1)*y(6)-x(5)*y(1)*y(6)-x(6)*y(1)*y(6)+x(1)*y(2)*y(6)-x(5)*y(2)*y(6)+x(6)*y(2)*y(6)-x(1)*y(3)*y(6)-x(5)*y(3)*y(6)+x(6)*y(3)*y(6)-x(7)*y(3)*y(6)-y(1)*y(3)*y(6)-x(1)*y(4)*y(6)-x(2)*y(4)*y(6)+x(5)*y(4)*y(6)-x(7)*y(4)*y(6)-x(8)*y(4)*y(6)-y(1)*y(4)*y(6)+y(4)^2*y(6)+x(6)*y(5)*y(6)+x(7)*y(5)*y(6)+y(2)*y(5)*y(6)-y(3)*y(5)*y(6)-y(5)^2*y(6)-x(1)*y(6)^2+x(2)*y(6)^2+x(3)*y(6)^2-x(6)*y(6)^2+x(7)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2-y(5)*y(6)^2+x(1)*x(2)*y(7)-x(2)^2*y(7)-x(3)*x(4)*y(7)-x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(4)*x(5)*y(7)-x(5)^2*y(7)-x(1)*x(6)*y(7)-x(2)*x(6)*y(7)+x(4)*x(6)*y(7)+x(5)*x(6)*y(7)-x(6)^2*y(7)+x(1)*x(7)*y(7)+x(3)*x(7)*y(7)-x(4)*x(7)*y(7)-x(5)*x(7)*y(7)-x(6)*x(7)*y(7)-x(7)^2*y(7)+x(1)*x(8)*y(7)+x(3)*x(8)*y(7)-x(4)*x(8)*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(2)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(3)*y(2)*y(7)+x(5)*y(2)*y(7)+x(6)*y(2)*y(7)+x(8)*y(2)*y(7)-x(2)*y(3)*y(7)+x(3)*y(3)*y(7)-x(5)*y(3)*y(7)-x(6)*y(3)*y(7)-x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(2)*y(3)*y(7)+x(2)*y(4)*y(7)-x(3)*y(4)*y(7)+x(4)*y(4)*y(7)+x(5)*y(4)*y(7)-x(6)*y(4)*y(7)-x(7)*y(4)*y(7)-x(8)*y(4)*y(7)-y(1)*y(4)*y(7)-y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+y(4)^2*y(7)-x(1)*y(5)*y(7)-x(2)*y(5)*y(7)+x(5)*y(5)*y(7)-x(6)*y(5)*y(7)+x(8)*y(5)*y(7)-y(1)*y(5)*y(7)-y(2)*y(5)*y(7)+y(3)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)-x(1)*y(6)*y(7)+x(2)*y(6)*y(7)-x(3)*y(6)*y(7)-x(4)*y(6)*y(7)-x(5)*y(6)*y(7)-x(6)*y(6)*y(7)-x(8)*y(6)*y(7)+y(1)*y(6)*y(7)-y(2)*y(6)*y(7)+y(3)*y(6)*y(7)-y(4)*y(6)*y(7)+y(5)*y(6)*y(7)-y(6)^2*y(7)+x(1)*y(7)^2-x(2)*y(7)^2+x(3)*y(7)^2+x(4)*y(7)^2-x(6)*y(7)^2-x(7)*y(7)^2-y(2)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2-y(6)*y(7)^2+y(7)^3+x(1)^2*y(8)+x(1)*x(2)*y(8)-x(2)^2*y(8)-x(1)*x(4)*y(8)+x(2)*x(4)*y(8)+x(3)*x(4)*y(8)-x(1)*x(5)*y(8)-x(2)*x(5)*y(8)+x(4)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)-x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(4)*x(6)*y(8)-x(5)*x(6)*y(8)-x(6)^2*y(8)-x(1)*x(7)*y(8)+x(3)*x(7)*y(8)+x(4)*x(7)*y(8)+x(5)*x(7)*y(8)-x(6)*x(7)*y(8)-x(7)^2*y(8)-x(1)*x(8)*y(8)+x(2)*x(8)*y(8)+x(3)*x(8)*y(8)-x(4)*x(8)*y(8)-x(5)*x(8)*y(8)+x(7)*x(8)*y(8)-x(8)^2*y(8)-x(2)*y(1)*y(8)-x(4)*y(1)*y(8)-x(5)*y(1)*y(8)-x(7)*y(1)*y(8)-x(2)*y(2)*y(8)-x(3)*y(2)*y(8)-x(4)*y(2)*y(8)+x(6)*y(2)*y(8)-x(7)*y(2)*y(8)-x(8)*y(2)*y(8)+y(1)*y(2)*y(8)+y(2)^2*y(8)+x(1)*y(3)*y(8)-x(2)*y(3)*y(8)+x(3)*y(3)*y(8)-x(5)*y(3)*y(8)+x(6)*y(3)*y(8)-x(7)*y(3)*y(8)-y(1)*y(3)*y(8)-x(1)*y(4)*y(8)-x(3)*y(4)*y(8)-x(4)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)-x(8)*y(4)*y(8)-y(1)*y(4)*y(8)+y(2)*y(4)*y(8)-y(3)*y(4)*y(8)-y(4)^2*y(8)-x(1)*y(5)*y(8)-x(2)*y(5)*y(8)+x(3)*y(5)*y(8)+x(4)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)-x(7)*y(5)*y(8)-x(8)*y(5)*y(8)+y(1)*y(5)*y(8)-y(2)*y(5)*y(8)+y(3)*y(5)*y(8)-y(4)*y(5)*y(8)-y(5)^2*y(8)-x(1)*y(6)*y(8)+x(2)*y(6)*y(8)-x(4)*y(6)*y(8)-x(6)*y(6)*y(8)+x(7)*y(6)*y(8)-x(8)*y(6)*y(8)+y(1)*y(6)*y(8)-y(2)*y(6)*y(8)+y(4)*y(6)*y(8)+y(5)*y(6)*y(8)+y(6)^2*y(8)-x(4)*y(7)*y(8)-x(5)*y(7)*y(8)-x(7)*y(7)*y(8)-x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(3)*y(7)*y(8)-y(4)*y(7)*y(8)+y(5)*y(7)*y(8)-y(6)*y(7)*y(8)+x(2)*y(8)^2+x(4)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2-y(2)*y(8)^2-y(3)*y(8)^2+y(4)*y(8)^2-y(5)*y(8)^2-y(7)*y(8)^2+y(8)^3+x(1)^2+x(1)*x(2)-x(2)^2-x(2)*x(3)+x(1)*x(4)-x(2)*x(4)-x(3)*x(4)+x(1)*x(5)-x(2)*x(5)-x(4)*x(5)+x(5)^2+x(1)*x(6)-x(2)*x(6)-x(3)*x(6)-x(4)*x(6)+x(5)*x(6)+x(6)^2+x(1)*x(7)-x(2)*x(7)-x(4)*x(7)+x(7)^2-x(3)*x(8)-x(4)*x(8)+x(5)*x(8)+x(6)*x(8)+x(7)*x(8)-x(1)*y(1)+x(2)*y(1)+x(5)*y(1)+x(8)*y(1)-y(1)^2+x(1)*y(2)-x(2)*y(2)-x(4)*y(2)-x(6)*y(2)-x(8)*y(2)+y(2)^2-x(2)*y(3)-x(3)*y(3)-x(4)*y(3)-x(5)*y(3)+x(6)*y(3)-x(7)*y(3)+y(1)*y(3)+y(2)*y(3)-y(3)^2-x(1)*y(4)-x(2)*y(4)+x(3)*y(4)-x(5)*y(4)-x(7)*y(4)+x(8)*y(4)-y(1)*y(4)-y(2)*y(4)+y(3)*y(4)+y(4)^2+x(2)*y(5)-x(3)*y(5)+x(6)*y(5)-x(7)*y(5)+x(8)*y(5)+y(3)*y(5)+y(4)*y(5)-y(5)^2-x(2)*y(6)+x(3)*y(6)-x(5)*y(6)-x(6)*y(6)-x(7)*y(6)-x(8)*y(6)-y(1)*y(6)+y(2)*y(6)-y(4)*y(6)-y(5)*y(6)-x(2)*y(7)-x(5)*y(7)-x(7)*y(7)-x(8)*y(7)-y(2)*y(7)-y(4)*y(7)-y(5)*y(7)-y(6)*y(7)+y(7)^2+x(1)*y(8)-x(2)*y(8)-x(3)*y(8)-x(6)*y(8)-x(7)*y(8)-x(8)*y(8)+y(2)*y(8)-y(3)*y(8)+y(5)*y(8)-y(6)*y(8)-y(7)*y(8)-y(8)^2-x(1)-x(2)+x(3)-x(4)+x(5)-x(6)+x(7)-x(8)-y(1)+y(4)-y(6)+y(7)+y(8)+1
---
21
---
x(6)*y(3)+y(2)*y(3)-x(3)*y(4)+x(4)*y(4)-x(6)*y(4)-x(8)*y(4)+y(1)*y(4)-y(3)*y(4)-y(4)^2+x(2)*y(5)-x(3)*y(5)+x(6)*y(5)+y(2)*y(5)+y(3)*y(5)-y(4)*y(5)+y(5)^2-x(2)*y(6)-x(4)*y(6)-x(6)*y(6)+x(8)*y(6)-y(1)*y(6)-y(2)*y(6)-y(3)*y(6)+y(4)*y(6)-y(5)*y(6)-y(6)^2-x(7)*y(7)-x(8)*y(7)-y(1)*y(7)-y(2)*y(7)+y(3)*y(7)-y(4)*y(7)-y(5)*y(7)-y(7)^2+x(3)*y(8)-x(5)*y(8)-x(6)*y(8)+x(7)*y(8)+x(8)*y(8)+y(1)*y(8)-y(3)*y(8)-y(6)*y(8)-y(7)*y(8)+x(1)-x(3)-x(4)-x(5)+y(2)-y(3)-y(4)-y(7)-1
---
22
---
-x(1)*y(3)+x(3)*y(3)+x(5)*y(3)+x(6)*y(3)+y(2)*y(3)-x(1)*y(4)+x(2)*y(4)+x(6)*y(4)+y(2)*y(4)+y(3)*y(4)-y(4)^2-x(2)*y(5)-x(4)*y(5)-x(6)*y(5)-y(2)*y(5)+y(3)*y(5)-y(4)*y(5)+x(2)*y(6)+x(3)*y(6)-x(4)*y(6)+x(6)*y(6)+y(4)*y(6)+x(1)*y(7)-x(5)*y(7)-x(7)*y(7)-y(1)*y(7)-y(2)*y(7)+y(4)*y(7)-y(6)*y(7)-x(1)*y(8)+x(2)*y(8)+x(4)*y(8)+x(5)*y(8)-x(6)*y(8)+x(7)*y(8)+y(1)*y(8)-y(3)*y(8)+y(4)*y(8)+x(2)+x(3)-x(5)-x(6)-x(7)-x(8)+y(1)+y(3)-y(5)+y(8)-1
---
23
---
x(1)*x(2)*y(3)+x(1)*x(5)*y(3)-x(5)^2*y(3)-x(1)*x(6)*y(3)+x(2)*x(6)*y(3)-x(6)^2*y(3)-x(5)*x(7)*y(3)-x(6)*x(8)*y(3)+x(8)^2*y(3)-x(1)*y(1)*y(3)-x(2)*y(1)*y(3)+x(6)*y(1)*y(3)-x(7)*y(1)*y(3)+x(1)*y(2)*y(3)+x(2)*y(2)*y(3)+x(6)*y(2)*y(3)+x(5)*y(3)^2-y(1)*y(3)^2-y(2)*y(3)^2+x(1)*x(2)*y(4)-x(2)^2*y(4)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(2)*x(6)*y(4)-x(6)^2*y(4)+x(1)*x(7)*y(4)+x(4)*x(7)*y(4)-x(7)^2*y(4)-x(1)*x(8)*y(4)+x(2)*x(8)*y(4)-x(4)*x(8)*y(4)-x(6)*x(8)*y(4)-x(8)^2*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)-x(5)*y(1)*y(4)-x(6)*y(1)*y(4)-x(7)*y(1)*y(4)+x(1)*y(2)*y(4)+x(2)*y(2)*y(4)-x(6)*y(2)*y(4)-x(1)*y(3)*y(4)+x(2)*y(3)*y(4)+x(4)*y(3)*y(4)+x(7)*y(3)*y(4)+y(2)*y(3)*y(4)+y(3)^2*y(4)+x(1)*y(4)^2+x(2)*y(4)^2-x(4)*y(4)^2-x(5)*y(4)^2+x(7)*y(4)^2-x(8)*y(4)^2+y(1)*y(4)^2+y(4)^3-x(1)*x(2)*y(5)+x(2)^2*y(5)+x(2)*x(5)*y(5)-x(1)*x(6)*y(5)+x(5)*x(6)*y(5)-x(6)^2*y(5)-x(1)*x(8)*y(5)-x(2)*x(8)*y(5)+x(3)*x(8)*y(5)-x(5)*x(8)*y(5)-x(6)*x(8)*y(5)+x(8)^2*y(5)-x(2)*y(1)*y(5)-x(1)*y(2)*y(5)+x(5)*y(2)*y(5)-x(6)*y(2)*y(5)+x(1)*y(3)*y(5)-x(3)*y(3)*y(5)+x(5)*y(3)*y(5)-x(6)*y(3)*y(5)-x(7)*y(3)*y(5)-x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+x(1)*y(4)*y(5)-x(4)*y(4)*y(5)-x(7)*y(4)*y(5)+y(1)*y(4)*y(5)+y(2)*y(4)*y(5)+y(3)*y(4)*y(5)-y(4)^2*y(5)+x(2)*y(5)^2-x(5)*y(5)^2-x(7)*y(5)^2+y(4)*y(5)^2+x(1)*x(2)*y(6)-x(2)^2*y(6)+x(2)*x(5)*y(6)+x(1)*x(6)*y(6)-x(2)*x(6)*y(6)+x(5)*x(6)*y(6)+x(6)^2*y(6)+x(5)*x(7)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)-x(6)*x(8)*y(6)-x(8)^2*y(6)-x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)-x(1)*y(2)*y(6)+x(5)*y(2)*y(6)-x(6)*y(2)*y(6)+x(1)*y(3)*y(6)+x(5)*y(3)*y(6)-x(6)*y(3)*y(6)+x(7)*y(3)*y(6)+y(1)*y(3)*y(6)+x(1)*y(4)*y(6)+x(2)*y(4)*y(6)-x(5)*y(4)*y(6)+x(7)*y(4)*y(6)+x(8)*y(4)*y(6)+y(1)*y(4)*y(6)-y(4)^2*y(6)-x(6)*y(5)*y(6)-x(7)*y(5)*y(6)-y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(1)*y(6)^2-x(2)*y(6)^2-x(3)*y(6)^2+x(6)*y(6)^2-x(7)*y(6)^2-x(8)*y(6)^2-y(2)*y(6)^2+y(5)*y(6)^2-x(1)*x(2)*y(7)+x(2)^2*y(7)+x(3)*x(4)*y(7)+x(1)*x(5)*y(7)-x(2)*x(5)*y(7)-x(4)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(2)*x(6)*y(7)-x(4)*x(6)*y(7)-x(5)*x(6)*y(7)+x(6)^2*y(7)-x(1)*x(7)*y(7)-x(3)*x(7)*y(7)+x(4)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(7)^2*y(7)-x(1)*x(8)*y(7)-x(3)*x(8)*y(7)+x(4)*x(8)*y(7)-x(5)*x(8)*y(7)-x(6)*x(8)*y(7)-x(7)*x(8)*y(7)-x(8)^2*y(7)-x(2)*y(1)*y(7)-x(1)*y(2)*y(7)-x(2)*y(2)*y(7)-x(3)*y(2)*y(7)-x(5)*y(2)*y(7)-x(6)*y(2)*y(7)-x(8)*y(2)*y(7)+x(2)*y(3)*y(7)-x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)-x(8)*y(3)*y(7)-y(2)*y(3)*y(7)-x(2)*y(4)*y(7)+x(3)*y(4)*y(7)-x(4)*y(4)*y(7)-x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+x(8)*y(4)*y(7)+y(1)*y(4)*y(7)+y(2)*y(4)*y(7)-y(3)*y(4)*y(7)-y(4)^2*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)-x(5)*y(5)*y(7)+x(6)*y(5)*y(7)-x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)-y(3)*y(5)*y(7)-y(4)*y(5)*y(7)-y(5)^2*y(7)+x(1)*y(6)*y(7)-x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(4)*y(6)*y(7)+x(5)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)-y(1)*y(6)*y(7)+y(2)*y(6)*y(7)-y(3)*y(6)*y(7)+y(4)*y(6)*y(7)-y(5)*y(6)*y(7)+y(6)^2*y(7)-x(1)*y(7)^2+x(2)*y(7)^2-x(3)*y(7)^2-x(4)*y(7)^2+x(6)*y(7)^2+x(7)*y(7)^2+y(2)*y(7)^2-y(4)*y(7)^2-y(5)*y(7)^2+y(6)*y(7)^2-y(7)^3-x(1)^2*y(8)-x(1)*x(2)*y(8)+x(2)^2*y(8)+x(1)*x(4)*y(8)-x(2)*x(4)*y(8)-x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)-x(4)*x(5)*y(8)-x(5)^2*y(8)-x(1)*x(6)*y(8)+x(2)*x(6)*y(8)-x(3)*x(6)*y(8)-x(4)*x(6)*y(8)+x(5)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)-x(3)*x(7)*y(8)-x(4)*x(7)*y(8)-x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+x(7)^2*y(8)+x(1)*x(8)*y(8)-x(2)*x(8)*y(8)-x(3)*x(8)*y(8)+x(4)*x(8)*y(8)+x(5)*x(8)*y(8)-x(7)*x(8)*y(8)+x(8)^2*y(8)+x(2)*y(1)*y(8)+x(4)*y(1)*y(8)+x(5)*y(1)*y(8)+x(7)*y(1)*y(8)+x(2)*y(2)*y(8)+x(3)*y(2)*y(8)+x(4)*y(2)*y(8)-x(6)*y(2)*y(8)+x(7)*y(2)*y(8)+x(8)*y(2)*y(8)-y(1)*y(2)*y(8)-y(2)^2*y(8)-x(1)*y(3)*y(8)+x(2)*y(3)*y(8)-x(3)*y(3)*y(8)+x(5)*y(3)*y(8)-x(6)*y(3)*y(8)+x(7)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(3)*y(4)*y(8)+x(4)*y(4)*y(8)-x(6)*y(4)*y(8)-x(7)*y(4)*y(8)+x(8)*y(4)*y(8)+y(1)*y(4)*y(8)-y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)-x(3)*y(5)*y(8)-x(4)*y(5)*y(8)-x(5)*y(5)*y(8)-x(6)*y(5)*y(8)+x(7)*y(5)*y(8)+x(8)*y(5)*y(8)-y(1)*y(5)*y(8)+y(2)*y(5)*y(8)-y(3)*y(5)*y(8)+y(4)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)-x(2)*y(6)*y(8)+x(4)*y(6)*y(8)+x(6)*y(6)*y(8)-x(7)*y(6)*y(8)+x(8)*y(6)*y(8)-y(1)*y(6)*y(8)+y(2)*y(6)*y(8)-y(4)*y(6)*y(8)-y(5)*y(6)*y(8)-y(6)^2*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)-y(1)*y(7)*y(8)-y(3)*y(7)*y(8)+y(4)*y(7)*y(8)-y(5)*y(7)*y(8)+y(6)*y(7)*y(8)-x(2)*y(8)^2-x(4)*y(8)^2-x(7)*y(8)^2-x(8)*y(8)^2+y(2)*y(8)^2+y(3)*y(8)^2-y(4)*y(8)^2+y(5)*y(8)^2+y(7)*y(8)^2-y(8)^3-x(1)^2-x(1)*x(2)+x(2)^2+x(2)*x(3)-x(1)*x(4)+x(2)*x(4)+x(3)*x(4)-x(1)*x(5)+x(2)*x(5)+x(4)*x(5)-x(5)^2-x(1)*x(6)+x(2)*x(6)-x(3)*x(6)+x(4)*x(6)-x(5)*x(6)-x(6)^2-x(1)*x(7)-x(2)*x(7)+x(4)*x(7)+x(5)*x(7)+x(7)^2+x(3)*x(8)+x(4)*x(8)-x(7)*x(8)+x(8)^2+x(1)*y(1)-x(2)*y(1)+x(3)*y(1)-x(5)*y(1)-x(8)*y(1)+y(1)^2-x(1)*y(2)+x(2)*y(2)-x(3)*y(2)+x(4)*y(2)+x(6)*y(2)-x(8)*y(2)-y(2)^2-x(1)*y(3)+x(2)*y(3)-x(3)*y(3)+x(4)*y(3)-x(5)*y(3)-x(6)*y(3)+x(7)*y(3)-x(8)*y(3)+y(1)*y(3)+y(3)^2-x(1)*y(4)-x(2)*y(4)-x(3)*y(4)+x(8)*y(4)-y(1)*y(4)+y(2)*y(4)-y(4)^2+x(1)*y(5)-x(2)*y(5)-x(3)*y(5)+x(5)*y(5)-x(6)*y(5)+x(7)*y(5)-x(8)*y(5)-y(2)*y(5)-y(3)*y(5)-y(4)*y(5)-y(5)^2+x(3)*y(6)-x(6)*y(6)+x(8)*y(6)-y(1)*y(6)+y(4)*y(6)+x(1)*y(7)-x(2)*y(7)-x(5)*y(7)-y(2)*y(7)+y(4)*y(7)-y(5)*y(7)-x(1)*y(8)+x(3)*y(8)+x(5)*y(8)-x(6)*y(8)+x(7)*y(8)-x(8)*y(8)-y(2)*y(8)-y(3)*y(8)-y(6)*y(8)-y(7)*y(8)+y(8)^2+x(1)-x(2)-x(3)+x(4)-x(5)+x(6)-x(7)-x(8)+y(1)+y(4)-y(5)+y(8)
---
24
---
-x(2)*x(3)+x(3)^2-x(3)*x(4)+x(3)*x(5)-x(3)*x(6)-x(4)*x(6)+x(1)*x(7)-x(2)*x(7)+x(4)*x(7)+x(5)*x(7)+x(6)*x(7)-x(7)^2+x(1)*x(8)-x(2)*x(8)-x(4)*x(8)-x(5)*x(8)-x(6)*x(8)-x(7)*x(8)-x(8)^2-x(3)*y(1)-x(4)*y(1)-x(7)*y(1)+x(3)*y(2)-x(8)*y(2)-x(1)*y(3)-x(4)*y(3)+y(2)*y(3)-x(1)*y(4)-x(2)*y(4)+x(3)*y(4)-x(4)*y(4)-x(7)*y(4)+x(8)*y(4)+y(2)*y(4)-y(3)*y(4)-y(4)^2-x(3)*y(5)-x(7)*y(5)+x(8)*y(5)-y(2)*y(5)+y(3)*y(5)-y(4)*y(5)-y(5)^2+x(1)*y(6)+x(7)*y(6)+y(2)*y(6)+y(4)*y(6)+y(5)*y(6)-y(6)^2-x(1)*y(7)-x(2)*y(7)+x(3)*y(7)+x(7)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(5)*y(7)-y(6)*y(7)+y(7)^2+x(2)*y(8)-x(3)*y(8)+x(5)*y(8)-x(6)*y(8)-x(7)*y(8)-x(8)*y(8)-y(1)*y(8)-y(2)*y(8)+y(3)*y(8)+y(5)*y(8)-y(6)*y(8)+y(7)*y(8)+y(8)^2+x(1)-x(2)-x(4)-x(5)-x(7)-x(8)-y(1)+y(3)-y(4)-y(5)+y(6)-y(7)-y(8)
---
25
---
x(8)*y(3)+y(1)*y(3)-y(2)*y(3)+x(7)*y(4)+x(8)*y(4)-y(1)*y(4)-y(2)*y(4)+y(3)*y(4)+y(4)^2+y(2)*y(5)-y(3)*y(5)+y(4)*y(5)+x(8)*y(6)+y(1)*y(6)+y(2)*y(6)-y(3)*y(6)-y(4)*y(6)-x(2)*y(7)+x(8)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+x(2)*y(8)-x(6)*y(8)+x(7)*y(8)+x(8)*y(8)-y(1)*y(8)-y(4)*y(8)-y(5)*y(8)-y(8)^2+x(2)+x(8)-y(1)-y(2)-y(4)-y(8)+1
---
26
---
-x(2)*y(3)+x(8)*y(3)+y(1)*y(3)-y(2)*y(3)+y(1)*y(4)-y(2)*y(4)+y(4)^2+x(8)*y(5)-y(1)*y(5)-y(5)^2+x(8)*y(6)+y(1)*y(6)-y(3)*y(6)-y(4)*y(6)+y(5)*y(6)+x(2)*y(7)-y(1)*y(7)+y(2)*y(7)+y(3)*y(7)-y(5)*y(7)+y(6)*y(7)+y(7)^2-x(1)*y(8)-x(5)*y(8)-x(6)*y(8)-x(7)*y(8)-x(8)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(5)*y(8)+y(6)*y(8)+x(3)-x(5)+x(6)+x(7)+y(1)-y(2)+y(4)-y(5)+y(7)+y(8)
---
27
---
-x(1)*x(2)*y(3)-x(1)*x(5)*y(3)+x(5)^2*y(3)+x(1)*x(6)*y(3)-x(2)*x(6)*y(3)+x(6)^2*y(3)+x(5)*x(7)*y(3)+x(6)*x(8)*y(3)-x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)-x(6)*y(1)*y(3)+x(7)*y(1)*y(3)-x(1)*y(2)*y(3)-x(2)*y(2)*y(3)-x(6)*y(2)*y(3)-x(5)*y(3)^2+y(1)*y(3)^2+y(2)*y(3)^2-x(1)*x(2)*y(4)+x(2)^2*y(4)-x(1)*x(5)*y(4)-x(2)*x(5)*y(4)-x(1)*x(6)*y(4)-x(2)*x(6)*y(4)+x(6)^2*y(4)-x(1)*x(7)*y(4)-x(4)*x(7)*y(4)+x(7)^2*y(4)+x(1)*x(8)*y(4)-x(2)*x(8)*y(4)+x(4)*x(8)*y(4)+x(6)*x(8)*y(4)+x(8)^2*y(4)-x(1)*y(1)*y(4)-x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(7)*y(1)*y(4)-x(1)*y(2)*y(4)-x(2)*y(2)*y(4)+x(6)*y(2)*y(4)+x(1)*y(3)*y(4)-x(2)*y(3)*y(4)-x(4)*y(3)*y(4)-x(7)*y(3)*y(4)-y(2)*y(3)*y(4)-y(3)^2*y(4)-x(1)*y(4)^2-x(2)*y(4)^2+x(4)*y(4)^2+x(5)*y(4)^2-x(7)*y(4)^2+x(8)*y(4)^2-y(1)*y(4)^2-y(4)^3+x(1)*x(2)*y(5)-x(2)^2*y(5)-x(2)*x(5)*y(5)+x(1)*x(6)*y(5)-x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)-x(3)*x(8)*y(5)+x(5)*x(8)*y(5)+x(6)*x(8)*y(5)-x(8)^2*y(5)+x(2)*y(1)*y(5)+x(1)*y(2)*y(5)-x(5)*y(2)*y(5)+x(6)*y(2)*y(5)-x(1)*y(3)*y(5)+x(3)*y(3)*y(5)-x(5)*y(3)*y(5)+x(6)*y(3)*y(5)+x(7)*y(3)*y(5)+x(8)*y(3)*y(5)-y(1)*y(3)*y(5)-x(1)*y(4)*y(5)+x(4)*y(4)*y(5)+x(7)*y(4)*y(5)-y(1)*y(4)*y(5)-y(2)*y(4)*y(5)-y(3)*y(4)*y(5)+y(4)^2*y(5)-x(2)*y(5)^2+x(5)*y(5)^2+x(7)*y(5)^2-y(4)*y(5)^2-x(1)*x(2)*y(6)+x(2)^2*y(6)-x(2)*x(5)*y(6)-x(1)*x(6)*y(6)+x(2)*x(6)*y(6)-x(5)*x(6)*y(6)-x(6)^2*y(6)-x(5)*x(7)*y(6)-x(3)*x(8)*y(6)-x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(8)^2*y(6)+x(1)*y(1)*y(6)-x(2)*y(1)*y(6)-x(5)*y(1)*y(6)-x(6)*y(1)*y(6)+x(1)*y(2)*y(6)-x(5)*y(2)*y(6)+x(6)*y(2)*y(6)-x(1)*y(3)*y(6)-x(5)*y(3)*y(6)+x(6)*y(3)*y(6)-x(7)*y(3)*y(6)-y(1)*y(3)*y(6)-x(1)*y(4)*y(6)-x(2)*y(4)*y(6)+x(5)*y(4)*y(6)-x(7)*y(4)*y(6)-x(8)*y(4)*y(6)-y(1)*y(4)*y(6)+y(4)^2*y(6)+x(6)*y(5)*y(6)+x(7)*y(5)*y(6)+y(2)*y(5)*y(6)-y(3)*y(5)*y(6)-y(5)^2*y(6)-x(1)*y(6)^2+x(2)*y(6)^2+x(3)*y(6)^2-x(6)*y(6)^2+x(7)*y(6)^2+x(8)*y(6)^2+y(2)*y(6)^2-y(5)*y(6)^2+x(1)*x(2)*y(7)-x(2)^2*y(7)-x(3)*x(4)*y(7)-x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(4)*x(5)*y(7)-x(5)^2*y(7)-x(1)*x(6)*y(7)-x(2)*x(6)*y(7)+x(4)*x(6)*y(7)+x(5)*x(6)*y(7)-x(6)^2*y(7)+x(1)*x(7)*y(7)+x(3)*x(7)*y(7)-x(4)*x(7)*y(7)-x(5)*x(7)*y(7)-x(6)*x(7)*y(7)-x(7)^2*y(7)+x(1)*x(8)*y(7)+x(3)*x(8)*y(7)-x(4)*x(8)*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(2)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(3)*y(2)*y(7)+x(5)*y(2)*y(7)+x(6)*y(2)*y(7)+x(8)*y(2)*y(7)-x(2)*y(3)*y(7)+x(3)*y(3)*y(7)-x(5)*y(3)*y(7)-x(6)*y(3)*y(7)-x(7)*y(3)*y(7)+x(8)*y(3)*y(7)+y(2)*y(3)*y(7)+x(2)*y(4)*y(7)-x(3)*y(4)*y(7)+x(4)*y(4)*y(7)+x(5)*y(4)*y(7)-x(6)*y(4)*y(7)-x(7)*y(4)*y(7)-x(8)*y(4)*y(7)-y(1)*y(4)*y(7)-y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+y(4)^2*y(7)-x(1)*y(5)*y(7)-x(2)*y(5)*y(7)+x(5)*y(5)*y(7)-x(6)*y(5)*y(7)+x(8)*y(5)*y(7)-y(1)*y(5)*y(7)-y(2)*y(5)*y(7)+y(3)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)-x(1)*y(6)*y(7)+x(2)*y(6)*y(7)-x(3)*y(6)*y(7)-x(4)*y(6)*y(7)-x(5)*y(6)*y(7)-x(6)*y(6)*y(7)-x(8)*y(6)*y(7)+y(1)*y(6)*y(7)-y(2)*y(6)*y(7)+y(3)*y(6)*y(7)-y(4)*y(6)*y(7)+y(5)*y(6)*y(7)-y(6)^2*y(7)+x(1)*y(7)^2-x(2)*y(7)^2+x(3)*y(7)^2+x(4)*y(7)^2-x(6)*y(7)^2-x(7)*y(7)^2-y(2)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2-y(6)*y(7)^2+y(7)^3+x(1)^2*y(8)+x(1)*x(2)*y(8)-x(2)^2*y(8)-x(1)*x(4)*y(8)+x(2)*x(4)*y(8)+x(3)*x(4)*y(8)-x(1)*x(5)*y(8)-x(2)*x(5)*y(8)+x(4)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)-x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(4)*x(6)*y(8)-x(5)*x(6)*y(8)-x(6)^2*y(8)-x(1)*x(7)*y(8)+x(3)*x(7)*y(8)+x(4)*x(7)*y(8)+x(5)*x(7)*y(8)-x(6)*x(7)*y(8)-x(7)^2*y(8)-x(1)*x(8)*y(8)+x(2)*x(8)*y(8)+x(3)*x(8)*y(8)-x(4)*x(8)*y(8)-x(5)*x(8)*y(8)+x(7)*x(8)*y(8)-x(8)^2*y(8)-x(2)*y(1)*y(8)-x(4)*y(1)*y(8)-x(5)*y(1)*y(8)-x(7)*y(1)*y(8)-x(2)*y(2)*y(8)-x(3)*y(2)*y(8)-x(4)*y(2)*y(8)+x(6)*y(2)*y(8)-x(7)*y(2)*y(8)-x(8)*y(2)*y(8)+y(1)*y(2)*y(8)+y(2)^2*y(8)+x(1)*y(3)*y(8)-x(2)*y(3)*y(8)+x(3)*y(3)*y(8)-x(5)*y(3)*y(8)+x(6)*y(3)*y(8)-x(7)*y(3)*y(8)-y(1)*y(3)*y(8)-x(1)*y(4)*y(8)-x(3)*y(4)*y(8)-x(4)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)-x(8)*y(4)*y(8)-y(1)*y(4)*y(8)+y(2)*y(4)*y(8)-y(3)*y(4)*y(8)-y(4)^2*y(8)-x(1)*y(5)*y(8)-x(2)*y(5)*y(8)+x(3)*y(5)*y(8)+x(4)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)-x(7)*y(5)*y(8)-x(8)*y(5)*y(8)+y(1)*y(5)*y(8)-y(2)*y(5)*y(8)+y(3)*y(5)*y(8)-y(4)*y(5)*y(8)-y(5)^2*y(8)-x(1)*y(6)*y(8)+x(2)*y(6)*y(8)-x(4)*y(6)*y(8)-x(6)*y(6)*y(8)+x(7)*y(6)*y(8)-x(8)*y(6)*y(8)+y(1)*y(6)*y(8)-y(2)*y(6)*y(8)+y(4)*y(6)*y(8)+y(5)*y(6)*y(8)+y(6)^2*y(8)-x(4)*y(7)*y(8)-x(5)*y(7)*y(8)-x(7)*y(7)*y(8)-x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(3)*y(7)*y(8)-y(4)*y(7)*y(8)+y(5)*y(7)*y(8)-y(6)*y(7)*y(8)+x(2)*y(8)^2+x(4)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2-y(2)*y(8)^2-y(3)*y(8)^2+y(4)*y(8)^2-y(5)*y(8)^2-y(7)*y(8)^2+y(8)^3+x(1)^2+x(1)*x(2)-x(2)^2-x(2)*x(3)+x(1)*x(4)-x(2)*x(4)-x(3)*x(4)+x(1)*x(5)-x(2)*x(5)-x(4)*x(5)+x(5)^2+x(1)*x(6)-x(2)*x(6)+x(3)*x(6)-x(4)*x(6)+x(5)*x(6)+x(6)^2+x(1)*x(7)+x(2)*x(7)-x(4)*x(7)-x(5)*x(7)-x(7)^2-x(3)*x(8)-x(4)*x(8)+x(7)*x(8)-x(8)^2-x(1)*y(1)+x(2)*y(1)-x(3)*y(1)+x(5)*y(1)+x(6)*y(1)+x(7)*y(1)-x(8)*y(1)+x(1)*y(2)-x(2)*y(2)+x(3)*y(2)-x(4)*y(2)-x(5)*y(2)-x(6)*y(2)-x(7)*y(2)-x(8)*y(2)-y(1)*y(2)+x(1)*y(3)+x(2)*y(3)+x(3)*y(3)-x(4)*y(3)+x(5)*y(3)+x(6)*y(3)-x(7)*y(3)+y(1)*y(3)-y(2)*y(3)-y(3)^2-x(1)*y(4)+x(2)*y(4)+x(6)*y(4)-x(8)*y(4)+y(1)*y(4)+y(2)*y(4)-y(3)*y(4)+y(4)^2-x(2)*y(5)+x(5)*y(5)+x(6)*y(5)-x(7)*y(5)+x(8)*y(5)+y(2)*y(5)-y(5)^2+x(1)*y(6)-x(2)*y(6)+x(3)*y(6)+x(5)*y(6)-x(6)*y(6)-x(7)*y(6)-x(8)*y(6)-y(1)*y(6)-y(2)*y(6)-y(4)*y(6)+y(5)*y(6)-y(6)^2-x(1)*y(7)+x(2)*y(7)-x(5)*y(7)-x(6)*y(7)+y(1)*y(7)+y(3)*y(7)+y(5)*y(7)+y(7)^2-x(1)*y(8)+x(2)*y(8)-x(3)*y(8)+x(5)*y(8)-x(7)*y(8)+y(1)*y(8)-y(3)*y(8)-y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(1)+x(2)+x(3)-x(4)+x(6)+x(8)+y(1)-y(2)+y(4)+y(5)+y(8)+1
---
28
---
-x(3)*x(5)-x(5)^2+x(1)*x(6)-x(3)*x(6)+x(5)*x(6)+x(6)^2+x(1)*x(7)-x(2)*x(7)-x(6)*x(7)+x(1)*x(8)+x(2)*x(8)-x(5)*x(8)+x(6)*x(8)-x(7)*x(8)+x(8)^2+x(1)*y(1)-x(1)*y(2)-x(2)*y(2)+x(5)*y(2)+x(6)*y(2)-x(8)*y(2)+x(2)*y(3)-x(3)*y(3)+x(4)*y(3)-x(6)*y(3)-x(8)*y(3)-x(1)*y(4)+x(2)*y(4)-x(3)*y(4)+x(4)*y(4)-x(7)*y(4)-y(3)*y(4)+y(4)^2+x(1)*y(5)+x(3)*y(5)-x(4)*y(5)+x(6)*y(5)-x(8)*y(5)+y(4)*y(5)-x(1)*y(6)-x(3)*y(6)+x(4)*y(6)-x(5)*y(6)+x(6)*y(6)+x(8)*y(6)-y(4)*y(6)-x(1)*y(7)-x(2)*y(7)-x(3)*y(7)-x(5)*y(7)-x(7)*y(7)-x(8)*y(7)-y(3)*y(7)-y(4)*y(7)-y(7)^2+x(1)*y(8)-x(4)*y(8)-x(5)*y(8)+x(6)*y(8)+x(7)*y(8)+x(8)*y(8)-y(1)*y(8)-y(2)*y(8)-y(4)*y(8)+y(5)*y(8)-y(6)*y(8)-y(7)*y(8)+y(8)^2+x(1)+x(3)-x(7)-y(2)-y(3)+y(6)-1
---
29
---
x(7)*y(3)-y(3)^2+x(8)*y(4)+y(4)^2+x(8)*y(5)-y(4)*y(5)+y(5)^2-x(7)*y(6)+y(4)*y(6)+y(5)*y(6)+y(6)^2-x(1)*y(7)-x(2)*y(7)-x(5)*y(7)-x(6)*y(7)+x(7)*y(7)-x(8)*y(7)+y(1)*y(7)-y(3)*y(7)+y(4)*y(7)-y(6)*y(7)-y(7)^2-x(5)*y(8)+x(6)*y(8)+x(8)*y(8)+y(1)*y(8)-y(2)*y(8)+y(3)*y(8)+y(4)*y(8)-y(5)*y(8)-y(7)*y(8)+y(8)^2-x(2)+x(8)-y(1)+y(2)+y(3)+y(4)-y(5)+y(6)+y(8)+1
---
30
---
x(6)*y(3)+x(8)*y(3)-y(1)*y(3)+y(2)*y(3)-x(7)*y(4)-x(8)*y(4)-y(1)*y(4)-y(2)*y(4)+y(4)^2+x(8)*y(5)+y(1)*y(5)+y(2)*y(5)-x(8)*y(6)-y(1)*y(6)-y(2)*y(6)-y(3)*y(6)-y(4)*y(6)-y(5)*y(6)-y(6)^2-x(1)*y(7)-x(2)*y(7)+x(3)*y(7)-x(5)*y(7)+x(8)*y(7)-y(2)*y(7)-y(3)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(3)*y(8)-x(5)*y(8)-x(6)*y(8)-x(7)*y(8)-y(1)*y(8)+y(3)*y(8)-y(4)*y(8)-y(5)*y(8)+y(6)*y(8)+x(1)+x(3)+x(5)-x(6)-x(7)+y(1)-y(4)+y(5)+y(8)
---
31
---
-x(2)*y(1)+x(3)*y(1)+x(5)*y(1)-x(6)*y(1)+x(8)*y(1)-y(1)^2-x(3)*y(2)-x(6)*y(2)+x(7)*y(2)-x(8)*y(2)+y(1)*y(3)+x(2)*y(4)-x(3)*y(4)-x(5)*y(4)+x(6)*y(4)+y(1)*y(4)-y(2)*y(4)+y(3)*y(4)+x(1)*y(5)-x(2)*y(5)+x(5)*y(5)+x(6)*y(5)-x(7)*y(5)-x(8)*y(5)-y(1)*y(5)-y(2)*y(5)+y(4)*y(5)-y(5)^2+x(1)*y(6)-x(2)*y(6)-x(3)*y(6)-x(5)*y(6)-x(6)*y(6)-x(7)*y(6)-y(1)*y(6)-y(2)*y(6)-y(3)*y(6)+y(4)*y(6)-y(5)*y(6)-x(7)*y(7)-y(2)*y(7)-y(3)*y(7)+y(6)*y(7)+x(4)*y(8)+x(6)*y(8)+x(7)*y(8)+y(2)*y(8)-y(3)*y(8)+y(5)*y(8)+y(6)*y(8)-y(7)*y(8)-y(8)^2+x(2)-x(3)-x(4)-x(5)+x(6)-x(8)+y(1)+y(2)-y(4)+y(7)
---
32
---
x(1)*x(2)*y(3)+x(1)*x(5)*y(3)-x(5)^2*y(3)-x(1)*x(6)*y(3)+x(2)*x(6)*y(3)-x(6)^2*y(3)-x(5)*x(7)*y(3)-x(6)*x(8)*y(3)+x(8)^2*y(3)-x(1)*y(1)*y(3)-x(2)*y(1)*y(3)+x(6)*y(1)*y(3)-x(7)*y(1)*y(3)+x(1)*y(2)*y(3)+x(2)*y(2)*y(3)+x(6)*y(2)*y(3)+x(5)*y(3)^2-y(1)*y(3)^2-y(2)*y(3)^2+x(1)*x(2)*y(4)-x(2)^2*y(4)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(2)*x(6)*y(4)-x(6)^2*y(4)+x(1)*x(7)*y(4)+x(4)*x(7)*y(4)-x(7)^2*y(4)-x(1)*x(8)*y(4)+x(2)*x(8)*y(4)-x(4)*x(8)*y(4)-x(6)*x(8)*y(4)-x(8)^2*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)-x(5)*y(1)*y(4)-x(6)*y(1)*y(4)-x(7)*y(1)*y(4)+x(1)*y(2)*y(4)+x(2)*y(2)*y(4)-x(6)*y(2)*y(4)-x(1)*y(3)*y(4)+x(2)*y(3)*y(4)+x(4)*y(3)*y(4)+x(7)*y(3)*y(4)+y(2)*y(3)*y(4)+y(3)^2*y(4)+x(1)*y(4)^2+x(2)*y(4)^2-x(4)*y(4)^2-x(5)*y(4)^2+x(7)*y(4)^2-x(8)*y(4)^2+y(1)*y(4)^2+y(4)^3-x(1)*x(2)*y(5)+x(2)^2*y(5)+x(2)*x(5)*y(5)-x(1)*x(6)*y(5)+x(5)*x(6)*y(5)-x(6)^2*y(5)-x(1)*x(8)*y(5)-x(2)*x(8)*y(5)+x(3)*x(8)*y(5)-x(5)*x(8)*y(5)-x(6)*x(8)*y(5)+x(8)^2*y(5)-x(2)*y(1)*y(5)-x(1)*y(2)*y(5)+x(5)*y(2)*y(5)-x(6)*y(2)*y(5)+x(1)*y(3)*y(5)-x(3)*y(3)*y(5)+x(5)*y(3)*y(5)-x(6)*y(3)*y(5)-x(7)*y(3)*y(5)-x(8)*y(3)*y(5)+y(1)*y(3)*y(5)+x(1)*y(4)*y(5)-x(4)*y(4)*y(5)-x(7)*y(4)*y(5)+y(1)*y(4)*y(5)+y(2)*y(4)*y(5)+y(3)*y(4)*y(5)-y(4)^2*y(5)+x(2)*y(5)^2-x(5)*y(5)^2-x(7)*y(5)^2+y(4)*y(5)^2+x(1)*x(2)*y(6)-x(2)^2*y(6)+x(2)*x(5)*y(6)+x(1)*x(6)*y(6)-x(2)*x(6)*y(6)+x(5)*x(6)*y(6)+x(6)^2*y(6)+x(5)*x(7)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)-x(6)*x(8)*y(6)-x(8)^2*y(6)-x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)-x(1)*y(2)*y(6)+x(5)*y(2)*y(6)-x(6)*y(2)*y(6)+x(1)*y(3)*y(6)+x(5)*y(3)*y(6)-x(6)*y(3)*y(6)+x(7)*y(3)*y(6)+y(1)*y(3)*y(6)+x(1)*y(4)*y(6)+x(2)*y(4)*y(6)-x(5)*y(4)*y(6)+x(7)*y(4)*y(6)+x(8)*y(4)*y(6)+y(1)*y(4)*y(6)-y(4)^2*y(6)-x(6)*y(5)*y(6)-x(7)*y(5)*y(6)-y(2)*y(5)*y(6)+y(3)*y(5)*y(6)+y(5)^2*y(6)+x(1)*y(6)^2-x(2)*y(6)^2-x(3)*y(6)^2+x(6)*y(6)^2-x(7)*y(6)^2-x(8)*y(6)^2-y(2)*y(6)^2+y(5)*y(6)^2-x(1)*x(2)*y(7)+x(2)^2*y(7)+x(3)*x(4)*y(7)+x(1)*x(5)*y(7)-x(2)*x(5)*y(7)-x(4)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(2)*x(6)*y(7)-x(4)*x(6)*y(7)-x(5)*x(6)*y(7)+x(6)^2*y(7)-x(1)*x(7)*y(7)-x(3)*x(7)*y(7)+x(4)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(7)^2*y(7)-x(1)*x(8)*y(7)-x(3)*x(8)*y(7)+x(4)*x(8)*y(7)-x(5)*x(8)*y(7)-x(6)*x(8)*y(7)-x(7)*x(8)*y(7)-x(8)^2*y(7)-x(2)*y(1)*y(7)-x(1)*y(2)*y(7)-x(2)*y(2)*y(7)-x(3)*y(2)*y(7)-x(5)*y(2)*y(7)-x(6)*y(2)*y(7)-x(8)*y(2)*y(7)+x(2)*y(3)*y(7)-x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(7)*y(3)*y(7)-x(8)*y(3)*y(7)-y(2)*y(3)*y(7)-x(2)*y(4)*y(7)+x(3)*y(4)*y(7)-x(4)*y(4)*y(7)-x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+x(8)*y(4)*y(7)+y(1)*y(4)*y(7)+y(2)*y(4)*y(7)-y(3)*y(4)*y(7)-y(4)^2*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)-x(5)*y(5)*y(7)+x(6)*y(5)*y(7)-x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(2)*y(5)*y(7)-y(3)*y(5)*y(7)-y(4)*y(5)*y(7)-y(5)^2*y(7)+x(1)*y(6)*y(7)-x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(4)*y(6)*y(7)+x(5)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)-y(1)*y(6)*y(7)+y(2)*y(6)*y(7)-y(3)*y(6)*y(7)+y(4)*y(6)*y(7)-y(5)*y(6)*y(7)+y(6)^2*y(7)-x(1)*y(7)^2+x(2)*y(7)^2-x(3)*y(7)^2-x(4)*y(7)^2+x(6)*y(7)^2+x(7)*y(7)^2+y(2)*y(7)^2-y(4)*y(7)^2-y(5)*y(7)^2+y(6)*y(7)^2-y(7)^3-x(1)^2*y(8)-x(1)*x(2)*y(8)+x(2)^2*y(8)+x(1)*x(4)*y(8)-x(2)*x(4)*y(8)-x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)-x(4)*x(5)*y(8)-x(5)^2*y(8)-x(1)*x(6)*y(8)+x(2)*x(6)*y(8)-x(3)*x(6)*y(8)-x(4)*x(6)*y(8)+x(5)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)-x(3)*x(7)*y(8)-x(4)*x(7)*y(8)-x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+x(7)^2*y(8)+x(1)*x(8)*y(8)-x(2)*x(8)*y(8)-x(3)*x(8)*y(8)+x(4)*x(8)*y(8)+x(5)*x(8)*y(8)-x(7)*x(8)*y(8)+x(8)^2*y(8)+x(2)*y(1)*y(8)+x(4)*y(1)*y(8)+x(5)*y(1)*y(8)+x(7)*y(1)*y(8)+x(2)*y(2)*y(8)+x(3)*y(2)*y(8)+x(4)*y(2)*y(8)-x(6)*y(2)*y(8)+x(7)*y(2)*y(8)+x(8)*y(2)*y(8)-y(1)*y(2)*y(8)-y(2)^2*y(8)-x(1)*y(3)*y(8)+x(2)*y(3)*y(8)-x(3)*y(3)*y(8)+x(5)*y(3)*y(8)-x(6)*y(3)*y(8)+x(7)*y(3)*y(8)+y(1)*y(3)*y(8)+x(1)*y(4)*y(8)+x(3)*y(4)*y(8)+x(4)*y(4)*y(8)-x(6)*y(4)*y(8)-x(7)*y(4)*y(8)+x(8)*y(4)*y(8)+y(1)*y(4)*y(8)-y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+y(4)^2*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)-x(3)*y(5)*y(8)-x(4)*y(5)*y(8)-x(5)*y(5)*y(8)-x(6)*y(5)*y(8)+x(7)*y(5)*y(8)+x(8)*y(5)*y(8)-y(1)*y(5)*y(8)+y(2)*y(5)*y(8)-y(3)*y(5)*y(8)+y(4)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)-x(2)*y(6)*y(8)+x(4)*y(6)*y(8)+x(6)*y(6)*y(8)-x(7)*y(6)*y(8)+x(8)*y(6)*y(8)-y(1)*y(6)*y(8)+y(2)*y(6)*y(8)-y(4)*y(6)*y(8)-y(5)*y(6)*y(8)-y(6)^2*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)-y(1)*y(7)*y(8)-y(3)*y(7)*y(8)+y(4)*y(7)*y(8)-y(5)*y(7)*y(8)+y(6)*y(7)*y(8)-x(2)*y(8)^2-x(4)*y(8)^2-x(7)*y(8)^2-x(8)*y(8)^2+y(2)*y(8)^2+y(3)*y(8)^2-y(4)*y(8)^2+y(5)*y(8)^2+y(7)*y(8)^2-y(8)^3-x(1)^2+x(1)*x(2)+x(2)^2+x(1)*x(3)-x(1)*x(4)+x(2)*x(4)+x(3)*x(4)+x(1)*x(5)+x(4)*x(5)-x(1)*x(6)-x(2)*x(6)+x(3)*x(6)+x(4)*x(6)-x(5)*x(6)+x(6)^2-x(1)*x(7)+x(4)*x(7)-x(6)*x(7)+x(7)^2+x(1)*x(8)-x(2)*x(8)+x(3)*x(8)+x(4)*x(8)-x(6)*x(8)-x(7)*x(8)+x(8)^2+x(2)*y(1)+x(3)*y(1)+x(5)*y(1)-x(8)*y(1)+y(1)^2+x(2)*y(2)-x(3)*y(2)+x(4)*y(2)-x(8)*y(2)-y(2)^2+x(1)*y(3)+x(2)*y(3)-x(3)*y(3)+x(4)*y(3)-x(5)*y(3)-x(6)*y(3)+x(7)*y(3)-y(1)*y(3)-y(2)*y(3)+y(3)^2-x(1)*y(4)-x(2)*y(4)-x(5)*y(4)-x(6)*y(4)-x(7)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+y(4)^2-x(1)*y(5)+x(2)*y(5)-x(3)*y(5)-x(6)*y(5)+x(7)*y(5)-x(8)*y(5)+y(3)*y(5)+y(5)^2-x(1)*y(6)+x(2)*y(6)+x(3)*y(6)+x(5)*y(6)-x(8)*y(6)+y(1)*y(6)-y(2)*y(6)+y(5)*y(6)-x(1)*y(7)-x(2)*y(7)+x(5)*y(7)+y(2)*y(7)-y(3)*y(7)-y(4)*y(7)+y(5)*y(7)+y(7)^2-x(1)*y(8)-x(2)*y(8)+x(3)*y(8)-x(5)*y(8)-x(6)*y(8)+x(7)*y(8)+y(2)*y(8)+y(3)*y(8)-y(4)*y(8)+y(7)*y(8)-y(8)^2+x(1)+x(4)+x(5)+x(6)+x(7)+x(8)+y(1)+y(3)-y(4)+y(5)-y(6)-y(7)+1
---
33
---
-y(8)
---
34
---
y(3)-y(4)+y(5)-y(7)+y(8)+1
---
35
---
y(3)+y(4)-y(5)-y(6)+y(7)
---
36
---
y(4)+y(5)+y(7)
---
37
---
y(3)-y(5)-y(6)+y(7)+y(8)+1
---
38
---
y(3)+y(4)+y(7)
---
39
---
-y(3)+y(4)-y(7)+y(8)-1
---
40
---
y(6)-y(7)
---
41
---
y(3)-y(4)-y(5)+y(6)-y(7)-1
---
42
---
-y(3)+y(4)+y(5)+y(7)+1
---
43
---
-y(4)+y(5)-y(6)-y(7)+y(8)
---
44
---
y(3)-y(6)-y(7)+y(8)
---
45
---
-y(3)+y(6)-1
---
46
---
-y(3)+y(4)-y(5)-y(6)+y(7)
---
47
---
-y(3)-y(5)-y(6)+y(7)
---
48
---
-y(3)+y(5)+y(6)+y(7)-1
---
49
---
x(5)+x(7)-x(8)+y(2)-y(3)-y(4)+y(6)-1
---
50
---
-x(6)-x(7)-x(8)-y(1)+y(2)-y(3)+y(4)-y(5)-y(8)
---
51
---
x(3)+x(6)-x(7)+x(8)+y(1)+y(4)-y(6)-y(7)+y(8)+1
---
52
---
x(2)-x(3)-x(5)+x(6)-x(8)+y(1)-y(2)+y(4)-y(5)-y(8)
---
53
---
-x(1)-x(3)-x(6)+x(7)-x(8)-y(1)+y(2)+y(4)-y(6)-y(7)-1
---
54
---
-x(2)-x(3)-x(6)+x(7)-y(1)-y(2)-y(3)+y(4)-1
---
55
---
x(7)-x(8)-y(2)-y(3)-y(4)+y(5)-y(6)-y(8)+1
---
56
---
-x(6)-x(7)-x(8)-y(1)-y(2)-y(4)-y(5)+y(7)+1
---
57
---
-y(3)-y(4)-y(5)-y(6)-y(7)-1
---
58
---
-x(7)+x(8)+y(3)+y(4)+y(5)-y(6)-y(8)+1
---
59
---
x(7)-x(8)-y(6)+y(8)
---
60
---
y(6)-y(7)
---
61
---
x(7)+x(8)-y(2)-y(4)-y(7)+y(8)
---
62
---
-x(1)+x(2)+x(5)-y(1)+y(2)-y(3)+y(4)-y(5)+y(6)-y(7)-y(8)
---
63
---
x(2)-x(3)-x(5)-x(7)+x(8)+y(1)+y(2)-y(5)-y(6)
---
64
---
-x(3)+y(1)-y(4)-y(6)-y(7)+y(8)+1
---
65
---
x(3)-x(5)-x(6)+x(7)-x(8)-y(2)-y(3)+y(4)-y(5)-y(6)+y(7)+y(8)
---
66
---
-x(2)+x(3)+x(5)-y(2)-y(3)+y(4)-y(5)+y(8)
---
67
---
-x(1)+x(2)+x(3)+x(5)+x(6)+x(7)+x(8)+y(2)+y(5)-y(7)-y(8)-1
---
68
---
-x(1)+x(2)-x(5)-x(6)+x(7)+y(1)+y(3)-y(4)+y(5)+y(7)+1
---
69
---
x(1)+x(3)+x(6)+x(7)-x(8)+y(2)-y(3)-y(4)+y(8)
---
70
---
x(1)+x(2)-x(5)+x(8)-y(1)+y(3)+y(4)-y(5)-y(6)-y(7)+y(8)+1
---
71
---
x(3)-x(5)-x(6)+x(7)-x(8)+y(2)+y(4)-y(5)-y(6)+y(7)+y(8)
---
72
---
x(3)+x(5)-y(2)+y(4)+y(5)+y(7)
---
73
---
x(7)-x(8)+y(3)+y(5)+y(8)
---
74
---
-y(3)-y(4)+y(5)+y(6)-y(8)+1
---
75
---
y(3)+y(4)+y(7)+y(8)-1
---
76
---
-x(7)+x(8)+y(4)+y(5)-y(7)+y(8)-1
---
77
---
-x(1)-x(2)-x(3)-x(6)-x(7)-x(8)+y(1)+y(4)-y(5)+y(6)-y(7)+1
---
78
---
-x(1)-x(3)+x(5)+x(6)+x(7)+x(8)-y(1)+y(2)-y(3)-y(5)+y(6)+y(7)-y(8)-1
---
79
---
-x(1)+x(5)+x(6)-x(7)-y(3)+y(5)+y(7)-y(8)-1
---
80
---
-x(2)+x(5)-x(6)-y(1)+y(4)-y(5)+y(6)-y(7)+y(8)-1
---
81
---
-y(3)-y(4)+y(5)-y(6)-y(7)+y(8)-1
---
82
---
y(3)-y(7)-y(8)+1
---
83
---
-y(8)+1
---
84
---
-y(4)+y(7)-y(8)+1
---
85
---
y(4)-y(5)+y(6)-y(7)-y(8)+1
---
86
---
-y(8)+1
---
87
---
y(3)-y(4)-y(5)+y(6)-y(7)-y(8)
---
88
---
-y(3)-y(4)+y(5)-y(6)+y(8)
---
89
---
y(3)+y(7)-y(8)+1
---
90
---
-y(3)-y(4)-y(5)-y(7)-y(8)-1
---
91
---
y(3)-y(4)+y(5)-y(6)-y(7)+y(8)-1
---
92
---
y(3)+y(4)-y(5)-y(7)+y(8)+1
---
93
---
y(3)+y(4)-y(6)+y(7)+1
---
94
---
y(4)+y(5)-y(6)-y(7)-y(8)+1
---
95
---
y(3)+y(4)-y(7)-1
---
96
---
-y(3)+y(4)
---
97
---
y(3)+y(4)-y(5)+y(6)+y(7)-y(8)
---
98
---
-y(3)-y(4)+y(5)-y(6)+y(7)+y(8)-1
---
99
---
y(7)+1
---
100
---
y(8)+1
---
101
---
-y(3)-y(4)-y(5)-y(7)-1
---
102
---
-y(4)+y(5)-y(6)+1
---
103
---
y(3)-y(4)-y(6)-y(7)
---
104
---
y(3)+y(4)+y(7)+y(8)
---
105
---
x(5)+x(7)-x(8)+y(2)-y(3)-y(4)+y(7)-y(8)+1
---
106
---
-x(6)-x(7)-x(8)-y(1)+y(2)-y(7)-y(8)-1
---
107
---
x(3)+x(6)-x(7)+x(8)+y(1)+y(5)+y(7)+y(8)+1
---
108
---
x(2)-x(3)-x(5)+x(6)-x(8)+y(1)-y(2)-y(3)+y(6)+y(8)-1
---
109
---
x(3)+x(6)-x(7)+x(8)+y(1)-y(3)-y(4)-y(5)-y(6)+1
---
110
---
x(2)-x(3)-x(5)+x(6)-x(8)+y(1)-y(2)+y(4)+y(6)
---
111
---
x(5)+x(7)-x(8)+y(2)-y(5)+y(6)+y(8)+1
---
112
---
-x(6)-x(7)-x(8)-y(1)+y(2)+y(3)+y(4)-y(6)+y(8)
---
113
---
-y(3)-y(4)+y(6)
---
114
---
y(4)+y(6)+y(7)+y(8)-1
---
115
---
-y(4)+y(5)-y(6)-y(8)
---
116
---
-y(5)+y(6)-1
---
117
---
-y(7)-y(8)
---
118
---
-y(3)-y(4)+y(6)+y(8)+1
---
119
---
y(5)+y(6)+y(8)
---
120
---
y(3)+y(4)-y(5)+y(6)-1
---
121
---
x(3)-x(5)-x(6)+x(7)-x(8)-y(2)-y(4)+y(6)+y(8)-1
---
122
---
-x(2)+x(3)+x(5)-y(2)+y(6)+y(7)-y(8)+1
---
123
---
-x(1)+x(2)+x(3)+x(5)+x(6)+x(7)+x(8)+y(2)+y(3)-y(5)
---
124
---
-x(1)+x(2)-x(5)-x(6)+x(7)+y(1)+y(4)+y(5)-y(6)-y(8)+1
---
125
---
-x(1)+x(2)+x(3)+x(5)+x(6)+x(7)+x(8)+y(2)-y(4)-y(5)+y(7)+1
---
126
---
-x(1)+x(2)-x(5)-x(6)+x(7)+y(1)+y(4)-y(6)-y(8)+1
---
127
---
x(3)-x(5)-x(6)+x(7)-x(8)-y(2)-y(3)+y(4)+y(6)+y(7)+y(8)+1
---
128
---
-x(2)+x(3)+x(5)-y(2)+y(3)+y(4)+y(5)-y(7)
> 


==> anc/char_7.txt <==
                     SINGULAR                                 /
 A Computer Algebra System for Polynomial Computations       /   version 4.1.1
                                                           0<
 by: W. Decker, G.-M. Greuel, G. Pfister, H. Schoenemann     \   Feb 2018
FB Mathematik der Universitaet, D-67653 Kaiserslautern        \
> ring r=7,(x(1..8),y(1..8)),dp;
> poly f(1) = y(5)*y(5) + y(6)*y(1) + y(7)*x(5) + y(8)*x(1) - 1;
> poly f(2) = y(5)*y(6) + y(6)*y(2) + y(7)*x(6) + y(8)*x(2);
> poly f(3) = y(5)*y(7) + y(6)*y(3) + y(7)*x(7) + y(8)*x(3);
> poly f(4) = y(5)*y(8) + y(6)*y(4) + y(7)*x(8) + y(8)*x(4);
> poly f(5) = y(5)*y(1) + y(6)*y(5) + y(7)*x(1) + y(8)*x(5) + y(2);
> poly f(6) = y(5)*y(2) + y(6)*y(6) + y(7)*x(2) + y(8)*x(6) + y(1);
> poly f(7) = y(5)*y(3) + y(6)*y(7) + y(7)*x(3) + y(8)*x(7) + y(4);
> poly f(8) = y(5)*y(4) + y(6)*y(8) + y(7)*x(4) + y(8)*x(8) + y(3);
> poly f(9) = y(1)*y(5) + y(2)*y(1) + y(3)*x(5) + y(4)*x(1);
> poly f(10) = y(1)*y(6) + y(2)*y(2) + y(3)*x(6) + y(4)*x(2) - 1;
> poly f(11) = y(1)*y(7) + y(2)*y(3) + y(3)*x(7) + y(4)*x(3);
> poly f(12) = y(1)*y(8) + y(2)*y(4) + y(3)*x(8) + y(4)*x(4);
> poly f(13) = y(1)*y(1) + y(2)*y(5) + y(3)*x(1) + y(4)*x(5) + y(6);
> poly f(14) = y(1)*y(2) + y(2)*y(6) + y(3)*x(2) + y(4)*x(6) + y(5);
> poly f(15) = y(1)*y(3) + y(2)*y(7) + y(3)*x(3) + y(4)*x(7) + y(8);
> poly f(16) = y(1)*y(4) + y(2)*y(8) + y(3)*x(4) + y(4)*x(8) + y(7);
> poly f(17) = x(5)*y(5) + x(6)*y(1) + x(7)*x(5) + x(8)*x(1);
> poly f(18) = x(5)*y(6) + x(6)*y(2) + x(7)*x(6) + x(8)*x(2);
> poly f(19) = x(5)*y(7) + x(6)*y(3) + x(7)*x(7) + x(8)*x(3) - 1;
> poly f(20) = x(5)*y(8) + x(6)*y(4) + x(7)*x(8) + x(8)*x(4);
> poly f(21) = x(5)*y(1) + x(6)*y(5) + x(7)*x(1) + x(8)*x(5) + x(2);
> poly f(22) = x(5)*y(2) + x(6)*y(6) + x(7)*x(2) + x(8)*x(6) + x(1);
> poly f(23) = x(5)*y(3) + x(6)*y(7) + x(7)*x(3) + x(8)*x(7) + x(4);
> poly f(24) = x(5)*y(4) + x(6)*y(8) + x(7)*x(4) + x(8)*x(8) + x(3);
> poly f(25) = x(1)*y(5) + x(2)*y(1) + x(3)*x(5) + x(4)*x(1);
> poly f(26) = x(1)*y(6) + x(2)*y(2) + x(3)*x(6) + x(4)*x(2);
> poly f(27) = x(1)*y(7) + x(2)*y(3) + x(3)*x(7) + x(4)*x(3);
> poly f(28) = x(1)*y(8) + x(2)*y(4) + x(3)*x(8) + x(4)*x(4) - 1;
> poly f(29) = x(1)*y(1) + x(2)*y(5) + x(3)*x(1) + x(4)*x(5) + x(6);
> poly f(30) = x(1)*y(2) + x(2)*y(6) + x(3)*x(2) + x(4)*x(6) + x(5);
> poly f(31) = x(1)*y(3) + x(2)*y(7) + x(3)*x(3) + x(4)*x(7) + x(8);
> poly f(32) = x(1)*y(4) + x(2)*y(8) + x(3)*x(4) + x(4)*x(8) + x(7);
> poly f(33) = y(1)*y(1)*y(5) + y(2)*x(1)*y(5) + y(3)*y(1)*x(5) + y(4)*x(1)*x(5) + y(1)*y(3)*y(1) + y(2)*x(3)*y(1) + y(3)*y(3)*x(1) + y(4)*x(3)*x(1) + y(5)*y(5)*y(7) + y(6)*x(5)*y(7) + y(7)*y(5)*x(7) + y(8)*x(5)*x(7) + y(5)*y(7)*y(3) + y(6)*x(7)*y(3) + y(7)*y(7)*x(3) + y(8)*x(7)*x(3);
> poly f(34) = y(1)*y(1)*y(6) + y(2)*x(1)*y(6) + y(3)*y(1)*x(6) + y(4)*x(1)*x(6) + y(1)*y(3)*y(2) + y(2)*x(3)*y(2) + y(3)*y(3)*x(2) + y(4)*x(3)*x(2) + y(5)*y(6)*y(7) + y(6)*x(6)*y(7) + y(7)*y(6)*x(7) + y(8)*x(6)*x(7) + y(5)*y(8)*y(3) + y(6)*x(8)*y(3) + y(7)*y(8)*x(3) + y(8)*x(8)*x(3);
> poly f(35) = y(1)*y(1)*y(7) + y(2)*x(1)*y(7) + y(3)*y(1)*x(7) + y(4)*x(1)*x(7) + y(1)*y(3)*y(3) + y(2)*x(3)*y(3) + y(3)*y(3)*x(3) + y(4)*x(3)*x(3) + y(5)*y(5)*y(5) + y(6)*x(5)*y(5) + y(7)*y(5)*x(5) + y(8)*x(5)*x(5) + y(5)*y(7)*y(1) + y(6)*x(7)*y(1) + y(7)*y(7)*x(1) + y(8)*x(7)*x(1);
> poly f(36) = y(1)*y(1)*y(8) + y(2)*x(1)*y(8) + y(3)*y(1)*x(8) + y(4)*x(1)*x(8) + y(1)*y(3)*y(4) + y(2)*x(3)*y(4) + y(3)*y(3)*x(4) + y(4)*x(3)*x(4) + y(5)*y(6)*y(5) + y(6)*x(6)*y(5) + y(7)*y(6)*x(5) + y(8)*x(6)*x(5) + y(5)*y(8)*y(1) + y(6)*x(8)*y(1) + y(7)*y(8)*x(1) + y(8)*x(8)*x(1);
> poly f(37) = y(1)*y(2)*y(5) + y(2)*x(2)*y(5) + y(3)*y(2)*x(5) + y(4)*x(2)*x(5) + y(1)*y(4)*y(1) + y(2)*x(4)*y(1) + y(3)*y(4)*x(1) + y(4)*x(4)*x(1) + y(5)*y(5)*y(8) + y(6)*x(5)*y(8) + y(7)*y(5)*x(8) + y(8)*x(5)*x(8) + y(5)*y(7)*y(4) + y(6)*x(7)*y(4) + y(7)*y(7)*x(4) + y(8)*x(7)*x(4);
> poly f(38) = y(1)*y(2)*y(6) + y(2)*x(2)*y(6) + y(3)*y(2)*x(6) + y(4)*x(2)*x(6) + y(1)*y(4)*y(2) + y(2)*x(4)*y(2) + y(3)*y(4)*x(2) + y(4)*x(4)*x(2) + y(5)*y(6)*y(8) + y(6)*x(6)*y(8) + y(7)*y(6)*x(8) + y(8)*x(6)*x(8) + y(5)*y(8)*y(4) + y(6)*x(8)*y(4) + y(7)*y(8)*x(4) + y(8)*x(8)*x(4);
> poly f(39) = y(1)*y(2)*y(7) + y(2)*x(2)*y(7) + y(3)*y(2)*x(7) + y(4)*x(2)*x(7) + y(1)*y(4)*y(3) + y(2)*x(4)*y(3) + y(3)*y(4)*x(3) + y(4)*x(4)*x(3) + y(5)*y(5)*y(6) + y(6)*x(5)*y(6) + y(7)*y(5)*x(6) + y(8)*x(5)*x(6) + y(5)*y(7)*y(2) + y(6)*x(7)*y(2) + y(7)*y(7)*x(2) + y(8)*x(7)*x(2);
> poly f(40) = y(1)*y(2)*y(8) + y(2)*x(2)*y(8) + y(3)*y(2)*x(8) + y(4)*x(2)*x(8) + y(1)*y(4)*y(4) + y(2)*x(4)*y(4) + y(3)*y(4)*x(4) + y(4)*x(4)*x(4) + y(5)*y(6)*y(6) + y(6)*x(6)*y(6) + y(7)*y(6)*x(6) + y(8)*x(6)*x(6) + y(5)*y(8)*y(2) + y(6)*x(8)*y(2) + y(7)*y(8)*x(2) + y(8)*x(8)*x(2);
> poly f(41) = y(1)*y(5)*y(5) + y(2)*x(5)*y(5) + y(3)*y(5)*x(5) + y(4)*x(5)*x(5) + y(1)*y(7)*y(1) + y(2)*x(7)*y(1) + y(3)*y(7)*x(1) + y(4)*x(7)*x(1) + y(5)*y(1)*y(7) + y(6)*x(1)*y(7) + y(7)*y(1)*x(7) + y(8)*x(1)*x(7) + y(5)*y(3)*y(3) + y(6)*x(3)*y(3) + y(7)*y(3)*x(3) + y(8)*x(3)*x(3);
> poly f(42) = y(1)*y(5)*y(6) + y(2)*x(5)*y(6) + y(3)*y(5)*x(6) + y(4)*x(5)*x(6) + y(1)*y(7)*y(2) + y(2)*x(7)*y(2) + y(3)*y(7)*x(2) + y(4)*x(7)*x(2) + y(5)*y(2)*y(7) + y(6)*x(2)*y(7) + y(7)*y(2)*x(7) + y(8)*x(2)*x(7) + y(5)*y(4)*y(3) + y(6)*x(4)*y(3) + y(7)*y(4)*x(3) + y(8)*x(4)*x(3);
> poly f(43) = y(1)*y(5)*y(7) + y(2)*x(5)*y(7) + y(3)*y(5)*x(7) + y(4)*x(5)*x(7) + y(1)*y(7)*y(3) + y(2)*x(7)*y(3) + y(3)*y(7)*x(3) + y(4)*x(7)*x(3) + y(5)*y(1)*y(5) + y(6)*x(1)*y(5) + y(7)*y(1)*x(5) + y(8)*x(1)*x(5) + y(5)*y(3)*y(1) + y(6)*x(3)*y(1) + y(7)*y(3)*x(1) + y(8)*x(3)*x(1);
> poly f(44) = y(1)*y(5)*y(8) + y(2)*x(5)*y(8) + y(3)*y(5)*x(8) + y(4)*x(5)*x(8) + y(1)*y(7)*y(4) + y(2)*x(7)*y(4) + y(3)*y(7)*x(4) + y(4)*x(7)*x(4) + y(5)*y(2)*y(5) + y(6)*x(2)*y(5) + y(7)*y(2)*x(5) + y(8)*x(2)*x(5) + y(5)*y(4)*y(1) + y(6)*x(4)*y(1) + y(7)*y(4)*x(1) + y(8)*x(4)*x(1);
> poly f(45) = y(1)*y(6)*y(5) + y(2)*x(6)*y(5) + y(3)*y(6)*x(5) + y(4)*x(6)*x(5) + y(1)*y(8)*y(1) + y(2)*x(8)*y(1) + y(3)*y(8)*x(1) + y(4)*x(8)*x(1) + y(5)*y(1)*y(8) + y(6)*x(1)*y(8) + y(7)*y(1)*x(8) + y(8)*x(1)*x(8) + y(5)*y(3)*y(4) + y(6)*x(3)*y(4) + y(7)*y(3)*x(4) + y(8)*x(3)*x(4);
> poly f(46) = y(1)*y(6)*y(6) + y(2)*x(6)*y(6) + y(3)*y(6)*x(6) + y(4)*x(6)*x(6) + y(1)*y(8)*y(2) + y(2)*x(8)*y(2) + y(3)*y(8)*x(2) + y(4)*x(8)*x(2) + y(5)*y(2)*y(8) + y(6)*x(2)*y(8) + y(7)*y(2)*x(8) + y(8)*x(2)*x(8) + y(5)*y(4)*y(4) + y(6)*x(4)*y(4) + y(7)*y(4)*x(4) + y(8)*x(4)*x(4);
> poly f(47) = y(1)*y(6)*y(7) + y(2)*x(6)*y(7) + y(3)*y(6)*x(7) + y(4)*x(6)*x(7) + y(1)*y(8)*y(3) + y(2)*x(8)*y(3) + y(3)*y(8)*x(3) + y(4)*x(8)*x(3) + y(5)*y(1)*y(6) + y(6)*x(1)*y(6) + y(7)*y(1)*x(6) + y(8)*x(1)*x(6) + y(5)*y(3)*y(2) + y(6)*x(3)*y(2) + y(7)*y(3)*x(2) + y(8)*x(3)*x(2);
> poly f(48) = y(1)*y(6)*y(8) + y(2)*x(6)*y(8) + y(3)*y(6)*x(8) + y(4)*x(6)*x(8) + y(1)*y(8)*y(4) + y(2)*x(8)*y(4) + y(3)*y(8)*x(4) + y(4)*x(8)*x(4) + y(5)*y(2)*y(6) + y(6)*x(2)*y(6) + y(7)*y(2)*x(6) + y(8)*x(2)*x(6) + y(5)*y(4)*y(2) + y(6)*x(4)*y(2) + y(7)*y(4)*x(2) + y(8)*x(4)*x(2);
> poly f(49) = - x(1)*y(1) - x(2)*x(1) + y(1)*y(2)*y(2) + y(2)*x(2)*y(2) + y(3)*y(2)*x(2) + y(4)*x(2)*x(2) + y(1)*y(4)*y(6) + y(2)*x(4)*y(6) + y(3)*y(4)*x(6) + y(4)*x(4)*x(6);
> poly f(50) = - x(1)*y(2) - x(2)*x(2) + y(1)*y(1)*y(2) + y(2)*x(1)*y(2) + y(3)*y(1)*x(2) + y(4)*x(1)*x(2) + y(1)*y(3)*y(6) + y(2)*x(3)*y(6) + y(3)*y(3)*x(6) + y(4)*x(3)*x(6);
> poly f(51) = - x(1)*y(3) - x(2)*x(3) + y(1)*y(2)*y(1) + y(2)*x(2)*y(1) + y(3)*y(2)*x(1) + y(4)*x(2)*x(1) + y(1)*y(4)*y(5) + y(2)*x(4)*y(5) + y(3)*y(4)*x(5) + y(4)*x(4)*x(5);
> poly f(52) = - x(1)*y(4) - x(2)*x(4) + y(1)*y(1)*y(1) + y(2)*x(1)*y(1) + y(3)*y(1)*x(1) + y(4)*x(1)*x(1) + y(1)*y(3)*y(5) + y(2)*x(3)*y(5) + y(3)*y(3)*x(5) + y(4)*x(3)*x(5);
> poly f(53) = - x(1)*y(5) - x(2)*x(5) + y(5)*y(2)*y(2) + y(6)*x(2)*y(2) + y(7)*y(2)*x(2) + y(8)*x(2)*x(2) + y(5)*y(4)*y(6) + y(6)*x(4)*y(6) + y(7)*y(4)*x(6) + y(8)*x(4)*x(6);
> poly f(54) = - x(1)*y(6) - x(2)*x(6) + y(5)*y(1)*y(2) + y(6)*x(1)*y(2) + y(7)*y(1)*x(2) + y(8)*x(1)*x(2) + y(5)*y(3)*y(6) + y(6)*x(3)*y(6) + y(7)*y(3)*x(6) + y(8)*x(3)*x(6);
> poly f(55) = - x(1)*y(7) - x(2)*x(7) + y(5)*y(2)*y(1) + y(6)*x(2)*y(1) + y(7)*y(2)*x(1) + y(8)*x(2)*x(1) + y(5)*y(4)*y(5) + y(6)*x(4)*y(5) + y(7)*y(4)*x(5) + y(8)*x(4)*x(5);
> poly f(56) = - x(1)*y(8) - x(2)*x(8) + y(5)*y(1)*y(1) + y(6)*x(1)*y(1) + y(7)*y(1)*x(1) + y(8)*x(1)*x(1) + y(5)*y(3)*y(5) + y(6)*x(3)*y(5) + y(7)*y(3)*x(5) + y(8)*x(3)*x(5);
> poly f(57) = - x(3)*y(1) - x(4)*x(1) + y(1)*y(2)*y(4) + y(2)*x(2)*y(4) + y(3)*y(2)*x(4) + y(4)*x(2)*x(4) + y(1)*y(4)*y(8) + y(2)*x(4)*y(8) + y(3)*y(4)*x(8) + y(4)*x(4)*x(8);
> poly f(58) = - x(3)*y(2) - x(4)*x(2) + y(1)*y(1)*y(4) + y(2)*x(1)*y(4) + y(3)*y(1)*x(4) + y(4)*x(1)*x(4) + y(1)*y(3)*y(8) + y(2)*x(3)*y(8) + y(3)*y(3)*x(8) + y(4)*x(3)*x(8);
> poly f(59) = - x(3)*y(3) - x(4)*x(3) + y(1)*y(2)*y(3) + y(2)*x(2)*y(3) + y(3)*y(2)*x(3) + y(4)*x(2)*x(3) + y(1)*y(4)*y(7) + y(2)*x(4)*y(7) + y(3)*y(4)*x(7) + y(4)*x(4)*x(7);
> poly f(60) = - x(3)*y(4) - x(4)*x(4) + y(1)*y(1)*y(3) + y(2)*x(1)*y(3) + y(3)*y(1)*x(3) + y(4)*x(1)*x(3) + y(1)*y(3)*y(7) + y(2)*x(3)*y(7) + y(3)*y(3)*x(7) + y(4)*x(3)*x(7);
> poly f(61) = - x(3)*y(5) - x(4)*x(5) + y(5)*y(2)*y(4) + y(6)*x(2)*y(4) + y(7)*y(2)*x(4) + y(8)*x(2)*x(4) + y(5)*y(4)*y(8) + y(6)*x(4)*y(8) + y(7)*y(4)*x(8) + y(8)*x(4)*x(8);
> poly f(62) = - x(3)*y(6) - x(4)*x(6) + y(5)*y(1)*y(4) + y(6)*x(1)*y(4) + y(7)*y(1)*x(4) + y(8)*x(1)*x(4) + y(5)*y(3)*y(8) + y(6)*x(3)*y(8) + y(7)*y(3)*x(8) + y(8)*x(3)*x(8);
> poly f(63) = - x(3)*y(7) - x(4)*x(7) + y(5)*y(2)*y(3) + y(6)*x(2)*y(3) + y(7)*y(2)*x(3) + y(8)*x(2)*x(3) + y(5)*y(4)*y(7) + y(6)*x(4)*y(7) + y(7)*y(4)*x(7) + y(8)*x(4)*x(7);
> poly f(64) = - x(3)*y(8) - x(4)*x(8) + y(5)*y(1)*y(3) + y(6)*x(1)*y(3) + y(7)*y(1)*x(3) + y(8)*x(1)*x(3) + y(5)*y(3)*y(7) + y(6)*x(3)*y(7) + y(7)*y(3)*x(7) + y(8)*x(3)*x(7);
> poly f(65) = - x(5)*y(1) - x(6)*x(1) + y(1)*y(6)*y(2) + y(2)*x(6)*y(2) + y(3)*y(6)*x(2) + y(4)*x(6)*x(2) + y(1)*y(8)*y(6) + y(2)*x(8)*y(6) + y(3)*y(8)*x(6) + y(4)*x(8)*x(6);
> poly f(66) = - x(5)*y(2) - x(6)*x(2) + y(1)*y(5)*y(2) + y(2)*x(5)*y(2) + y(3)*y(5)*x(2) + y(4)*x(5)*x(2) + y(1)*y(7)*y(6) + y(2)*x(7)*y(6) + y(3)*y(7)*x(6) + y(4)*x(7)*x(6);
> poly f(67) = - x(5)*y(3) - x(6)*x(3) + y(1)*y(6)*y(1) + y(2)*x(6)*y(1) + y(3)*y(6)*x(1) + y(4)*x(6)*x(1) + y(1)*y(8)*y(5) + y(2)*x(8)*y(5) + y(3)*y(8)*x(5) + y(4)*x(8)*x(5);
> poly f(68) = - x(5)*y(4) - x(6)*x(4) + y(1)*y(5)*y(1) + y(2)*x(5)*y(1) + y(3)*y(5)*x(1) + y(4)*x(5)*x(1) + y(1)*y(7)*y(5) + y(2)*x(7)*y(5) + y(3)*y(7)*x(5) + y(4)*x(7)*x(5);
> poly f(69) = - x(5)*y(5) - x(6)*x(5) + y(5)*y(6)*y(2) + y(6)*x(6)*y(2) + y(7)*y(6)*x(2) + y(8)*x(6)*x(2) + y(5)*y(8)*y(6) + y(6)*x(8)*y(6) + y(7)*y(8)*x(6) + y(8)*x(8)*x(6);
> poly f(70) = - x(5)*y(6) - x(6)*x(6) + y(5)*y(5)*y(2) + y(6)*x(5)*y(2) + y(7)*y(5)*x(2) + y(8)*x(5)*x(2) + y(5)*y(7)*y(6) + y(6)*x(7)*y(6) + y(7)*y(7)*x(6) + y(8)*x(7)*x(6);
> poly f(71) = - x(5)*y(7) - x(6)*x(7) + y(5)*y(6)*y(1) + y(6)*x(6)*y(1) + y(7)*y(6)*x(1) + y(8)*x(6)*x(1) + y(5)*y(8)*y(5) + y(6)*x(8)*y(5) + y(7)*y(8)*x(5) + y(8)*x(8)*x(5);
> poly f(72) = - x(5)*y(8) - x(6)*x(8) + y(5)*y(5)*y(1) + y(6)*x(5)*y(1) + y(7)*y(5)*x(1) + y(8)*x(5)*x(1) + y(5)*y(7)*y(5) + y(6)*x(7)*y(5) + y(7)*y(7)*x(5) + y(8)*x(7)*x(5);
> poly f(73) = - x(7)*y(1) - x(8)*x(1) + y(1)*y(6)*y(4) + y(2)*x(6)*y(4) + y(3)*y(6)*x(4) + y(4)*x(6)*x(4) + y(1)*y(8)*y(8) + y(2)*x(8)*y(8) + y(3)*y(8)*x(8) + y(4)*x(8)*x(8);
> poly f(74) = - x(7)*y(2) - x(8)*x(2) + y(1)*y(5)*y(4) + y(2)*x(5)*y(4) + y(3)*y(5)*x(4) + y(4)*x(5)*x(4) + y(1)*y(7)*y(8) + y(2)*x(7)*y(8) + y(3)*y(7)*x(8) + y(4)*x(7)*x(8);
> poly f(75) = - x(7)*y(3) - x(8)*x(3) + y(1)*y(6)*y(3) + y(2)*x(6)*y(3) + y(3)*y(6)*x(3) + y(4)*x(6)*x(3) + y(1)*y(8)*y(7) + y(2)*x(8)*y(7) + y(3)*y(8)*x(7) + y(4)*x(8)*x(7);
> poly f(76) = - x(7)*y(4) - x(8)*x(4) + y(1)*y(5)*y(3) + y(2)*x(5)*y(3) + y(3)*y(5)*x(3) + y(4)*x(5)*x(3) + y(1)*y(7)*y(7) + y(2)*x(7)*y(7) + y(3)*y(7)*x(7) + y(4)*x(7)*x(7);
> poly f(77) = - x(7)*y(5) - x(8)*x(5) + y(5)*y(6)*y(4) + y(6)*x(6)*y(4) + y(7)*y(6)*x(4) + y(8)*x(6)*x(4) + y(5)*y(8)*y(8) + y(6)*x(8)*y(8) + y(7)*y(8)*x(8) + y(8)*x(8)*x(8);
> poly f(78) = - x(7)*y(6) - x(8)*x(6) + y(5)*y(5)*y(4) + y(6)*x(5)*y(4) + y(7)*y(5)*x(4) + y(8)*x(5)*x(4) + y(5)*y(7)*y(8) + y(6)*x(7)*y(8) + y(7)*y(7)*x(8) + y(8)*x(7)*x(8);
> poly f(79) = - x(7)*y(7) - x(8)*x(7) + y(5)*y(6)*y(3) + y(6)*x(6)*y(3) + y(7)*y(6)*x(3) + y(8)*x(6)*x(3) + y(5)*y(8)*y(7) + y(6)*x(8)*y(7) + y(7)*y(8)*x(7) + y(8)*x(8)*x(7);
> poly f(80) = - x(7)*y(8) - x(8)*x(8) + y(5)*y(5)*y(3) + y(6)*x(5)*y(3) + y(7)*y(5)*x(3) + y(8)*x(5)*x(3) + y(5)*y(7)*y(7) + y(6)*x(7)*y(7) + y(7)*y(7)*x(7) + y(8)*x(7)*x(7);
> poly f(81) = x(1)*y(1)*y(5) + x(2)*x(1)*y(5) + x(3)*y(1)*x(5) + x(4)*x(1)*x(5) + x(1)*y(3)*y(1) + x(2)*x(3)*y(1) + x(3)*y(3)*x(1) + x(4)*x(3)*x(1) + x(5)*y(5)*y(7) + x(6)*x(5)*y(7) + x(7)*y(5)*x(7) + x(8)*x(5)*x(7) + x(5)*y(7)*y(3) + x(6)*x(7)*y(3) + x(7)*y(7)*x(3) + x(8)*x(7)*x(3);
> poly f(82) = x(1)*y(1)*y(6) + x(2)*x(1)*y(6) + x(3)*y(1)*x(6) + x(4)*x(1)*x(6) + x(1)*y(3)*y(2) + x(2)*x(3)*y(2) + x(3)*y(3)*x(2) + x(4)*x(3)*x(2) + x(5)*y(6)*y(7) + x(6)*x(6)*y(7) + x(7)*y(6)*x(7) + x(8)*x(6)*x(7) + x(5)*y(8)*y(3) + x(6)*x(8)*y(3) + x(7)*y(8)*x(3) + x(8)*x(8)*x(3);
> poly f(83) = x(1)*y(1)*y(7) + x(2)*x(1)*y(7) + x(3)*y(1)*x(7) + x(4)*x(1)*x(7) + x(1)*y(3)*y(3) + x(2)*x(3)*y(3) + x(3)*y(3)*x(3) + x(4)*x(3)*x(3) + x(5)*y(5)*y(5) + x(6)*x(5)*y(5) + x(7)*y(5)*x(5) + x(8)*x(5)*x(5) + x(5)*y(7)*y(1) + x(6)*x(7)*y(1) + x(7)*y(7)*x(1) + x(8)*x(7)*x(1);
> poly f(84) = x(1)*y(1)*y(8) + x(2)*x(1)*y(8) + x(3)*y(1)*x(8) + x(4)*x(1)*x(8) + x(1)*y(3)*y(4) + x(2)*x(3)*y(4) + x(3)*y(3)*x(4) + x(4)*x(3)*x(4) + x(5)*y(6)*y(5) + x(6)*x(6)*y(5) + x(7)*y(6)*x(5) + x(8)*x(6)*x(5) + x(5)*y(8)*y(1) + x(6)*x(8)*y(1) + x(7)*y(8)*x(1) + x(8)*x(8)*x(1);
> poly f(85) = x(1)*y(2)*y(5) + x(2)*x(2)*y(5) + x(3)*y(2)*x(5) + x(4)*x(2)*x(5) + x(1)*y(4)*y(1) + x(2)*x(4)*y(1) + x(3)*y(4)*x(1) + x(4)*x(4)*x(1) + x(5)*y(5)*y(8) + x(6)*x(5)*y(8) + x(7)*y(5)*x(8) + x(8)*x(5)*x(8) + x(5)*y(7)*y(4) + x(6)*x(7)*y(4) + x(7)*y(7)*x(4) + x(8)*x(7)*x(4);
> poly f(86) = x(1)*y(2)*y(6) + x(2)*x(2)*y(6) + x(3)*y(2)*x(6) + x(4)*x(2)*x(6) + x(1)*y(4)*y(2) + x(2)*x(4)*y(2) + x(3)*y(4)*x(2) + x(4)*x(4)*x(2) + x(5)*y(6)*y(8) + x(6)*x(6)*y(8) + x(7)*y(6)*x(8) + x(8)*x(6)*x(8) + x(5)*y(8)*y(4) + x(6)*x(8)*y(4) + x(7)*y(8)*x(4) + x(8)*x(8)*x(4);
> poly f(87) = x(1)*y(2)*y(7) + x(2)*x(2)*y(7) + x(3)*y(2)*x(7) + x(4)*x(2)*x(7) + x(1)*y(4)*y(3) + x(2)*x(4)*y(3) + x(3)*y(4)*x(3) + x(4)*x(4)*x(3) + x(5)*y(5)*y(6) + x(6)*x(5)*y(6) + x(7)*y(5)*x(6) + x(8)*x(5)*x(6) + x(5)*y(7)*y(2) + x(6)*x(7)*y(2) + x(7)*y(7)*x(2) + x(8)*x(7)*x(2);
> poly f(88) = x(1)*y(2)*y(8) + x(2)*x(2)*y(8) + x(3)*y(2)*x(8) + x(4)*x(2)*x(8) + x(1)*y(4)*y(4) + x(2)*x(4)*y(4) + x(3)*y(4)*x(4) + x(4)*x(4)*x(4) + x(5)*y(6)*y(6) + x(6)*x(6)*y(6) + x(7)*y(6)*x(6) + x(8)*x(6)*x(6) + x(5)*y(8)*y(2) + x(6)*x(8)*y(2) + x(7)*y(8)*x(2) + x(8)*x(8)*x(2);
> poly f(89) = x(1)*y(5)*y(5) + x(2)*x(5)*y(5) + x(3)*y(5)*x(5) + x(4)*x(5)*x(5) + x(1)*y(7)*y(1) + x(2)*x(7)*y(1) + x(3)*y(7)*x(1) + x(4)*x(7)*x(1) + x(5)*y(1)*y(7) + x(6)*x(1)*y(7) + x(7)*y(1)*x(7) + x(8)*x(1)*x(7) + x(5)*y(3)*y(3) + x(6)*x(3)*y(3) + x(7)*y(3)*x(3) + x(8)*x(3)*x(3);
> poly f(90) = x(1)*y(5)*y(6) + x(2)*x(5)*y(6) + x(3)*y(5)*x(6) + x(4)*x(5)*x(6) + x(1)*y(7)*y(2) + x(2)*x(7)*y(2) + x(3)*y(7)*x(2) + x(4)*x(7)*x(2) + x(5)*y(2)*y(7) + x(6)*x(2)*y(7) + x(7)*y(2)*x(7) + x(8)*x(2)*x(7) + x(5)*y(4)*y(3) + x(6)*x(4)*y(3) + x(7)*y(4)*x(3) + x(8)*x(4)*x(3);
> poly f(91) = x(1)*y(5)*y(7) + x(2)*x(5)*y(7) + x(3)*y(5)*x(7) + x(4)*x(5)*x(7) + x(1)*y(7)*y(3) + x(2)*x(7)*y(3) + x(3)*y(7)*x(3) + x(4)*x(7)*x(3) + x(5)*y(1)*y(5) + x(6)*x(1)*y(5) + x(7)*y(1)*x(5) + x(8)*x(1)*x(5) + x(5)*y(3)*y(1) + x(6)*x(3)*y(1) + x(7)*y(3)*x(1) + x(8)*x(3)*x(1);
> poly f(92) = x(1)*y(5)*y(8) + x(2)*x(5)*y(8) + x(3)*y(5)*x(8) + x(4)*x(5)*x(8) + x(1)*y(7)*y(4) + x(2)*x(7)*y(4) + x(3)*y(7)*x(4) + x(4)*x(7)*x(4) + x(5)*y(2)*y(5) + x(6)*x(2)*y(5) + x(7)*y(2)*x(5) + x(8)*x(2)*x(5) + x(5)*y(4)*y(1) + x(6)*x(4)*y(1) + x(7)*y(4)*x(1) + x(8)*x(4)*x(1);
> poly f(93) = x(1)*y(6)*y(5) + x(2)*x(6)*y(5) + x(3)*y(6)*x(5) + x(4)*x(6)*x(5) + x(1)*y(8)*y(1) + x(2)*x(8)*y(1) + x(3)*y(8)*x(1) + x(4)*x(8)*x(1) + x(5)*y(1)*y(8) + x(6)*x(1)*y(8) + x(7)*y(1)*x(8) + x(8)*x(1)*x(8) + x(5)*y(3)*y(4) + x(6)*x(3)*y(4) + x(7)*y(3)*x(4) + x(8)*x(3)*x(4);
> poly f(94) = x(1)*y(6)*y(6) + x(2)*x(6)*y(6) + x(3)*y(6)*x(6) + x(4)*x(6)*x(6) + x(1)*y(8)*y(2) + x(2)*x(8)*y(2) + x(3)*y(8)*x(2) + x(4)*x(8)*x(2) + x(5)*y(2)*y(8) + x(6)*x(2)*y(8) + x(7)*y(2)*x(8) + x(8)*x(2)*x(8) + x(5)*y(4)*y(4) + x(6)*x(4)*y(4) + x(7)*y(4)*x(4) + x(8)*x(4)*x(4);
> poly f(95) = x(1)*y(6)*y(7) + x(2)*x(6)*y(7) + x(3)*y(6)*x(7) + x(4)*x(6)*x(7) + x(1)*y(8)*y(3) + x(2)*x(8)*y(3) + x(3)*y(8)*x(3) + x(4)*x(8)*x(3) + x(5)*y(1)*y(6) + x(6)*x(1)*y(6) + x(7)*y(1)*x(6) + x(8)*x(1)*x(6) + x(5)*y(3)*y(2) + x(6)*x(3)*y(2) + x(7)*y(3)*x(2) + x(8)*x(3)*x(2);
> poly f(96) = x(1)*y(6)*y(8) + x(2)*x(6)*y(8) + x(3)*y(6)*x(8) + x(4)*x(6)*x(8) + x(1)*y(8)*y(4) + x(2)*x(8)*y(4) + x(3)*y(8)*x(4) + x(4)*x(8)*x(4) + x(5)*y(2)*y(6) + x(6)*x(2)*y(6) + x(7)*y(2)*x(6) + x(8)*x(2)*x(6) + x(5)*y(4)*y(2) + x(6)*x(4)*y(2) + x(7)*y(4)*x(2) + x(8)*x(4)*x(2);
> poly f(97) = - y(1)*y(1) - y(2)*x(1) + x(1)*y(2)*y(2) + x(2)*x(2)*y(2) + x(3)*y(2)*x(2) + x(4)*x(2)*x(2) + x(1)*y(4)*y(6) + x(2)*x(4)*y(6) + x(3)*y(4)*x(6) + x(4)*x(4)*x(6);
> poly f(98) = - y(1)*y(2) - y(2)*x(2) + x(1)*y(1)*y(2) + x(2)*x(1)*y(2) + x(3)*y(1)*x(2) + x(4)*x(1)*x(2) + x(1)*y(3)*y(6) + x(2)*x(3)*y(6) + x(3)*y(3)*x(6) + x(4)*x(3)*x(6);
> poly f(99) = - y(1)*y(3) - y(2)*x(3) + x(1)*y(2)*y(1) + x(2)*x(2)*y(1) + x(3)*y(2)*x(1) + x(4)*x(2)*x(1) + x(1)*y(4)*y(5) + x(2)*x(4)*y(5) + x(3)*y(4)*x(5) + x(4)*x(4)*x(5);
> poly f(100) = - y(1)*y(4) - y(2)*x(4) + x(1)*y(1)*y(1) + x(2)*x(1)*y(1) + x(3)*y(1)*x(1) + x(4)*x(1)*x(1) + x(1)*y(3)*y(5) + x(2)*x(3)*y(5) + x(3)*y(3)*x(5) + x(4)*x(3)*x(5);
> poly f(101) = - y(1)*y(5) - y(2)*x(5) + x(5)*y(2)*y(2) + x(6)*x(2)*y(2) + x(7)*y(2)*x(2) + x(8)*x(2)*x(2) + x(5)*y(4)*y(6) + x(6)*x(4)*y(6) + x(7)*y(4)*x(6) + x(8)*x(4)*x(6);
> poly f(102) = - y(1)*y(6) - y(2)*x(6) + x(5)*y(1)*y(2) + x(6)*x(1)*y(2) + x(7)*y(1)*x(2) + x(8)*x(1)*x(2) + x(5)*y(3)*y(6) + x(6)*x(3)*y(6) + x(7)*y(3)*x(6) + x(8)*x(3)*x(6);
> poly f(103) = - y(1)*y(7) - y(2)*x(7) + x(5)*y(2)*y(1) + x(6)*x(2)*y(1) + x(7)*y(2)*x(1) + x(8)*x(2)*x(1) + x(5)*y(4)*y(5) + x(6)*x(4)*y(5) + x(7)*y(4)*x(5) + x(8)*x(4)*x(5);
> poly f(104) = - y(1)*y(8) - y(2)*x(8) + x(5)*y(1)*y(1) + x(6)*x(1)*y(1) + x(7)*y(1)*x(1) + x(8)*x(1)*x(1) + x(5)*y(3)*y(5) + x(6)*x(3)*y(5) + x(7)*y(3)*x(5) + x(8)*x(3)*x(5);
> poly f(105) = - y(3)*y(1) - y(4)*x(1) + x(1)*y(2)*y(4) + x(2)*x(2)*y(4) + x(3)*y(2)*x(4) + x(4)*x(2)*x(4) + x(1)*y(4)*y(8) + x(2)*x(4)*y(8) + x(3)*y(4)*x(8) + x(4)*x(4)*x(8);
> poly f(106) = - y(3)*y(2) - y(4)*x(2) + x(1)*y(1)*y(4) + x(2)*x(1)*y(4) + x(3)*y(1)*x(4) + x(4)*x(1)*x(4) + x(1)*y(3)*y(8) + x(2)*x(3)*y(8) + x(3)*y(3)*x(8) + x(4)*x(3)*x(8);
> poly f(107) = - y(3)*y(3) - y(4)*x(3) + x(1)*y(2)*y(3) + x(2)*x(2)*y(3) + x(3)*y(2)*x(3) + x(4)*x(2)*x(3) + x(1)*y(4)*y(7) + x(2)*x(4)*y(7) + x(3)*y(4)*x(7) + x(4)*x(4)*x(7);
> poly f(108) = - y(3)*y(4) - y(4)*x(4) + x(1)*y(1)*y(3) + x(2)*x(1)*y(3) + x(3)*y(1)*x(3) + x(4)*x(1)*x(3) + x(1)*y(3)*y(7) + x(2)*x(3)*y(7) + x(3)*y(3)*x(7) + x(4)*x(3)*x(7);
> poly f(109) = - y(3)*y(5) - y(4)*x(5) + x(5)*y(2)*y(4) + x(6)*x(2)*y(4) + x(7)*y(2)*x(4) + x(8)*x(2)*x(4) + x(5)*y(4)*y(8) + x(6)*x(4)*y(8) + x(7)*y(4)*x(8) + x(8)*x(4)*x(8);
> poly f(110) = - y(3)*y(6) - y(4)*x(6) + x(5)*y(1)*y(4) + x(6)*x(1)*y(4) + x(7)*y(1)*x(4) + x(8)*x(1)*x(4) + x(5)*y(3)*y(8) + x(6)*x(3)*y(8) + x(7)*y(3)*x(8) + x(8)*x(3)*x(8);
> poly f(111) = - y(3)*y(7) - y(4)*x(7) + x(5)*y(2)*y(3) + x(6)*x(2)*y(3) + x(7)*y(2)*x(3) + x(8)*x(2)*x(3) + x(5)*y(4)*y(7) + x(6)*x(4)*y(7) + x(7)*y(4)*x(7) + x(8)*x(4)*x(7);
> poly f(112) = - y(3)*y(8) - y(4)*x(8) + x(5)*y(1)*y(3) + x(6)*x(1)*y(3) + x(7)*y(1)*x(3) + x(8)*x(1)*x(3) + x(5)*y(3)*y(7) + x(6)*x(3)*y(7) + x(7)*y(3)*x(7) + x(8)*x(3)*x(7);
> poly f(113) = - y(5)*y(1) - y(6)*x(1) + x(1)*y(6)*y(2) + x(2)*x(6)*y(2) + x(3)*y(6)*x(2) + x(4)*x(6)*x(2) + x(1)*y(8)*y(6) + x(2)*x(8)*y(6) + x(3)*y(8)*x(6) + x(4)*x(8)*x(6);
> poly f(114) = - y(5)*y(2) - y(6)*x(2) + x(1)*y(5)*y(2) + x(2)*x(5)*y(2) + x(3)*y(5)*x(2) + x(4)*x(5)*x(2) + x(1)*y(7)*y(6) + x(2)*x(7)*y(6) + x(3)*y(7)*x(6) + x(4)*x(7)*x(6);
> poly f(115) = - y(5)*y(3) - y(6)*x(3) + x(1)*y(6)*y(1) + x(2)*x(6)*y(1) + x(3)*y(6)*x(1) + x(4)*x(6)*x(1) + x(1)*y(8)*y(5) + x(2)*x(8)*y(5) + x(3)*y(8)*x(5) + x(4)*x(8)*x(5);
> poly f(116) = - y(5)*y(4) - y(6)*x(4) + x(1)*y(5)*y(1) + x(2)*x(5)*y(1) + x(3)*y(5)*x(1) + x(4)*x(5)*x(1) + x(1)*y(7)*y(5) + x(2)*x(7)*y(5) + x(3)*y(7)*x(5) + x(4)*x(7)*x(5);
> poly f(117) = - y(5)*y(5) - y(6)*x(5) + x(5)*y(6)*y(2) + x(6)*x(6)*y(2) + x(7)*y(6)*x(2) + x(8)*x(6)*x(2) + x(5)*y(8)*y(6) + x(6)*x(8)*y(6) + x(7)*y(8)*x(6) + x(8)*x(8)*x(6);
> poly f(118) = - y(5)*y(6) - y(6)*x(6) + x(5)*y(5)*y(2) + x(6)*x(5)*y(2) + x(7)*y(5)*x(2) + x(8)*x(5)*x(2) + x(5)*y(7)*y(6) + x(6)*x(7)*y(6) + x(7)*y(7)*x(6) + x(8)*x(7)*x(6);
> poly f(119) = - y(5)*y(7) - y(6)*x(7) + x(5)*y(6)*y(1) + x(6)*x(6)*y(1) + x(7)*y(6)*x(1) + x(8)*x(6)*x(1) + x(5)*y(8)*y(5) + x(6)*x(8)*y(5) + x(7)*y(8)*x(5) + x(8)*x(8)*x(5);
> poly f(120) = - y(5)*y(8) - y(6)*x(8) + x(5)*y(5)*y(1) + x(6)*x(5)*y(1) + x(7)*y(5)*x(1) + x(8)*x(5)*x(1) + x(5)*y(7)*y(5) + x(6)*x(7)*y(5) + x(7)*y(7)*x(5) + x(8)*x(7)*x(5);
> poly f(121) = - y(7)*y(1) - y(8)*x(1) + x(1)*y(6)*y(4) + x(2)*x(6)*y(4) + x(3)*y(6)*x(4) + x(4)*x(6)*x(4) + x(1)*y(8)*y(8) + x(2)*x(8)*y(8) + x(3)*y(8)*x(8) + x(4)*x(8)*x(8);
> poly f(122) = - y(7)*y(2) - y(8)*x(2) + x(1)*y(5)*y(4) + x(2)*x(5)*y(4) + x(3)*y(5)*x(4) + x(4)*x(5)*x(4) + x(1)*y(7)*y(8) + x(2)*x(7)*y(8) + x(3)*y(7)*x(8) + x(4)*x(7)*x(8);
> poly f(123) = - y(7)*y(3) - y(8)*x(3) + x(1)*y(6)*y(3) + x(2)*x(6)*y(3) + x(3)*y(6)*x(3) + x(4)*x(6)*x(3) + x(1)*y(8)*y(7) + x(2)*x(8)*y(7) + x(3)*y(8)*x(7) + x(4)*x(8)*x(7);
> poly f(124) = - y(7)*y(4) - y(8)*x(4) + x(1)*y(5)*y(3) + x(2)*x(5)*y(3) + x(3)*y(5)*x(3) + x(4)*x(5)*x(3) + x(1)*y(7)*y(7) + x(2)*x(7)*y(7) + x(3)*y(7)*x(7) + x(4)*x(7)*x(7);
> poly f(125) = - y(7)*y(5) - y(8)*x(5) + x(5)*y(6)*y(4) + x(6)*x(6)*y(4) + x(7)*y(6)*x(4) + x(8)*x(6)*x(4) + x(5)*y(8)*y(8) + x(6)*x(8)*y(8) + x(7)*y(8)*x(8) + x(8)*x(8)*x(8);
> poly f(126) = - y(7)*y(6) - y(8)*x(6) + x(5)*y(5)*y(4) + x(6)*x(5)*y(4) + x(7)*y(5)*x(4) + x(8)*x(5)*x(4) + x(5)*y(7)*y(8) + x(6)*x(7)*y(8) + x(7)*y(7)*x(8) + x(8)*x(7)*x(8);
> poly f(127) = - y(7)*y(7) - y(8)*x(7) + x(5)*y(6)*y(3) + x(6)*x(6)*y(3) + x(7)*y(6)*x(3) + x(8)*x(6)*x(3) + x(5)*y(8)*y(7) + x(6)*x(8)*y(7) + x(7)*y(8)*x(7) + x(8)*x(8)*x(7);
> poly f(128) = - y(7)*y(8) - y(8)*x(8) + x(5)*y(5)*y(3) + x(6)*x(5)*y(3) + x(7)*y(5)*x(3) + x(8)*x(5)*x(3) + x(5)*y(7)*y(7) + x(6)*x(7)*y(7) + x(7)*y(7)*x(7) + x(8)*x(7)*x(7);
> ideal i=f(1..128);
> matrix T;
> ideal sm=liftstd(i, T);
> sm;
sm[1]=1
> int k;
> for (k=1; k<=128; k=k+1) {
. "---";
. k;
. "---";
. T[k,1];
. }
---
1
---
3*x(1)*y(2)-x(7)*y(2)+x(1)*y(3)+2*x(2)*y(3)+x(3)*y(3)+x(6)*y(3)-x(8)*y(3)-3*x(1)*y(4)-x(3)*y(4)-x(5)*y(4)-3*x(6)*y(4)+x(7)*y(4)-3*x(8)*y(4)-y(1)*y(4)+3*y(2)*y(4)-3*x(2)*y(5)+3*x(3)*y(5)-x(7)*y(5)-3*x(8)*y(5)-3*y(2)*y(5)+3*y(3)*y(5)+3*y(4)*y(5)+3*y(5)^2-2*x(1)*y(6)+2*x(2)*y(6)+3*x(3)*y(6)-3*x(5)*y(6)+3*x(6)*y(6)+x(8)*y(6)+y(1)*y(6)+2*y(2)*y(6)-3*y(3)*y(6)-y(4)*y(6)+2*y(6)^2-3*x(1)*y(7)-3*x(3)*y(7)+2*x(5)*y(7)+2*x(6)*y(7)+2*x(7)*y(7)-3*x(8)*y(7)+2*y(1)*y(7)-2*y(5)*y(7)+2*y(6)*y(7)+3*y(7)^2+3*x(1)*y(8)+2*x(2)*y(8)-3*x(3)*y(8)-2*x(5)*y(8)+x(6)*y(8)-x(7)*y(8)-x(8)*y(8)+3*y(1)*y(8)+2*y(2)*y(8)-y(3)*y(8)+3*y(4)*y(8)+y(5)*y(8)+3*y(6)*y(8)+3*y(7)*y(8)-3*y(8)^2-x(2)+3*x(3)-3*x(5)-x(6)-2*x(7)-x(8)-y(1)+y(2)-y(4)-y(5)-y(6)+2*y(7)+2*y(8)-2
---
2
---
-3*x(1)*x(2)*y(2)+3*x(2)^2*y(2)-2*x(1)*x(5)*y(2)+3*x(2)*x(5)*y(2)-3*x(5)^2*y(2)-2*x(2)*x(6)*y(2)-3*x(6)^2*y(2)-3*x(5)*x(7)*y(2)+x(6)*x(7)*y(2)-x(3)*x(8)*y(2)-3*x(5)*x(8)*y(2)+x(6)*x(8)*y(2)+x(7)*x(8)*y(2)+2*x(1)*y(1)*y(2)+3*x(2)*y(1)*y(2)-x(5)*y(1)*y(2)+2*x(6)*y(1)*y(2)-x(1)*y(2)^2-2*x(2)*y(2)^2-x(5)*y(2)^2+2*x(6)*y(2)^2-x(1)*x(2)*y(3)+x(2)^2*y(3)-x(1)*x(5)*y(3)+3*x(2)*x(5)*y(3)-x(5)^2*y(3)+2*x(1)*x(6)*y(3)-x(2)*x(6)*y(3)+3*x(5)*x(6)*y(3)+2*x(6)^2*y(3)-x(5)*x(7)*y(3)-2*x(6)*x(7)*y(3)+2*x(1)*x(8)*y(3)+3*x(2)*x(8)*y(3)+3*x(3)*x(8)*y(3)+x(5)*x(8)*y(3)-x(7)*x(8)*y(3)+3*x(8)^2*y(3)+x(2)*y(1)*y(3)-x(5)*y(1)*y(3)+x(6)*y(1)*y(3)-x(7)*y(1)*y(3)+x(1)*y(2)*y(3)-3*x(2)*y(2)*y(3)+3*x(5)*y(2)*y(3)+2*x(6)*y(2)*y(3)+3*x(8)*y(2)*y(3)+3*y(2)^2*y(3)+x(5)*y(3)^2-3*x(8)*y(3)^2-y(1)*y(3)^2-y(2)*y(3)^2+3*x(1)*x(2)*y(4)+2*x(2)^2*y(4)-x(5)^2*y(4)-3*x(5)*x(6)*y(4)-x(6)^2*y(4)+2*x(1)*x(7)*y(4)-x(4)*x(7)*y(4)-3*x(5)*x(7)*y(4)+3*x(6)*x(7)*y(4)+x(7)^2*y(4)+3*x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+2*x(4)*x(8)*y(4)-2*x(5)*x(8)*y(4)+3*x(6)*x(8)*y(4)-2*x(7)*x(8)*y(4)+x(8)^2*y(4)+2*x(1)*y(1)*y(4)+3*x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+2*x(6)*y(1)*y(4)-3*x(2)*y(2)*y(4)+3*x(4)*y(2)*y(4)+x(5)*y(2)*y(4)-x(6)*y(2)*y(4)-x(8)*y(2)*y(4)-2*y(1)*y(2)*y(4)+3*y(2)^2*y(4)-x(1)*y(3)*y(4)-3*x(2)*y(3)*y(4)-2*x(4)*y(3)*y(4)-2*x(5)*y(3)*y(4)-3*x(6)*y(3)*y(4)-3*y(1)*y(3)*y(4)-3*y(2)*y(3)*y(4)-3*y(3)^2*y(4)+3*x(1)*y(4)^2+2*x(2)*y(4)^2-x(4)*y(4)^2-x(5)*y(4)^2+3*x(6)*y(4)^2+x(7)*y(4)^2-3*x(8)*y(4)^2+y(1)*y(4)^2+2*y(2)*y(4)^2+3*y(3)*y(4)^2-3*x(5)*x(7)*y(5)+3*x(6)*x(7)*y(5)-3*x(1)*x(8)*y(5)+3*x(2)*x(8)*y(5)-3*x(1)*y(1)*y(5)-x(1)*y(2)*y(5)-x(2)*y(2)*y(5)-2*x(5)*y(2)*y(5)-x(7)*y(2)*y(5)+x(1)*y(3)*y(5)-3*x(2)*y(3)*y(5)+x(3)*y(3)*y(5)-2*x(4)*y(3)*y(5)-3*x(5)*y(3)*y(5)+3*x(6)*y(3)*y(5)-2*x(7)*y(3)*y(5)-2*x(8)*y(3)*y(5)-2*x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+3*x(3)*y(4)*y(5)-x(4)*y(4)*y(5)+3*x(5)*y(4)*y(5)+2*x(6)*y(4)*y(5)-3*x(7)*y(4)*y(5)-x(8)*y(4)*y(5)+y(1)*y(4)*y(5)-y(2)*y(4)*y(5)-3*y(3)*y(4)*y(5)+2*y(4)^2*y(5)-3*x(2)*y(5)^2+3*x(3)*y(5)^2-3*x(4)*y(5)^2+3*x(7)*y(5)^2-3*x(8)*y(5)^2+3*y(2)*y(5)^2+2*y(3)*y(5)^2+y(4)*y(5)^2+3*y(5)^3-2*x(1)*x(2)*y(6)+2*x(2)^2*y(6)-x(1)*x(5)*y(6)-x(2)*x(5)*y(6)+3*x(5)^2*y(6)+2*x(1)*x(6)*y(6)-3*x(2)*x(6)*y(6)+3*x(5)*x(6)*y(6)+2*x(6)^2*y(6)-2*x(5)*x(7)*y(6)+3*x(6)*x(7)*y(6)+3*x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+2*x(6)*x(8)*y(6)-2*x(7)*x(8)*y(6)-x(8)^2*y(6)-2*x(1)*y(1)*y(6)+x(6)*y(1)*y(6)+3*x(7)*y(1)*y(6)+3*x(1)*y(2)*y(6)-x(5)*y(2)*y(6)-2*x(6)*y(2)*y(6)-y(1)*y(2)*y(6)-3*x(1)*y(3)*y(6)-3*x(5)*y(3)*y(6)+3*x(6)*y(3)*y(6)+x(7)*y(3)*y(6)+2*x(8)*y(3)*y(6)-3*y(1)*y(3)*y(6)-2*y(2)*y(3)*y(6)-2*x(1)*y(4)*y(6)-2*x(2)*y(4)*y(6)-3*x(4)*y(4)*y(6)+2*x(5)*y(4)*y(6)+2*x(6)*y(4)*y(6)+3*x(7)*y(4)*y(6)-y(2)*y(4)*y(6)+y(3)*y(4)*y(6)-y(4)^2*y(6)-3*x(1)*y(5)*y(6)+3*x(3)*y(5)*y(6)-2*x(4)*y(5)*y(6)-x(5)*y(5)*y(6)-x(6)*y(5)*y(6)-3*x(8)*y(5)*y(6)+2*y(1)*y(5)*y(6)-y(2)*y(5)*y(6)-2*y(3)*y(5)*y(6)+2*y(4)*y(5)*y(6)+3*y(5)^2*y(6)+x(1)*y(6)^2+2*x(2)*y(6)^2-2*x(5)*y(6)^2+x(6)*y(6)^2+x(7)*y(6)^2+x(8)*y(6)^2+2*y(2)*y(6)^2+2*y(3)*y(6)^2-2*y(4)*y(6)^2+3*y(5)*y(6)^2+3*y(6)^3-2*x(1)*x(2)*y(7)+3*x(2)^2*y(7)-x(1)*x(4)*y(7)-x(2)*x(4)*y(7)+x(3)*x(4)*y(7)-2*x(1)*x(5)*y(7)-3*x(2)*x(5)*y(7)-3*x(1)*x(6)*y(7)-3*x(2)*x(6)*y(7)+3*x(3)*x(6)*y(7)-x(4)*x(6)*y(7)-2*x(5)*x(6)*y(7)+x(6)^2*y(7)-2*x(1)*x(7)*y(7)+x(2)*x(7)*y(7)-x(3)*x(7)*y(7)-x(4)*x(7)*y(7)-x(7)^2*y(7)-2*x(1)*x(8)*y(7)+x(2)*x(8)*y(7)-2*x(3)*x(8)*y(7)+3*x(5)*x(8)*y(7)-2*x(6)*x(8)*y(7)-x(7)*x(8)*y(7)+2*x(1)*y(1)*y(7)-x(2)*y(1)*y(7)-x(4)*y(1)*y(7)+2*x(5)*y(1)*y(7)+2*x(6)*y(1)*y(7)-x(7)*y(1)*y(7)+2*x(2)*y(2)*y(7)+3*x(3)*y(2)*y(7)-x(4)*y(2)*y(7)+2*x(6)*y(2)*y(7)-2*x(7)*y(2)*y(7)-3*x(8)*y(2)*y(7)+2*y(1)*y(2)*y(7)-x(1)*y(3)*y(7)+2*x(2)*y(3)*y(7)+3*x(3)*y(3)*y(7)-2*x(4)*y(3)*y(7)+2*x(5)*y(3)*y(7)-2*x(6)*y(3)*y(7)-2*x(7)*y(3)*y(7)+2*x(8)*y(3)*y(7)-2*y(1)*y(3)*y(7)-y(2)*y(3)*y(7)-3*y(3)^2*y(7)-x(2)*y(4)*y(7)-2*x(3)*y(4)*y(7)-2*x(4)*y(4)*y(7)-2*x(5)*y(4)*y(7)-x(6)*y(4)*y(7)+x(7)*y(4)*y(7)-2*x(8)*y(4)*y(7)-2*y(1)*y(4)*y(7)+3*y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+2*y(4)^2*y(7)+3*x(1)*y(5)*y(7)+3*x(2)*y(5)*y(7)-x(3)*y(5)*y(7)-x(4)*y(5)*y(7)-2*x(6)*y(5)*y(7)+2*x(7)*y(5)*y(7)-x(8)*y(5)*y(7)+3*y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(3)*y(5)*y(7)-2*y(4)*y(5)*y(7)+x(3)*y(6)*y(7)-2*x(4)*y(6)*y(7)+2*x(6)*y(6)*y(7)+3*x(7)*y(6)*y(7)+3*x(8)*y(6)*y(7)+2*y(1)*y(6)*y(7)-2*y(4)*y(6)*y(7)+2*y(5)*y(6)*y(7)+2*y(6)^2*y(7)+x(1)*y(7)^2+2*x(3)*y(7)^2+2*x(4)*y(7)^2-3*x(6)*y(7)^2-2*x(7)*y(7)^2+2*x(8)*y(7)^2-3*y(4)*y(7)^2-2*y(6)*y(7)^2-y(7)^3+x(1)^2*y(8)+3*x(1)*x(2)*y(8)-3*x(2)^2*y(8)+2*x(2)*x(3)*y(8)-3*x(2)*x(4)*y(8)+3*x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+3*x(2)*x(5)*y(8)-3*x(5)^2*y(8)-2*x(1)*x(6)*y(8)-2*x(2)*x(6)*y(8)-x(4)*x(6)*y(8)+2*x(5)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)-x(3)*x(7)*y(8)+2*x(4)*x(7)*y(8)+3*x(5)*x(7)*y(8)-x(6)*x(7)*y(8)-2*x(7)^2*y(8)-3*x(1)*x(8)*y(8)-2*x(2)*x(8)*y(8)+2*x(3)*x(8)*y(8)+x(4)*x(8)*y(8)+2*x(6)*x(8)*y(8)-x(7)*x(8)*y(8)-3*x(8)^2*y(8)+x(1)*y(1)*y(8)+x(2)*y(1)*y(8)-3*x(3)*y(1)*y(8)-3*x(4)*y(1)*y(8)-3*x(5)*y(1)*y(8)+2*x(7)*y(1)*y(8)-3*x(8)*y(1)*y(8)+3*y(1)^2*y(8)-x(2)*y(2)*y(8)+3*x(3)*y(2)*y(8)+3*x(4)*y(2)*y(8)-3*x(5)*y(2)*y(8)+3*x(6)*y(2)*y(8)+3*x(7)*y(2)*y(8)+3*x(8)*y(2)*y(8)-3*y(1)*y(2)*y(8)+y(2)^2*y(8)-3*x(1)*y(3)*y(8)-2*x(2)*y(3)*y(8)+3*x(3)*y(3)*y(8)+x(4)*y(3)*y(8)-3*x(5)*y(3)*y(8)+3*x(6)*y(3)*y(8)-2*x(7)*y(3)*y(8)-3*x(8)*y(3)*y(8)+2*y(1)*y(3)*y(8)+3*y(2)*y(3)*y(8)-3*y(3)^2*y(8)-2*x(1)*y(4)*y(8)+x(2)*y(4)*y(8)-x(4)*y(4)*y(8)-3*x(5)*y(4)*y(8)+2*x(6)*y(4)*y(8)+x(8)*y(4)*y(8)+y(1)*y(4)*y(8)-y(2)*y(4)*y(8)-2*y(3)*y(4)*y(8)+2*y(4)^2*y(8)-3*x(1)*y(5)*y(8)+3*x(2)*y(5)*y(8)+3*x(3)*y(5)*y(8)-3*x(4)*y(5)*y(8)+2*x(5)*y(5)*y(8)+x(6)*y(5)*y(8)-3*x(7)*y(5)*y(8)+2*x(8)*y(5)*y(8)+3*y(1)*y(5)*y(8)+y(2)*y(5)*y(8)-3*y(3)*y(5)*y(8)+2*y(4)*y(5)*y(8)-2*y(5)^2*y(8)+3*x(1)*y(6)*y(8)+3*x(3)*y(6)*y(8)-3*x(4)*y(6)*y(8)-3*x(5)*y(6)*y(8)-x(6)*y(6)*y(8)+x(7)*y(6)*y(8)+x(8)*y(6)*y(8)-3*y(1)*y(6)*y(8)+2*y(2)*y(6)*y(8)+y(4)*y(6)*y(8)-y(5)*y(6)*y(8)+2*x(1)*y(7)*y(8)+2*x(2)*y(7)*y(8)+2*x(3)*y(7)*y(8)+3*x(5)*y(7)*y(8)-2*x(6)*y(7)*y(8)-2*y(1)*y(7)*y(8)-3*y(3)*y(7)*y(8)-y(4)*y(7)*y(8)+y(5)*y(7)*y(8)-2*y(6)*y(7)*y(8)-x(1)*y(8)^2+x(2)*y(8)^2+3*x(4)*y(8)^2-2*x(6)*y(8)^2-2*x(7)*y(8)^2+x(8)*y(8)^2-3*y(2)*y(8)^2+y(3)*y(8)^2+2*y(5)*y(8)^2-2*y(6)*y(8)^2+y(7)*y(8)^2-2*y(8)^3-3*x(1)^2-3*x(1)*x(2)+x(2)^2+2*x(1)*x(3)-x(2)*x(3)-3*x(2)*x(4)+2*x(3)*x(4)+2*x(1)*x(5)-2*x(2)*x(5)-2*x(5)^2+3*x(2)*x(6)+3*x(3)*x(6)-x(4)*x(6)-3*x(5)*x(6)+x(6)^2+2*x(1)*x(7)-2*x(2)*x(7)-x(3)*x(7)-3*x(4)*x(7)-2*x(5)*x(7)+2*x(6)*x(7)-x(7)^2-2*x(1)*x(8)-2*x(2)*x(8)+x(3)*x(8)+2*x(4)*x(8)+2*x(6)*x(8)+x(7)*x(8)-2*x(8)^2+3*x(1)*y(1)+3*x(2)*y(1)+2*x(3)*y(1)-x(4)*y(1)+x(5)*y(1)+x(6)*y(1)-2*x(7)*y(1)+x(8)*y(1)+3*y(1)^2+2*x(2)*y(2)-x(3)*y(2)+3*x(4)*y(2)+3*x(6)*y(2)-2*x(7)*y(2)+2*y(1)*y(2)-2*y(2)^2+x(1)*y(3)-3*x(2)*y(3)+x(3)*y(3)-3*x(4)*y(3)+2*x(5)*y(3)-x(6)*y(3)-2*x(7)*y(3)+x(8)*y(3)+y(1)*y(3)-3*y(2)*y(3)+2*y(3)^2-x(1)*y(4)-2*x(3)*y(4)+3*x(5)*y(4)-3*x(6)*y(4)+x(7)*y(4)+x(8)*y(4)-2*y(2)*y(4)-3*y(3)*y(4)+3*y(4)^2-3*x(1)*y(5)-3*x(2)*y(5)+2*x(3)*y(5)+3*x(4)*y(5)+x(5)*y(5)-2*x(6)*y(5)+2*x(7)*y(5)+x(8)*y(5)+3*y(1)*y(5)-2*y(2)*y(5)-2*y(4)*y(5)-x(1)*y(6)-3*x(2)*y(6)-3*x(3)*y(6)+3*x(5)*y(6)+3*x(6)*y(6)-x(7)*y(6)-2*x(8)*y(6)+2*y(1)*y(6)+y(2)*y(6)-2*y(3)*y(6)+3*y(4)*y(6)+2*y(5)*y(6)-x(1)*y(7)-2*x(2)*y(7)+x(3)*y(7)-3*x(4)*y(7)+x(5)*y(7)+x(6)*y(7)+x(7)*y(7)+x(8)*y(7)+2*y(1)*y(7)+3*y(3)*y(7)+2*y(5)*y(7)-2*y(7)^2+2*x(1)*y(8)+2*x(2)*y(8)+3*x(3)*y(8)-x(4)*y(8)+3*x(5)*y(8)-x(6)*y(8)+3*x(7)*y(8)-2*x(8)*y(8)+3*y(1)*y(8)+2*y(2)*y(8)-y(3)*y(8)-3*y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2-3*x(2)+x(3)-x(4)-3*x(5)-3*x(6)+2*x(7)+3*x(8)+3*y(1)-3*y(2)-2*y(3)-3*y(4)-2*y(5)+2*y(6)+3
---
3
---
2*x(2)^2-3*x(2)*x(5)+2*x(3)*x(5)+2*x(5)^2+3*x(1)*x(6)+x(2)*x(6)-3*x(3)*x(6)-x(5)*x(6)+3*x(6)^2+x(1)*x(7)-x(3)*x(7)+2*x(4)*x(7)+2*x(6)*x(7)+2*x(1)*x(8)-x(2)*x(8)-2*x(3)*x(8)+3*x(4)*x(8)-3*x(5)*x(8)+2*x(6)*x(8)-x(1)*y(1)-2*x(2)*y(1)-3*x(3)*y(1)+3*x(5)*y(1)+x(6)*y(1)-x(7)*y(1)-2*x(8)*y(1)-3*y(1)^2+x(2)*y(2)-2*x(3)*y(2)+2*x(4)*y(2)-3*x(5)*y(2)-3*x(6)*y(2)+2*x(7)*y(2)+x(8)*y(2)+3*y(1)*y(2)+x(2)*y(3)+x(3)*y(3)-2*x(4)*y(3)-3*x(5)*y(3)-2*x(6)*y(3)-2*x(7)*y(3)+2*x(8)*y(3)-3*x(1)*y(4)-x(2)*y(4)-2*x(3)*y(4)+x(4)*y(4)+3*x(5)*y(4)-3*x(6)*y(4)-x(7)*y(4)+3*x(8)*y(4)+3*y(1)*y(4)+2*y(2)*y(4)+3*x(1)*y(5)-x(2)*y(5)+3*x(3)*y(5)-2*x(4)*y(5)+2*x(5)*y(5)-3*x(6)*y(5)+x(7)*y(5)+2*x(8)*y(5)+3*y(1)*y(5)+y(2)*y(5)+2*y(5)^2-3*x(1)*y(6)+2*x(2)*y(6)+2*x(3)*y(6)-x(4)*y(6)-x(5)*y(6)-2*x(7)*y(6)-2*x(8)*y(6)+3*y(1)*y(6)-y(2)*y(6)-y(3)*y(6)-y(4)*y(6)-y(5)*y(6)-2*y(6)^2-3*x(1)*y(7)-3*x(2)*y(7)-2*x(4)*y(7)-x(5)*y(7)+3*x(6)*y(7)+x(7)*y(7)-2*y(1)*y(7)-y(2)*y(7)-y(3)*y(7)-2*y(4)*y(7)+y(5)*y(7)-y(6)*y(7)-3*y(7)^2-x(1)*y(8)-x(2)*y(8)-x(3)*y(8)-3*x(4)*y(8)+2*x(5)*y(8)-3*x(6)*y(8)+x(7)*y(8)-3*x(8)*y(8)-2*y(1)*y(8)-y(2)*y(8)-2*y(4)*y(8)-3*y(5)*y(8)-y(6)*y(8)+3*y(7)*y(8)+x(1)+3*x(2)-x(3)+3*x(4)-x(5)+2*x(6)+2*x(7)+2*y(1)+2*y(2)-3*y(3)+2*y(4)-3*y(8)
---
4
---
2*x(1)*x(2)-x(2)^2+2*x(1)*x(3)+x(1)*x(5)-2*x(5)^2-3*x(1)*x(6)+3*x(2)*x(6)+2*x(5)*x(6)-3*x(2)*x(7)-2*x(5)*x(7)-x(6)*x(7)-x(7)^2-3*x(1)*x(8)+2*x(5)*x(8)-x(6)*x(8)+3*x(7)*x(8)+x(8)^2-2*x(1)*y(1)-3*x(3)*y(1)+3*x(6)*y(1)-x(7)*y(1)+3*y(1)^2-3*x(2)*y(2)+2*x(3)*y(2)-2*x(4)*y(2)-x(5)*y(2)-3*x(8)*y(2)+y(1)*y(2)-2*x(3)*y(3)-2*x(4)*y(3)+3*x(5)*y(3)-x(6)*y(3)+3*x(7)*y(3)+x(8)*y(3)-2*y(1)*y(3)-x(1)*y(4)-x(2)*y(4)-x(3)*y(4)-3*x(4)*y(4)+2*x(5)*y(4)+2*x(6)*y(4)+2*x(7)*y(4)+2*x(8)*y(4)-3*y(1)*y(4)-x(1)*y(5)-3*x(2)*y(5)+2*x(3)*y(5)-2*x(5)*y(5)+x(6)*y(5)-x(7)*y(5)+x(8)*y(5)-2*y(2)*y(5)+3*y(3)*y(5)-y(4)*y(5)+2*y(5)^2+3*x(1)*y(6)-2*x(2)*y(6)+3*x(3)*y(6)+3*x(4)*y(6)-x(5)*y(6)-x(6)*y(6)+2*x(7)*y(6)-x(8)*y(6)+y(1)*y(6)-y(2)*y(6)+y(3)*y(6)+3*y(4)*y(6)+2*y(5)*y(6)+y(6)^2-2*x(2)*y(7)+2*x(3)*y(7)-x(4)*y(7)+3*x(5)*y(7)+x(6)*y(7)+3*x(7)*y(7)+3*x(8)*y(7)+3*y(1)*y(7)-3*y(2)*y(7)-y(3)*y(7)+y(5)*y(7)+y(6)*y(7)-y(7)^2-2*x(1)*y(8)-2*x(2)*y(8)-3*x(3)*y(8)-3*x(4)*y(8)-x(5)*y(8)+3*x(6)*y(8)-2*x(7)*y(8)-2*x(8)*y(8)-3*y(2)*y(8)+3*y(4)*y(8)+y(5)*y(8)-3*y(6)*y(8)+2*y(7)*y(8)-2*y(8)^2-3*x(1)+2*x(2)-x(3)-x(4)+x(5)+3*x(6)-3*x(7)-3*y(1)-2*y(3)+2*y(4)-2*y(5)-2*y(6)+y(7)-2*y(8)+1
---
5
---
3*x(1)*x(2)*y(2)-3*x(2)^2*y(2)+2*x(1)*x(5)*y(2)-3*x(2)*x(5)*y(2)+3*x(5)^2*y(2)+2*x(2)*x(6)*y(2)+3*x(6)^2*y(2)+3*x(5)*x(7)*y(2)-x(6)*x(7)*y(2)+x(3)*x(8)*y(2)+3*x(5)*x(8)*y(2)-x(6)*x(8)*y(2)-x(7)*x(8)*y(2)-2*x(1)*y(1)*y(2)-3*x(2)*y(1)*y(2)+x(5)*y(1)*y(2)-2*x(6)*y(1)*y(2)+x(1)*y(2)^2+2*x(2)*y(2)^2+x(5)*y(2)^2-2*x(6)*y(2)^2+x(1)*x(2)*y(3)-x(2)^2*y(3)+x(1)*x(5)*y(3)-3*x(2)*x(5)*y(3)+x(5)^2*y(3)-2*x(1)*x(6)*y(3)+x(2)*x(6)*y(3)-3*x(5)*x(6)*y(3)-2*x(6)^2*y(3)+x(5)*x(7)*y(3)+2*x(6)*x(7)*y(3)-2*x(1)*x(8)*y(3)-3*x(2)*x(8)*y(3)-3*x(3)*x(8)*y(3)-x(5)*x(8)*y(3)+x(7)*x(8)*y(3)-3*x(8)^2*y(3)-x(2)*y(1)*y(3)+x(5)*y(1)*y(3)-x(6)*y(1)*y(3)+x(7)*y(1)*y(3)-x(1)*y(2)*y(3)+3*x(2)*y(2)*y(3)-3*x(5)*y(2)*y(3)-2*x(6)*y(2)*y(3)-3*x(8)*y(2)*y(3)-3*y(2)^2*y(3)-x(5)*y(3)^2+3*x(8)*y(3)^2+y(1)*y(3)^2+y(2)*y(3)^2-3*x(1)*x(2)*y(4)-2*x(2)^2*y(4)+x(5)^2*y(4)+3*x(5)*x(6)*y(4)+x(6)^2*y(4)-2*x(1)*x(7)*y(4)+x(4)*x(7)*y(4)+3*x(5)*x(7)*y(4)-3*x(6)*x(7)*y(4)-x(7)^2*y(4)-3*x(1)*x(8)*y(4)-x(2)*x(8)*y(4)-x(3)*x(8)*y(4)-2*x(4)*x(8)*y(4)+2*x(5)*x(8)*y(4)-3*x(6)*x(8)*y(4)+2*x(7)*x(8)*y(4)-x(8)^2*y(4)-2*x(1)*y(1)*y(4)-3*x(2)*y(1)*y(4)-x(5)*y(1)*y(4)-2*x(6)*y(1)*y(4)+3*x(2)*y(2)*y(4)-3*x(4)*y(2)*y(4)-x(5)*y(2)*y(4)+x(6)*y(2)*y(4)+x(8)*y(2)*y(4)+2*y(1)*y(2)*y(4)-3*y(2)^2*y(4)+x(1)*y(3)*y(4)+3*x(2)*y(3)*y(4)+2*x(4)*y(3)*y(4)+2*x(5)*y(3)*y(4)+3*x(6)*y(3)*y(4)+3*y(1)*y(3)*y(4)+3*y(2)*y(3)*y(4)+3*y(3)^2*y(4)-3*x(1)*y(4)^2-2*x(2)*y(4)^2+x(4)*y(4)^2+x(5)*y(4)^2-3*x(6)*y(4)^2-x(7)*y(4)^2+3*x(8)*y(4)^2-y(1)*y(4)^2-2*y(2)*y(4)^2-3*y(3)*y(4)^2+3*x(5)*x(7)*y(5)-3*x(6)*x(7)*y(5)+3*x(1)*x(8)*y(5)-3*x(2)*x(8)*y(5)+3*x(1)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+2*x(5)*y(2)*y(5)+x(7)*y(2)*y(5)-x(1)*y(3)*y(5)+3*x(2)*y(3)*y(5)-x(3)*y(3)*y(5)+2*x(4)*y(3)*y(5)+3*x(5)*y(3)*y(5)-3*x(6)*y(3)*y(5)+2*x(7)*y(3)*y(5)+2*x(8)*y(3)*y(5)+2*x(1)*y(4)*y(5)-x(2)*y(4)*y(5)-3*x(3)*y(4)*y(5)+x(4)*y(4)*y(5)-3*x(5)*y(4)*y(5)-2*x(6)*y(4)*y(5)+3*x(7)*y(4)*y(5)+x(8)*y(4)*y(5)-y(1)*y(4)*y(5)+y(2)*y(4)*y(5)+3*y(3)*y(4)*y(5)-2*y(4)^2*y(5)+3*x(2)*y(5)^2-3*x(3)*y(5)^2+3*x(4)*y(5)^2-3*x(7)*y(5)^2+3*x(8)*y(5)^2-3*y(2)*y(5)^2-2*y(3)*y(5)^2-y(4)*y(5)^2-3*y(5)^3+2*x(1)*x(2)*y(6)-2*x(2)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)-3*x(5)^2*y(6)-2*x(1)*x(6)*y(6)+3*x(2)*x(6)*y(6)-3*x(5)*x(6)*y(6)-2*x(6)^2*y(6)+2*x(5)*x(7)*y(6)-3*x(6)*x(7)*y(6)-3*x(1)*x(8)*y(6)-x(2)*x(8)*y(6)-2*x(6)*x(8)*y(6)+2*x(7)*x(8)*y(6)+x(8)^2*y(6)+2*x(1)*y(1)*y(6)-x(6)*y(1)*y(6)-3*x(7)*y(1)*y(6)-3*x(1)*y(2)*y(6)+x(5)*y(2)*y(6)+2*x(6)*y(2)*y(6)+y(1)*y(2)*y(6)+3*x(1)*y(3)*y(6)+3*x(5)*y(3)*y(6)-3*x(6)*y(3)*y(6)-x(7)*y(3)*y(6)-2*x(8)*y(3)*y(6)+3*y(1)*y(3)*y(6)+2*y(2)*y(3)*y(6)+2*x(1)*y(4)*y(6)+2*x(2)*y(4)*y(6)+3*x(4)*y(4)*y(6)-2*x(5)*y(4)*y(6)-2*x(6)*y(4)*y(6)-3*x(7)*y(4)*y(6)+y(2)*y(4)*y(6)-y(3)*y(4)*y(6)+y(4)^2*y(6)+3*x(1)*y(5)*y(6)-3*x(3)*y(5)*y(6)+2*x(4)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+3*x(8)*y(5)*y(6)-2*y(1)*y(5)*y(6)+y(2)*y(5)*y(6)+2*y(3)*y(5)*y(6)-2*y(4)*y(5)*y(6)-3*y(5)^2*y(6)-x(1)*y(6)^2-2*x(2)*y(6)^2+2*x(5)*y(6)^2-x(6)*y(6)^2-x(7)*y(6)^2-x(8)*y(6)^2-2*y(2)*y(6)^2-2*y(3)*y(6)^2+2*y(4)*y(6)^2-3*y(5)*y(6)^2-3*y(6)^3+2*x(1)*x(2)*y(7)-3*x(2)^2*y(7)+x(1)*x(4)*y(7)+x(2)*x(4)*y(7)-x(3)*x(4)*y(7)+2*x(1)*x(5)*y(7)+3*x(2)*x(5)*y(7)+3*x(1)*x(6)*y(7)+3*x(2)*x(6)*y(7)-3*x(3)*x(6)*y(7)+x(4)*x(6)*y(7)+2*x(5)*x(6)*y(7)-x(6)^2*y(7)+2*x(1)*x(7)*y(7)-x(2)*x(7)*y(7)+x(3)*x(7)*y(7)+x(4)*x(7)*y(7)+x(7)^2*y(7)+2*x(1)*x(8)*y(7)-x(2)*x(8)*y(7)+2*x(3)*x(8)*y(7)-3*x(5)*x(8)*y(7)+2*x(6)*x(8)*y(7)+x(7)*x(8)*y(7)-2*x(1)*y(1)*y(7)+x(2)*y(1)*y(7)+x(4)*y(1)*y(7)-2*x(5)*y(1)*y(7)-2*x(6)*y(1)*y(7)+x(7)*y(1)*y(7)-2*x(2)*y(2)*y(7)-3*x(3)*y(2)*y(7)+x(4)*y(2)*y(7)-2*x(6)*y(2)*y(7)+2*x(7)*y(2)*y(7)+3*x(8)*y(2)*y(7)-2*y(1)*y(2)*y(7)+x(1)*y(3)*y(7)-2*x(2)*y(3)*y(7)-3*x(3)*y(3)*y(7)+2*x(4)*y(3)*y(7)-2*x(5)*y(3)*y(7)+2*x(6)*y(3)*y(7)+2*x(7)*y(3)*y(7)-2*x(8)*y(3)*y(7)+2*y(1)*y(3)*y(7)+y(2)*y(3)*y(7)+3*y(3)^2*y(7)+x(2)*y(4)*y(7)+2*x(3)*y(4)*y(7)+2*x(4)*y(4)*y(7)+2*x(5)*y(4)*y(7)+x(6)*y(4)*y(7)-x(7)*y(4)*y(7)+2*x(8)*y(4)*y(7)+2*y(1)*y(4)*y(7)-3*y(2)*y(4)*y(7)-y(3)*y(4)*y(7)-2*y(4)^2*y(7)-3*x(1)*y(5)*y(7)-3*x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(4)*y(5)*y(7)+2*x(6)*y(5)*y(7)-2*x(7)*y(5)*y(7)+x(8)*y(5)*y(7)-3*y(1)*y(5)*y(7)-y(2)*y(5)*y(7)-y(3)*y(5)*y(7)+2*y(4)*y(5)*y(7)-x(3)*y(6)*y(7)+2*x(4)*y(6)*y(7)-2*x(6)*y(6)*y(7)-3*x(7)*y(6)*y(7)-3*x(8)*y(6)*y(7)-2*y(1)*y(6)*y(7)+2*y(4)*y(6)*y(7)-2*y(5)*y(6)*y(7)-2*y(6)^2*y(7)-x(1)*y(7)^2-2*x(3)*y(7)^2-2*x(4)*y(7)^2+3*x(6)*y(7)^2+2*x(7)*y(7)^2-2*x(8)*y(7)^2+3*y(4)*y(7)^2+2*y(6)*y(7)^2+y(7)^3-x(1)^2*y(8)-3*x(1)*x(2)*y(8)+3*x(2)^2*y(8)-2*x(2)*x(3)*y(8)+3*x(2)*x(4)*y(8)-3*x(3)*x(4)*y(8)-x(1)*x(5)*y(8)-3*x(2)*x(5)*y(8)+3*x(5)^2*y(8)+2*x(1)*x(6)*y(8)+2*x(2)*x(6)*y(8)+x(4)*x(6)*y(8)-2*x(5)*x(6)*y(8)-x(6)^2*y(8)-x(1)*x(7)*y(8)-x(2)*x(7)*y(8)+x(3)*x(7)*y(8)-2*x(4)*x(7)*y(8)-3*x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+2*x(7)^2*y(8)+3*x(1)*x(8)*y(8)+2*x(2)*x(8)*y(8)-2*x(3)*x(8)*y(8)-x(4)*x(8)*y(8)-2*x(6)*x(8)*y(8)+x(7)*x(8)*y(8)+3*x(8)^2*y(8)-x(1)*y(1)*y(8)-x(2)*y(1)*y(8)+3*x(3)*y(1)*y(8)+3*x(4)*y(1)*y(8)+3*x(5)*y(1)*y(8)-2*x(7)*y(1)*y(8)+3*x(8)*y(1)*y(8)-3*y(1)^2*y(8)+x(2)*y(2)*y(8)-3*x(3)*y(2)*y(8)-3*x(4)*y(2)*y(8)+3*x(5)*y(2)*y(8)-3*x(6)*y(2)*y(8)-3*x(7)*y(2)*y(8)-3*x(8)*y(2)*y(8)+3*y(1)*y(2)*y(8)-y(2)^2*y(8)+3*x(1)*y(3)*y(8)+2*x(2)*y(3)*y(8)-3*x(3)*y(3)*y(8)-x(4)*y(3)*y(8)+3*x(5)*y(3)*y(8)-3*x(6)*y(3)*y(8)+2*x(7)*y(3)*y(8)+3*x(8)*y(3)*y(8)-2*y(1)*y(3)*y(8)-3*y(2)*y(3)*y(8)+3*y(3)^2*y(8)+2*x(1)*y(4)*y(8)-x(2)*y(4)*y(8)+x(4)*y(4)*y(8)+3*x(5)*y(4)*y(8)-2*x(6)*y(4)*y(8)-x(8)*y(4)*y(8)-y(1)*y(4)*y(8)+y(2)*y(4)*y(8)+2*y(3)*y(4)*y(8)-2*y(4)^2*y(8)+3*x(1)*y(5)*y(8)-3*x(2)*y(5)*y(8)-3*x(3)*y(5)*y(8)+3*x(4)*y(5)*y(8)-2*x(5)*y(5)*y(8)-x(6)*y(5)*y(8)+3*x(7)*y(5)*y(8)-2*x(8)*y(5)*y(8)-3*y(1)*y(5)*y(8)-y(2)*y(5)*y(8)+3*y(3)*y(5)*y(8)-2*y(4)*y(5)*y(8)+2*y(5)^2*y(8)-3*x(1)*y(6)*y(8)-3*x(3)*y(6)*y(8)+3*x(4)*y(6)*y(8)+3*x(5)*y(6)*y(8)+x(6)*y(6)*y(8)-x(7)*y(6)*y(8)-x(8)*y(6)*y(8)+3*y(1)*y(6)*y(8)-2*y(2)*y(6)*y(8)-y(4)*y(6)*y(8)+y(5)*y(6)*y(8)-2*x(1)*y(7)*y(8)-2*x(2)*y(7)*y(8)-2*x(3)*y(7)*y(8)-3*x(5)*y(7)*y(8)+2*x(6)*y(7)*y(8)+2*y(1)*y(7)*y(8)+3*y(3)*y(7)*y(8)+y(4)*y(7)*y(8)-y(5)*y(7)*y(8)+2*y(6)*y(7)*y(8)+x(1)*y(8)^2-x(2)*y(8)^2-3*x(4)*y(8)^2+2*x(6)*y(8)^2+2*x(7)*y(8)^2-x(8)*y(8)^2+3*y(2)*y(8)^2-y(3)*y(8)^2-2*y(5)*y(8)^2+2*y(6)*y(8)^2-y(7)*y(8)^2+2*y(8)^3+3*x(1)^2+3*x(1)*x(2)-x(2)^2+x(2)*x(3)+3*x(2)*x(4)-2*x(3)*x(4)-2*x(1)*x(5)+2*x(2)*x(5)-2*x(4)*x(5)+2*x(5)^2-3*x(2)*x(6)+3*x(3)*x(6)-2*x(4)*x(6)+3*x(5)*x(6)-x(6)^2+3*x(2)*x(7)-3*x(4)*x(7)-x(5)*x(7)+2*x(6)*x(7)-3*x(7)^2-2*x(1)*x(8)+x(2)*x(8)-x(3)*x(8)-2*x(5)*x(8)-3*x(6)*x(8)-3*x(7)*x(8)+2*x(8)^2-x(1)*y(1)+x(3)*y(1)+3*x(4)*y(1)-3*x(5)*y(1)+2*x(6)*y(1)-x(7)*y(1)+3*x(3)*y(2)-2*x(4)*y(2)+x(5)*y(2)-2*x(6)*y(2)+2*x(7)*y(2)+3*x(8)*y(2)+2*y(1)*y(2)-3*y(2)^2+3*x(1)*y(3)-x(2)*y(3)+x(3)*y(3)+3*x(6)*y(3)+3*x(8)*y(3)-y(1)*y(3)+y(2)*y(3)-x(1)*y(4)+x(2)*y(4)-x(3)*y(4)+3*x(4)*y(4)-3*x(5)*y(4)+x(6)*y(4)+3*x(7)*y(4)+y(1)*y(4)-3*y(2)*y(4)+3*y(4)^2+2*x(1)*y(5)+x(2)*y(5)+2*x(3)*y(5)+2*x(4)*y(5)-3*x(5)*y(5)-2*x(6)*y(5)-x(7)*y(5)+3*x(8)*y(5)+2*y(2)*y(5)+3*y(3)*y(5)+y(4)*y(5)-3*y(5)^2+3*x(1)*y(6)+x(2)*y(6)+x(3)*y(6)-x(4)*y(6)-2*x(5)*y(6)-x(6)*y(6)+x(7)*y(6)+2*x(8)*y(6)+y(1)*y(6)+3*y(2)*y(6)+3*y(3)*y(6)-3*y(4)*y(6)+y(5)*y(6)-2*y(6)^2-2*x(1)*y(7)-3*x(2)*y(7)-3*x(3)*y(7)+x(4)*y(7)-x(5)*y(7)+3*x(7)*y(7)-2*x(8)*y(7)-3*y(2)*y(7)+3*y(3)*y(7)-2*y(4)*y(7)+y(5)*y(7)-x(2)*y(8)-2*x(4)*y(8)-3*x(5)*y(8)+2*x(6)*y(8)-x(7)*y(8)+x(8)*y(8)-3*y(1)*y(8)-y(2)*y(8)+y(3)*y(8)-y(4)*y(8)-3*y(5)*y(8)-3*y(6)*y(8)-y(7)*y(8)-y(8)^2-3*x(1)+3*x(2)+x(3)+3*x(5)+2*x(7)+x(8)-y(1)+y(2)-2*y(4)-y(5)-y(6)-3*y(7)-1
---
6
---
2*x(1)*x(3)+x(2)*x(3)+2*x(3)^2+x(3)*x(4)+3*x(3)*x(5)-2*x(4)*x(5)+2*x(4)*x(6)-2*x(3)*x(7)+x(4)*x(7)-3*x(5)*x(7)-3*x(6)*x(7)+2*x(7)^2-x(2)*x(8)+2*x(3)*x(8)-2*x(4)*x(8)+3*x(5)*x(8)+3*x(6)*x(8)+2*x(7)*x(8)+2*x(1)*y(1)-2*x(2)*y(1)+3*x(3)*y(1)+3*x(4)*y(1)-3*x(5)*y(1)-2*x(6)*y(1)-2*x(7)*y(1)+x(8)*y(1)-y(1)^2+2*x(1)*y(2)+x(2)*y(2)+x(4)*y(2)+2*x(5)*y(2)+x(6)*y(2)-x(8)*y(2)+2*y(1)*y(2)-2*y(2)^2+x(2)*y(3)+3*x(3)*y(3)+3*x(5)*y(3)-3*x(6)*y(3)+x(7)*y(3)-x(8)*y(3)+y(1)*y(3)+2*y(2)*y(3)+y(3)^2+x(1)*y(4)+3*x(3)*y(4)-2*x(4)*y(4)+2*x(6)*y(4)-3*y(1)*y(4)+2*y(2)*y(4)-3*y(4)^2-x(1)*y(5)-2*x(2)*y(5)+2*x(3)*y(5)+x(5)*y(5)-3*x(7)*y(5)-2*x(8)*y(5)-2*y(1)*y(5)-2*y(2)*y(5)-3*y(3)*y(5)+3*y(4)*y(5)+x(1)*y(6)-3*x(2)*y(6)+2*x(3)*y(6)+2*x(4)*y(6)+3*x(5)*y(6)+2*x(6)*y(6)+x(7)*y(6)-2*x(8)*y(6)+y(1)*y(6)-2*y(2)*y(6)+2*y(3)*y(6)-y(4)*y(6)-3*x(1)*y(7)-2*x(2)*y(7)+3*x(3)*y(7)-3*x(4)*y(7)-3*x(5)*y(7)+x(8)*y(7)+3*y(1)*y(7)-3*y(2)*y(7)-2*y(3)*y(7)+y(4)*y(7)-2*y(5)*y(7)+3*y(6)*y(7)+3*y(7)^2-x(2)*y(8)-x(3)*y(8)+3*x(4)*y(8)-x(5)*y(8)-3*x(6)*y(8)+3*x(7)*y(8)-x(8)*y(8)-y(1)*y(8)+3*y(2)*y(8)-3*y(3)*y(8)-y(5)*y(8)+y(6)*y(8)-y(7)*y(8)-y(8)^2-2*x(2)+x(3)-3*x(4)-x(5)+2*x(7)-x(8)+y(1)-y(2)-3*y(4)-y(5)-2*y(6)-y(7)+2*y(8)-3
---
7
---
x(1)*x(2)-2*x(2)^2+2*x(1)*x(3)-2*x(2)*x(3)-3*x(1)*x(5)+2*x(2)*x(5)-3*x(1)*x(6)-2*x(2)*x(6)+2*x(1)*x(7)-2*x(2)*x(7)-2*x(3)*x(7)+x(1)*x(8)+2*x(2)*x(8)-3*x(3)*x(8)+2*x(7)*x(8)+3*x(8)^2-2*x(2)*y(1)-2*x(3)*y(1)-3*x(5)*y(1)+3*x(6)*y(1)-2*x(7)*y(1)+3*x(8)*y(1)+3*y(1)^2-x(1)*y(2)+x(2)*y(2)+2*x(3)*y(2)+3*x(4)*y(2)-x(6)*y(2)+3*x(7)*y(2)+x(8)*y(2)+3*y(1)*y(2)-3*y(2)^2+x(1)*y(3)+3*x(2)*y(3)-2*x(3)*y(3)+2*x(4)*y(3)+x(5)*y(3)-3*x(8)*y(3)-2*y(1)*y(3)-2*y(2)*y(3)+y(3)^2-x(1)*y(4)+3*x(2)*y(4)+2*x(3)*y(4)-2*x(4)*y(4)-x(5)*y(4)+2*x(7)*y(4)+2*x(8)*y(4)-y(1)*y(4)+2*y(2)*y(4)+3*y(3)*y(4)+3*x(1)*y(5)+2*x(2)*y(5)-x(3)*y(5)-3*x(4)*y(5)+3*x(5)*y(5)+x(6)*y(5)-x(7)*y(5)-x(8)*y(5)-3*y(1)*y(5)-2*y(2)*y(5)-3*y(3)*y(5)-2*y(4)*y(5)+3*y(5)^2+3*x(1)*y(6)+2*x(2)*y(6)+x(4)*y(6)-2*x(5)*y(6)-x(6)*y(6)+3*x(7)*y(6)-x(8)*y(6)+y(1)*y(6)+y(2)*y(6)+3*y(3)*y(6)-2*y(4)*y(6)-y(5)*y(6)-3*y(6)^2-2*x(2)*y(7)-2*x(3)*y(7)-x(4)*y(7)+x(5)*y(7)-x(6)*y(7)+3*x(8)*y(7)+2*y(1)*y(7)-2*y(2)*y(7)+3*y(3)*y(7)+y(4)*y(7)+3*y(5)*y(7)-3*y(6)*y(7)-x(2)*y(8)+x(3)*y(8)-x(4)*y(8)-3*x(5)*y(8)+3*x(6)*y(8)-2*x(7)*y(8)+2*x(8)*y(8)-y(1)*y(8)+2*y(2)*y(8)+3*y(3)*y(8)+y(6)*y(8)+y(7)*y(8)-2*y(8)^2+2*x(1)-3*x(2)+x(3)+3*x(4)+3*x(5)-2*x(6)-2*x(7)+2*x(8)-3*y(1)+3*y(2)-y(3)-y(4)-3*y(5)+y(6)-3*y(7)+y(8)-2
---
8
---
2*x(3)*x(5)-2*x(5)^2-2*x(1)*x(6)-3*x(2)*x(6)-2*x(3)*x(6)-x(5)*x(6)-2*x(6)^2-3*x(1)*x(7)+2*x(5)*x(7)+3*x(6)*x(7)+2*x(7)^2-x(1)*x(8)+x(5)*x(8)-x(6)*x(8)+2*x(7)*x(8)+3*x(8)^2+3*x(1)*y(1)+x(2)*y(1)+3*x(3)*y(1)+x(5)*y(1)+2*x(6)*y(1)-2*x(7)*y(1)-2*x(8)*y(1)-2*y(1)^2+2*x(1)*y(2)+2*x(4)*y(2)+2*x(5)*y(2)-3*x(6)*y(2)-3*x(7)*y(2)+3*x(8)*y(2)-3*y(1)*y(2)-y(2)^2-x(1)*y(3)+3*x(2)*y(3)-3*x(4)*y(3)+x(5)*y(3)-2*x(8)*y(3)+2*y(1)*y(3)+3*y(2)*y(3)+3*x(1)*y(4)-3*x(2)*y(4)+3*x(3)*y(4)-2*x(4)*y(4)-2*x(5)*y(4)-3*x(6)*y(4)-3*x(7)*y(4)+3*x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+2*y(3)*y(4)-3*y(4)^2+3*x(2)*y(5)+3*x(4)*y(5)+3*x(5)*y(5)+3*x(6)*y(5)+2*x(8)*y(5)-2*y(1)*y(5)+3*y(2)*y(5)-2*y(3)*y(5)+3*y(4)*y(5)+2*y(5)^2+3*x(1)*y(6)+3*x(2)*y(6)+2*x(3)*y(6)+x(4)*y(6)-2*x(5)*y(6)-x(6)*y(6)+2*x(8)*y(6)-3*y(1)*y(6)-2*y(2)*y(6)-3*y(3)*y(6)+3*y(4)*y(6)-2*y(5)*y(6)-y(6)^2+3*x(1)*y(7)-2*x(3)*y(7)+3*x(4)*y(7)-x(5)*y(7)+2*x(6)*y(7)-3*x(8)*y(7)+y(1)*y(7)-2*y(2)*y(7)+y(3)*y(7)-2*y(4)*y(7)-y(5)*y(7)-y(7)^2+2*x(1)*y(8)-x(2)*y(8)-3*x(4)*y(8)-x(5)*y(8)-x(6)*y(8)+3*x(7)*y(8)-x(8)*y(8)-2*y(1)*y(8)+y(2)*y(8)+2*y(4)*y(8)+2*y(5)*y(8)+y(6)*y(8)+2*y(7)*y(8)-3*x(1)-3*x(2)-x(3)-2*x(5)+2*x(6)+3*x(7)-2*x(8)+3*y(1)-2*y(4)-2*y(5)+y(6)+y(7)+2
---
9
---
-3*x(1)*x(2)*y(2)+3*x(2)^2*y(2)-2*x(1)*x(5)*y(2)+3*x(2)*x(5)*y(2)-3*x(5)^2*y(2)-2*x(2)*x(6)*y(2)-3*x(6)^2*y(2)-3*x(5)*x(7)*y(2)+x(6)*x(7)*y(2)-x(3)*x(8)*y(2)-3*x(5)*x(8)*y(2)+x(6)*x(8)*y(2)+x(7)*x(8)*y(2)+2*x(1)*y(1)*y(2)+3*x(2)*y(1)*y(2)-x(5)*y(1)*y(2)+2*x(6)*y(1)*y(2)-x(1)*y(2)^2-2*x(2)*y(2)^2-x(5)*y(2)^2+2*x(6)*y(2)^2-x(1)*x(2)*y(3)+x(2)^2*y(3)-x(1)*x(5)*y(3)+3*x(2)*x(5)*y(3)-x(5)^2*y(3)+2*x(1)*x(6)*y(3)-x(2)*x(6)*y(3)+3*x(5)*x(6)*y(3)+2*x(6)^2*y(3)-x(5)*x(7)*y(3)-2*x(6)*x(7)*y(3)+2*x(1)*x(8)*y(3)+3*x(2)*x(8)*y(3)+3*x(3)*x(8)*y(3)+x(5)*x(8)*y(3)-x(7)*x(8)*y(3)+3*x(8)^2*y(3)+x(2)*y(1)*y(3)-x(5)*y(1)*y(3)+x(6)*y(1)*y(3)-x(7)*y(1)*y(3)+x(1)*y(2)*y(3)-3*x(2)*y(2)*y(3)+3*x(5)*y(2)*y(3)+2*x(6)*y(2)*y(3)+3*x(8)*y(2)*y(3)+3*y(2)^2*y(3)+x(5)*y(3)^2-3*x(8)*y(3)^2-y(1)*y(3)^2-y(2)*y(3)^2+3*x(1)*x(2)*y(4)+2*x(2)^2*y(4)-x(5)^2*y(4)-3*x(5)*x(6)*y(4)-x(6)^2*y(4)+2*x(1)*x(7)*y(4)-x(4)*x(7)*y(4)-3*x(5)*x(7)*y(4)+3*x(6)*x(7)*y(4)+x(7)^2*y(4)+3*x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+2*x(4)*x(8)*y(4)-2*x(5)*x(8)*y(4)+3*x(6)*x(8)*y(4)-2*x(7)*x(8)*y(4)+x(8)^2*y(4)+2*x(1)*y(1)*y(4)+3*x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+2*x(6)*y(1)*y(4)-3*x(2)*y(2)*y(4)+3*x(4)*y(2)*y(4)+x(5)*y(2)*y(4)-x(6)*y(2)*y(4)-x(8)*y(2)*y(4)-2*y(1)*y(2)*y(4)+3*y(2)^2*y(4)-x(1)*y(3)*y(4)-3*x(2)*y(3)*y(4)-2*x(4)*y(3)*y(4)-2*x(5)*y(3)*y(4)-3*x(6)*y(3)*y(4)-3*y(1)*y(3)*y(4)-3*y(2)*y(3)*y(4)-3*y(3)^2*y(4)+3*x(1)*y(4)^2+2*x(2)*y(4)^2-x(4)*y(4)^2-x(5)*y(4)^2+3*x(6)*y(4)^2+x(7)*y(4)^2-3*x(8)*y(4)^2+y(1)*y(4)^2+2*y(2)*y(4)^2+3*y(3)*y(4)^2-3*x(5)*x(7)*y(5)+3*x(6)*x(7)*y(5)-3*x(1)*x(8)*y(5)+3*x(2)*x(8)*y(5)-3*x(1)*y(1)*y(5)-x(1)*y(2)*y(5)-x(2)*y(2)*y(5)-2*x(5)*y(2)*y(5)-x(7)*y(2)*y(5)+x(1)*y(3)*y(5)-3*x(2)*y(3)*y(5)+x(3)*y(3)*y(5)-2*x(4)*y(3)*y(5)-3*x(5)*y(3)*y(5)+3*x(6)*y(3)*y(5)-2*x(7)*y(3)*y(5)-2*x(8)*y(3)*y(5)-2*x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+3*x(3)*y(4)*y(5)-x(4)*y(4)*y(5)+3*x(5)*y(4)*y(5)+2*x(6)*y(4)*y(5)-3*x(7)*y(4)*y(5)-x(8)*y(4)*y(5)+y(1)*y(4)*y(5)-y(2)*y(4)*y(5)-3*y(3)*y(4)*y(5)+2*y(4)^2*y(5)-3*x(2)*y(5)^2+3*x(3)*y(5)^2-3*x(4)*y(5)^2+3*x(7)*y(5)^2-3*x(8)*y(5)^2+3*y(2)*y(5)^2+2*y(3)*y(5)^2+y(4)*y(5)^2+3*y(5)^3-2*x(1)*x(2)*y(6)+2*x(2)^2*y(6)-x(1)*x(5)*y(6)-x(2)*x(5)*y(6)+3*x(5)^2*y(6)+2*x(1)*x(6)*y(6)-3*x(2)*x(6)*y(6)+3*x(5)*x(6)*y(6)+2*x(6)^2*y(6)-2*x(5)*x(7)*y(6)+3*x(6)*x(7)*y(6)+3*x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+2*x(6)*x(8)*y(6)-2*x(7)*x(8)*y(6)-x(8)^2*y(6)-2*x(1)*y(1)*y(6)+x(6)*y(1)*y(6)+3*x(7)*y(1)*y(6)+3*x(1)*y(2)*y(6)-x(5)*y(2)*y(6)-2*x(6)*y(2)*y(6)-y(1)*y(2)*y(6)-3*x(1)*y(3)*y(6)-3*x(5)*y(3)*y(6)+3*x(6)*y(3)*y(6)+x(7)*y(3)*y(6)+2*x(8)*y(3)*y(6)-3*y(1)*y(3)*y(6)-2*y(2)*y(3)*y(6)-2*x(1)*y(4)*y(6)-2*x(2)*y(4)*y(6)-3*x(4)*y(4)*y(6)+2*x(5)*y(4)*y(6)+2*x(6)*y(4)*y(6)+3*x(7)*y(4)*y(6)-y(2)*y(4)*y(6)+y(3)*y(4)*y(6)-y(4)^2*y(6)-3*x(1)*y(5)*y(6)+3*x(3)*y(5)*y(6)-2*x(4)*y(5)*y(6)-x(5)*y(5)*y(6)-x(6)*y(5)*y(6)-3*x(8)*y(5)*y(6)+2*y(1)*y(5)*y(6)-y(2)*y(5)*y(6)-2*y(3)*y(5)*y(6)+2*y(4)*y(5)*y(6)+3*y(5)^2*y(6)+x(1)*y(6)^2+2*x(2)*y(6)^2-2*x(5)*y(6)^2+x(6)*y(6)^2+x(7)*y(6)^2+x(8)*y(6)^2+2*y(2)*y(6)^2+2*y(3)*y(6)^2-2*y(4)*y(6)^2+3*y(5)*y(6)^2+3*y(6)^3-2*x(1)*x(2)*y(7)+3*x(2)^2*y(7)-x(1)*x(4)*y(7)-x(2)*x(4)*y(7)+x(3)*x(4)*y(7)-2*x(1)*x(5)*y(7)-3*x(2)*x(5)*y(7)-3*x(1)*x(6)*y(7)-3*x(2)*x(6)*y(7)+3*x(3)*x(6)*y(7)-x(4)*x(6)*y(7)-2*x(5)*x(6)*y(7)+x(6)^2*y(7)-2*x(1)*x(7)*y(7)+x(2)*x(7)*y(7)-x(3)*x(7)*y(7)-x(4)*x(7)*y(7)-x(7)^2*y(7)-2*x(1)*x(8)*y(7)+x(2)*x(8)*y(7)-2*x(3)*x(8)*y(7)+3*x(5)*x(8)*y(7)-2*x(6)*x(8)*y(7)-x(7)*x(8)*y(7)+2*x(1)*y(1)*y(7)-x(2)*y(1)*y(7)-x(4)*y(1)*y(7)+2*x(5)*y(1)*y(7)+2*x(6)*y(1)*y(7)-x(7)*y(1)*y(7)+2*x(2)*y(2)*y(7)+3*x(3)*y(2)*y(7)-x(4)*y(2)*y(7)+2*x(6)*y(2)*y(7)-2*x(7)*y(2)*y(7)-3*x(8)*y(2)*y(7)+2*y(1)*y(2)*y(7)-x(1)*y(3)*y(7)+2*x(2)*y(3)*y(7)+3*x(3)*y(3)*y(7)-2*x(4)*y(3)*y(7)+2*x(5)*y(3)*y(7)-2*x(6)*y(3)*y(7)-2*x(7)*y(3)*y(7)+2*x(8)*y(3)*y(7)-2*y(1)*y(3)*y(7)-y(2)*y(3)*y(7)-3*y(3)^2*y(7)-x(2)*y(4)*y(7)-2*x(3)*y(4)*y(7)-2*x(4)*y(4)*y(7)-2*x(5)*y(4)*y(7)-x(6)*y(4)*y(7)+x(7)*y(4)*y(7)-2*x(8)*y(4)*y(7)-2*y(1)*y(4)*y(7)+3*y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+2*y(4)^2*y(7)+3*x(1)*y(5)*y(7)+3*x(2)*y(5)*y(7)-x(3)*y(5)*y(7)-x(4)*y(5)*y(7)-2*x(6)*y(5)*y(7)+2*x(7)*y(5)*y(7)-x(8)*y(5)*y(7)+3*y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(3)*y(5)*y(7)-2*y(4)*y(5)*y(7)+x(3)*y(6)*y(7)-2*x(4)*y(6)*y(7)+2*x(6)*y(6)*y(7)+3*x(7)*y(6)*y(7)+3*x(8)*y(6)*y(7)+2*y(1)*y(6)*y(7)-2*y(4)*y(6)*y(7)+2*y(5)*y(6)*y(7)+2*y(6)^2*y(7)+x(1)*y(7)^2+2*x(3)*y(7)^2+2*x(4)*y(7)^2-3*x(6)*y(7)^2-2*x(7)*y(7)^2+2*x(8)*y(7)^2-3*y(4)*y(7)^2-2*y(6)*y(7)^2-y(7)^3+x(1)^2*y(8)+3*x(1)*x(2)*y(8)-3*x(2)^2*y(8)+2*x(2)*x(3)*y(8)-3*x(2)*x(4)*y(8)+3*x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+3*x(2)*x(5)*y(8)-3*x(5)^2*y(8)-2*x(1)*x(6)*y(8)-2*x(2)*x(6)*y(8)-x(4)*x(6)*y(8)+2*x(5)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)-x(3)*x(7)*y(8)+2*x(4)*x(7)*y(8)+3*x(5)*x(7)*y(8)-x(6)*x(7)*y(8)-2*x(7)^2*y(8)-3*x(1)*x(8)*y(8)-2*x(2)*x(8)*y(8)+2*x(3)*x(8)*y(8)+x(4)*x(8)*y(8)+2*x(6)*x(8)*y(8)-x(7)*x(8)*y(8)-3*x(8)^2*y(8)+x(1)*y(1)*y(8)+x(2)*y(1)*y(8)-3*x(3)*y(1)*y(8)-3*x(4)*y(1)*y(8)-3*x(5)*y(1)*y(8)+2*x(7)*y(1)*y(8)-3*x(8)*y(1)*y(8)+3*y(1)^2*y(8)-x(2)*y(2)*y(8)+3*x(3)*y(2)*y(8)+3*x(4)*y(2)*y(8)-3*x(5)*y(2)*y(8)+3*x(6)*y(2)*y(8)+3*x(7)*y(2)*y(8)+3*x(8)*y(2)*y(8)-3*y(1)*y(2)*y(8)+y(2)^2*y(8)-3*x(1)*y(3)*y(8)-2*x(2)*y(3)*y(8)+3*x(3)*y(3)*y(8)+x(4)*y(3)*y(8)-3*x(5)*y(3)*y(8)+3*x(6)*y(3)*y(8)-2*x(7)*y(3)*y(8)-3*x(8)*y(3)*y(8)+2*y(1)*y(3)*y(8)+3*y(2)*y(3)*y(8)-3*y(3)^2*y(8)-2*x(1)*y(4)*y(8)+x(2)*y(4)*y(8)-x(4)*y(4)*y(8)-3*x(5)*y(4)*y(8)+2*x(6)*y(4)*y(8)+x(8)*y(4)*y(8)+y(1)*y(4)*y(8)-y(2)*y(4)*y(8)-2*y(3)*y(4)*y(8)+2*y(4)^2*y(8)-3*x(1)*y(5)*y(8)+3*x(2)*y(5)*y(8)+3*x(3)*y(5)*y(8)-3*x(4)*y(5)*y(8)+2*x(5)*y(5)*y(8)+x(6)*y(5)*y(8)-3*x(7)*y(5)*y(8)+2*x(8)*y(5)*y(8)+3*y(1)*y(5)*y(8)+y(2)*y(5)*y(8)-3*y(3)*y(5)*y(8)+2*y(4)*y(5)*y(8)-2*y(5)^2*y(8)+3*x(1)*y(6)*y(8)+3*x(3)*y(6)*y(8)-3*x(4)*y(6)*y(8)-3*x(5)*y(6)*y(8)-x(6)*y(6)*y(8)+x(7)*y(6)*y(8)+x(8)*y(6)*y(8)-3*y(1)*y(6)*y(8)+2*y(2)*y(6)*y(8)+y(4)*y(6)*y(8)-y(5)*y(6)*y(8)+2*x(1)*y(7)*y(8)+2*x(2)*y(7)*y(8)+2*x(3)*y(7)*y(8)+3*x(5)*y(7)*y(8)-2*x(6)*y(7)*y(8)-2*y(1)*y(7)*y(8)-3*y(3)*y(7)*y(8)-y(4)*y(7)*y(8)+y(5)*y(7)*y(8)-2*y(6)*y(7)*y(8)-x(1)*y(8)^2+x(2)*y(8)^2+3*x(4)*y(8)^2-2*x(6)*y(8)^2-2*x(7)*y(8)^2+x(8)*y(8)^2-3*y(2)*y(8)^2+y(3)*y(8)^2+2*y(5)*y(8)^2-2*y(6)*y(8)^2+y(7)*y(8)^2-2*y(8)^3-3*x(1)^2-3*x(1)*x(2)+x(2)^2-x(2)*x(3)-3*x(2)*x(4)+2*x(3)*x(4)+2*x(1)*x(5)-2*x(2)*x(5)+2*x(4)*x(5)-2*x(5)^2+3*x(2)*x(6)-3*x(3)*x(6)+2*x(4)*x(6)-3*x(5)*x(6)+x(6)^2-3*x(2)*x(7)+3*x(4)*x(7)+x(5)*x(7)-2*x(6)*x(7)+3*x(7)^2+2*x(1)*x(8)-x(2)*x(8)+x(3)*x(8)+2*x(5)*x(8)+3*x(6)*x(8)+3*x(7)*x(8)-2*x(8)^2+x(1)*y(1)+x(3)*y(1)-3*x(4)*y(1)+x(6)*y(1)-3*x(7)*y(1)+3*x(8)*y(1)-y(1)^2+2*x(1)*y(2)-2*x(2)*y(2)+2*x(3)*y(2)+2*x(4)*y(2)+2*x(5)*y(2)+3*x(6)*y(2)+x(7)*y(2)-x(8)*y(2)+y(1)*y(2)+3*y(2)^2+x(1)*y(3)+3*x(2)*y(3)+3*x(3)*y(3)-2*x(5)*y(3)+x(6)*y(3)+x(7)*y(3)+3*x(8)*y(3)-y(1)*y(3)+y(2)*y(3)-3*y(3)^2+2*x(1)*y(4)+x(2)*y(4)+2*x(3)*y(4)-3*x(4)*y(4)-2*x(7)*y(4)-2*x(8)*y(4)-2*y(1)*y(4)+y(2)*y(4)+y(3)*y(4)-3*y(4)^2-x(1)*y(5)+2*x(2)*y(5)+3*x(3)*y(5)-2*x(4)*y(5)-2*x(5)*y(5)-3*x(7)*y(5)+3*x(8)*y(5)+y(1)*y(5)+2*y(2)*y(5)-2*y(3)*y(5)-y(4)*y(5)-y(5)^2-2*x(1)*y(6)+2*x(2)*y(6)-3*x(3)*y(6)+x(4)*y(6)-2*x(5)*y(6)-3*x(6)*y(6)-x(7)*y(6)+x(8)*y(6)-3*y(1)*y(6)-3*y(3)*y(6)-y(4)*y(6)+3*y(5)*y(6)+2*y(6)^2+x(1)*y(7)+2*x(2)*y(7)-2*x(3)*y(7)-x(4)*y(7)+x(5)*y(7)-2*x(7)*y(7)-2*x(8)*y(7)-3*y(1)*y(7)-y(2)*y(7)+y(3)*y(7)-y(4)*y(7)+2*y(5)*y(7)+y(6)*y(7)+3*y(7)^2+x(1)*y(8)-3*x(2)*y(8)-2*x(3)*y(8)+2*x(4)*y(8)+x(5)*y(8)-3*x(7)*y(8)-2*x(8)*y(8)-y(1)*y(8)-2*y(3)*y(8)+2*y(4)*y(8)-3*y(5)*y(8)-2*y(7)*y(8)+y(8)^2-x(2)-3*x(3)+3*x(6)+x(7)+2*x(8)-3*y(1)+y(2)+3*y(4)+3*y(5)+y(6)+3*y(7)+2*y(8)-1
---
10
---
x(1)*x(5)+3*x(2)*x(5)-2*x(3)*x(5)+2*x(5)^2+3*x(1)*x(6)-3*x(2)*x(6)-2*x(3)*x(6)+2*x(5)*x(6)+x(6)^2+x(1)*x(7)+x(2)*x(7)+3*x(5)*x(7)-x(6)*x(7)+2*x(1)*x(8)+2*x(2)*x(8)-x(5)*x(8)+3*x(1)*y(1)+2*x(2)*y(1)+3*x(5)*y(1)+2*x(7)*y(1)+3*x(8)*y(1)+x(1)*y(2)+3*x(2)*y(2)+2*x(3)*y(2)-3*x(4)*y(2)-x(5)*y(2)+x(6)*y(2)-3*x(7)*y(2)-2*x(8)*y(2)-2*y(1)*y(2)+x(1)*y(3)+x(2)*y(3)-x(3)*y(3)+x(4)*y(3)-3*x(5)*y(3)+x(6)*y(3)-2*y(1)*y(3)+2*y(2)*y(3)+2*y(3)^2+2*x(1)*y(4)+x(2)*y(4)+x(3)*y(4)-x(4)*y(4)+x(5)*y(4)+3*x(6)*y(4)+3*x(7)*y(4)+2*x(8)*y(4)+y(1)*y(4)-3*y(2)*y(4)-y(3)*y(4)+y(4)^2+2*x(1)*y(5)-2*x(2)*y(5)+x(3)*y(5)-x(4)*y(5)+2*x(5)*y(5)-3*x(6)*y(5)-3*x(7)*y(5)+y(3)*y(5)+y(4)*y(5)+3*y(5)^2-3*x(1)*y(6)-2*x(3)*y(6)-2*x(4)*y(6)-x(5)*y(6)+x(6)*y(6)-2*x(7)*y(6)+3*x(8)*y(6)-3*y(1)*y(6)-y(3)*y(6)+y(4)*y(6)+2*y(5)*y(6)-2*x(2)*y(7)-3*x(3)*y(7)-3*x(4)*y(7)-2*x(6)*y(7)+3*x(7)*y(7)+x(8)*y(7)-y(3)*y(7)-2*y(4)*y(7)-y(5)*y(7)+2*y(6)*y(7)-2*y(7)^2-x(1)*y(8)-2*x(3)*y(8)+x(4)*y(8)+3*x(5)*y(8)-3*x(6)*y(8)-2*x(7)*y(8)+3*x(8)*y(8)+3*y(1)*y(8)-3*y(2)*y(8)+3*y(3)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)-2*y(7)*y(8)-2*y(8)^2+x(1)+2*x(2)+x(3)-2*x(4)+3*x(5)+2*x(6)-2*x(7)+y(1)+3*y(2)-y(4)+y(5)-y(6)-2*y(7)+y(8)+1
---
11
---
2*x(1)*x(3)+x(2)*x(3)+2*x(3)^2+3*x(3)*x(5)+3*x(3)*x(7)+3*x(6)*x(7)+x(7)^2-x(3)*x(8)+2*x(7)*x(8)+x(3)*y(1)+3*x(7)*y(1)+3*x(2)*y(2)-3*x(3)*y(2)-2*x(5)*y(2)+3*x(6)*y(2)+x(7)*y(2)-3*x(8)*y(2)+y(1)*y(2)+y(2)^2-2*x(1)*y(3)+2*x(2)*y(3)-2*x(3)*y(3)-x(5)*y(3)+3*x(6)*y(3)-3*x(7)*y(3)-2*x(8)*y(3)-3*y(2)*y(3)+2*x(2)*y(4)+x(3)*y(4)+3*x(4)*y(4)-2*x(6)*y(4)+x(7)*y(4)+2*x(8)*y(4)-y(1)*y(4)-3*y(2)*y(4)-x(2)*y(5)-3*x(3)*y(5)-x(4)*y(5)+3*x(6)*y(5)+2*x(7)*y(5)+3*x(8)*y(5)+y(2)*y(5)-3*y(4)*y(5)-3*y(5)^2-2*x(1)*y(6)-x(2)*y(6)-3*x(3)*y(6)-x(4)*y(6)-x(5)*y(6)+2*x(6)*y(6)-x(7)*y(6)+2*x(8)*y(6)-y(2)*y(6)+y(5)*y(6)-3*x(1)*y(7)+2*x(2)*y(7)+3*x(3)*y(7)+3*x(4)*y(7)+x(6)*y(7)-x(7)*y(7)-x(8)*y(7)+y(1)*y(7)+3*y(2)*y(7)+3*y(3)*y(7)+2*y(4)*y(7)-3*y(5)*y(7)-2*y(7)^2+x(1)*y(8)+x(2)*y(8)+2*x(3)*y(8)+3*x(4)*y(8)-x(6)*y(8)+x(7)*y(8)+2*x(8)*y(8)+y(1)*y(8)+2*y(2)*y(8)+y(5)*y(8)+3*y(7)*y(8)+2*y(8)^2+2*x(1)+2*x(2)-2*x(4)+3*x(5)+3*x(6)-x(7)-3*x(8)+3*y(1)+3*y(2)-y(3)-2*y(4)+3*y(5)+y(6)+y(7)-2*y(8)-2
---
12
---
3*x(3)*x(6)-2*x(5)*x(6)-3*x(6)^2-3*x(1)*x(7)+x(2)*x(7)+3*x(3)*x(7)+3*x(5)*x(7)+x(6)*x(7)-2*x(7)^2+3*x(1)*x(8)+2*x(3)*x(8)+2*x(6)*x(8)+2*x(7)*x(8)+3*x(3)*y(1)+2*x(6)*y(1)+x(7)*y(1)-3*x(1)*y(2)-x(2)*y(2)-3*x(3)*y(2)-2*x(5)*y(2)+x(6)*y(2)+3*x(8)*y(2)-2*y(1)*y(2)-y(2)^2-x(1)*y(3)+2*x(2)*y(3)-2*x(5)*y(3)-x(6)*y(3)+2*x(7)*y(3)-3*x(8)*y(3)-3*y(1)*y(3)+y(2)*y(3)-3*y(3)^2+3*x(1)*y(4)-3*x(3)*y(4)+2*x(5)*y(4)-2*x(6)*y(4)-3*x(7)*y(4)+y(1)*y(4)+y(2)*y(4)+3*y(3)*y(4)-2*x(1)*y(5)-x(2)*y(5)+2*x(3)*y(5)-2*x(5)*y(5)-2*x(6)*y(5)+y(1)*y(5)-y(2)*y(5)-3*y(3)*y(5)+3*y(4)*y(5)-3*y(5)^2+2*x(1)*y(6)+x(2)*y(6)-3*x(3)*y(6)-x(5)*y(6)+x(6)*y(6)-3*x(7)*y(6)+3*y(1)*y(6)-2*y(2)*y(6)-y(3)*y(6)-y(4)*y(6)-y(5)*y(6)-3*x(1)*y(7)-2*x(2)*y(7)-2*x(3)*y(7)-x(5)*y(7)+2*x(6)*y(7)+3*x(7)*y(7)-2*x(8)*y(7)-3*y(1)*y(7)-3*y(2)*y(7)-2*y(3)*y(7)+2*y(4)*y(7)+3*y(6)*y(7)-2*y(7)^2-x(1)*y(8)+2*x(2)*y(8)+2*x(3)*y(8)-x(5)*y(8)+3*x(6)*y(8)+3*x(7)*y(8)-2*x(8)*y(8)-3*y(1)*y(8)-y(2)*y(8)-3*y(3)*y(8)+2*y(4)*y(8)+y(5)*y(8)-3*y(6)*y(8)-3*y(8)^2+2*x(1)-x(2)-x(3)-3*x(5)+3*x(6)+3*x(7)-x(8)+2*y(1)-2*y(3)+2*y(4)+3*y(5)+3*y(7)-3*y(8)+1
---
13
---
2*x(1)*y(1)+x(2)*y(1)+2*x(3)*y(1)+3*x(5)*y(1)+3*x(7)*y(1)-x(8)*y(1)+y(1)^2-2*x(2)*y(2)+x(3)*y(2)+3*x(6)*y(2)+x(7)*y(2)-2*x(8)*y(2)+3*y(1)*y(2)+y(2)^2+x(5)*y(3)+3*x(6)*y(3)+2*y(1)*y(3)-3*y(2)*y(3)-2*x(2)*y(4)+2*x(5)*y(4)-x(6)*y(4)+2*y(1)*y(4)+y(3)*y(4)+3*x(2)*y(5)-3*y(1)*y(5)+3*y(4)*y(5)+x(2)*y(6)+3*x(3)*y(6)+3*x(5)*y(6)-2*x(6)*y(6)-x(7)*y(6)-3*x(8)*y(6)+2*y(1)*y(6)+y(2)*y(6)-3*y(3)*y(6)+y(4)*y(6)+2*y(6)^2-x(1)*y(7)+x(2)*y(7)-3*x(5)*y(7)+2*x(6)*y(7)-3*x(8)*y(7)-y(1)*y(7)-y(2)*y(7)+2*y(3)*y(7)+y(5)*y(7)-2*y(6)*y(7)-3*y(7)^2+2*x(1)*y(8)-x(2)*y(8)+x(5)*y(8)-3*x(6)*y(8)-x(7)*y(8)+2*x(8)*y(8)+2*y(1)*y(8)-2*y(2)*y(8)+3*y(3)*y(8)-y(4)*y(8)+3*y(5)*y(8)+y(6)*y(8)+3*y(7)*y(8)-2*y(8)^2-2*x(1)+x(2)-3*x(3)+2*x(5)+3*x(6)-2*x(7)-2*x(8)-y(2)+y(3)-3*y(5)+y(6)-2*y(7)+3*y(8)-1
---
14
---
3*x(1)*x(2)*y(2)-3*x(2)^2*y(2)+2*x(1)*x(5)*y(2)-3*x(2)*x(5)*y(2)+3*x(5)^2*y(2)+2*x(2)*x(6)*y(2)+3*x(6)^2*y(2)+3*x(5)*x(7)*y(2)-x(6)*x(7)*y(2)+x(3)*x(8)*y(2)+3*x(5)*x(8)*y(2)-x(6)*x(8)*y(2)-x(7)*x(8)*y(2)-2*x(1)*y(1)*y(2)-3*x(2)*y(1)*y(2)+x(5)*y(1)*y(2)-2*x(6)*y(1)*y(2)+x(1)*y(2)^2+2*x(2)*y(2)^2+x(5)*y(2)^2-2*x(6)*y(2)^2+x(1)*x(2)*y(3)-x(2)^2*y(3)+x(1)*x(5)*y(3)-3*x(2)*x(5)*y(3)+x(5)^2*y(3)-2*x(1)*x(6)*y(3)+x(2)*x(6)*y(3)-3*x(5)*x(6)*y(3)-2*x(6)^2*y(3)+x(5)*x(7)*y(3)+2*x(6)*x(7)*y(3)-2*x(1)*x(8)*y(3)-3*x(2)*x(8)*y(3)-3*x(3)*x(8)*y(3)-x(5)*x(8)*y(3)+x(7)*x(8)*y(3)-3*x(8)^2*y(3)-x(2)*y(1)*y(3)+x(5)*y(1)*y(3)-x(6)*y(1)*y(3)+x(7)*y(1)*y(3)-x(1)*y(2)*y(3)+3*x(2)*y(2)*y(3)-3*x(5)*y(2)*y(3)-2*x(6)*y(2)*y(3)-3*x(8)*y(2)*y(3)-3*y(2)^2*y(3)-x(5)*y(3)^2+3*x(8)*y(3)^2+y(1)*y(3)^2+y(2)*y(3)^2-3*x(1)*x(2)*y(4)-2*x(2)^2*y(4)+x(5)^2*y(4)+3*x(5)*x(6)*y(4)+x(6)^2*y(4)-2*x(1)*x(7)*y(4)+x(4)*x(7)*y(4)+3*x(5)*x(7)*y(4)-3*x(6)*x(7)*y(4)-x(7)^2*y(4)-3*x(1)*x(8)*y(4)-x(2)*x(8)*y(4)-x(3)*x(8)*y(4)-2*x(4)*x(8)*y(4)+2*x(5)*x(8)*y(4)-3*x(6)*x(8)*y(4)+2*x(7)*x(8)*y(4)-x(8)^2*y(4)-2*x(1)*y(1)*y(4)-3*x(2)*y(1)*y(4)-x(5)*y(1)*y(4)-2*x(6)*y(1)*y(4)+3*x(2)*y(2)*y(4)-3*x(4)*y(2)*y(4)-x(5)*y(2)*y(4)+x(6)*y(2)*y(4)+x(8)*y(2)*y(4)+2*y(1)*y(2)*y(4)-3*y(2)^2*y(4)+x(1)*y(3)*y(4)+3*x(2)*y(3)*y(4)+2*x(4)*y(3)*y(4)+2*x(5)*y(3)*y(4)+3*x(6)*y(3)*y(4)+3*y(1)*y(3)*y(4)+3*y(2)*y(3)*y(4)+3*y(3)^2*y(4)-3*x(1)*y(4)^2-2*x(2)*y(4)^2+x(4)*y(4)^2+x(5)*y(4)^2-3*x(6)*y(4)^2-x(7)*y(4)^2+3*x(8)*y(4)^2-y(1)*y(4)^2-2*y(2)*y(4)^2-3*y(3)*y(4)^2+3*x(5)*x(7)*y(5)-3*x(6)*x(7)*y(5)+3*x(1)*x(8)*y(5)-3*x(2)*x(8)*y(5)+3*x(1)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+2*x(5)*y(2)*y(5)+x(7)*y(2)*y(5)-x(1)*y(3)*y(5)+3*x(2)*y(3)*y(5)-x(3)*y(3)*y(5)+2*x(4)*y(3)*y(5)+3*x(5)*y(3)*y(5)-3*x(6)*y(3)*y(5)+2*x(7)*y(3)*y(5)+2*x(8)*y(3)*y(5)+2*x(1)*y(4)*y(5)-x(2)*y(4)*y(5)-3*x(3)*y(4)*y(5)+x(4)*y(4)*y(5)-3*x(5)*y(4)*y(5)-2*x(6)*y(4)*y(5)+3*x(7)*y(4)*y(5)+x(8)*y(4)*y(5)-y(1)*y(4)*y(5)+y(2)*y(4)*y(5)+3*y(3)*y(4)*y(5)-2*y(4)^2*y(5)+3*x(2)*y(5)^2-3*x(3)*y(5)^2+3*x(4)*y(5)^2-3*x(7)*y(5)^2+3*x(8)*y(5)^2-3*y(2)*y(5)^2-2*y(3)*y(5)^2-y(4)*y(5)^2-3*y(5)^3+2*x(1)*x(2)*y(6)-2*x(2)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)-3*x(5)^2*y(6)-2*x(1)*x(6)*y(6)+3*x(2)*x(6)*y(6)-3*x(5)*x(6)*y(6)-2*x(6)^2*y(6)+2*x(5)*x(7)*y(6)-3*x(6)*x(7)*y(6)-3*x(1)*x(8)*y(6)-x(2)*x(8)*y(6)-2*x(6)*x(8)*y(6)+2*x(7)*x(8)*y(6)+x(8)^2*y(6)+2*x(1)*y(1)*y(6)-x(6)*y(1)*y(6)-3*x(7)*y(1)*y(6)-3*x(1)*y(2)*y(6)+x(5)*y(2)*y(6)+2*x(6)*y(2)*y(6)+y(1)*y(2)*y(6)+3*x(1)*y(3)*y(6)+3*x(5)*y(3)*y(6)-3*x(6)*y(3)*y(6)-x(7)*y(3)*y(6)-2*x(8)*y(3)*y(6)+3*y(1)*y(3)*y(6)+2*y(2)*y(3)*y(6)+2*x(1)*y(4)*y(6)+2*x(2)*y(4)*y(6)+3*x(4)*y(4)*y(6)-2*x(5)*y(4)*y(6)-2*x(6)*y(4)*y(6)-3*x(7)*y(4)*y(6)+y(2)*y(4)*y(6)-y(3)*y(4)*y(6)+y(4)^2*y(6)+3*x(1)*y(5)*y(6)-3*x(3)*y(5)*y(6)+2*x(4)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+3*x(8)*y(5)*y(6)-2*y(1)*y(5)*y(6)+y(2)*y(5)*y(6)+2*y(3)*y(5)*y(6)-2*y(4)*y(5)*y(6)-3*y(5)^2*y(6)-x(1)*y(6)^2-2*x(2)*y(6)^2+2*x(5)*y(6)^2-x(6)*y(6)^2-x(7)*y(6)^2-x(8)*y(6)^2-2*y(2)*y(6)^2-2*y(3)*y(6)^2+2*y(4)*y(6)^2-3*y(5)*y(6)^2-3*y(6)^3+2*x(1)*x(2)*y(7)-3*x(2)^2*y(7)+x(1)*x(4)*y(7)+x(2)*x(4)*y(7)-x(3)*x(4)*y(7)+2*x(1)*x(5)*y(7)+3*x(2)*x(5)*y(7)+3*x(1)*x(6)*y(7)+3*x(2)*x(6)*y(7)-3*x(3)*x(6)*y(7)+x(4)*x(6)*y(7)+2*x(5)*x(6)*y(7)-x(6)^2*y(7)+2*x(1)*x(7)*y(7)-x(2)*x(7)*y(7)+x(3)*x(7)*y(7)+x(4)*x(7)*y(7)+x(7)^2*y(7)+2*x(1)*x(8)*y(7)-x(2)*x(8)*y(7)+2*x(3)*x(8)*y(7)-3*x(5)*x(8)*y(7)+2*x(6)*x(8)*y(7)+x(7)*x(8)*y(7)-2*x(1)*y(1)*y(7)+x(2)*y(1)*y(7)+x(4)*y(1)*y(7)-2*x(5)*y(1)*y(7)-2*x(6)*y(1)*y(7)+x(7)*y(1)*y(7)-2*x(2)*y(2)*y(7)-3*x(3)*y(2)*y(7)+x(4)*y(2)*y(7)-2*x(6)*y(2)*y(7)+2*x(7)*y(2)*y(7)+3*x(8)*y(2)*y(7)-2*y(1)*y(2)*y(7)+x(1)*y(3)*y(7)-2*x(2)*y(3)*y(7)-3*x(3)*y(3)*y(7)+2*x(4)*y(3)*y(7)-2*x(5)*y(3)*y(7)+2*x(6)*y(3)*y(7)+2*x(7)*y(3)*y(7)-2*x(8)*y(3)*y(7)+2*y(1)*y(3)*y(7)+y(2)*y(3)*y(7)+3*y(3)^2*y(7)+x(2)*y(4)*y(7)+2*x(3)*y(4)*y(7)+2*x(4)*y(4)*y(7)+2*x(5)*y(4)*y(7)+x(6)*y(4)*y(7)-x(7)*y(4)*y(7)+2*x(8)*y(4)*y(7)+2*y(1)*y(4)*y(7)-3*y(2)*y(4)*y(7)-y(3)*y(4)*y(7)-2*y(4)^2*y(7)-3*x(1)*y(5)*y(7)-3*x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(4)*y(5)*y(7)+2*x(6)*y(5)*y(7)-2*x(7)*y(5)*y(7)+x(8)*y(5)*y(7)-3*y(1)*y(5)*y(7)-y(2)*y(5)*y(7)-y(3)*y(5)*y(7)+2*y(4)*y(5)*y(7)-x(3)*y(6)*y(7)+2*x(4)*y(6)*y(7)-2*x(6)*y(6)*y(7)-3*x(7)*y(6)*y(7)-3*x(8)*y(6)*y(7)-2*y(1)*y(6)*y(7)+2*y(4)*y(6)*y(7)-2*y(5)*y(6)*y(7)-2*y(6)^2*y(7)-x(1)*y(7)^2-2*x(3)*y(7)^2-2*x(4)*y(7)^2+3*x(6)*y(7)^2+2*x(7)*y(7)^2-2*x(8)*y(7)^2+3*y(4)*y(7)^2+2*y(6)*y(7)^2+y(7)^3-x(1)^2*y(8)-3*x(1)*x(2)*y(8)+3*x(2)^2*y(8)-2*x(2)*x(3)*y(8)+3*x(2)*x(4)*y(8)-3*x(3)*x(4)*y(8)-x(1)*x(5)*y(8)-3*x(2)*x(5)*y(8)+3*x(5)^2*y(8)+2*x(1)*x(6)*y(8)+2*x(2)*x(6)*y(8)+x(4)*x(6)*y(8)-2*x(5)*x(6)*y(8)-x(6)^2*y(8)-x(1)*x(7)*y(8)-x(2)*x(7)*y(8)+x(3)*x(7)*y(8)-2*x(4)*x(7)*y(8)-3*x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+2*x(7)^2*y(8)+3*x(1)*x(8)*y(8)+2*x(2)*x(8)*y(8)-2*x(3)*x(8)*y(8)-x(4)*x(8)*y(8)-2*x(6)*x(8)*y(8)+x(7)*x(8)*y(8)+3*x(8)^2*y(8)-x(1)*y(1)*y(8)-x(2)*y(1)*y(8)+3*x(3)*y(1)*y(8)+3*x(4)*y(1)*y(8)+3*x(5)*y(1)*y(8)-2*x(7)*y(1)*y(8)+3*x(8)*y(1)*y(8)-3*y(1)^2*y(8)+x(2)*y(2)*y(8)-3*x(3)*y(2)*y(8)-3*x(4)*y(2)*y(8)+3*x(5)*y(2)*y(8)-3*x(6)*y(2)*y(8)-3*x(7)*y(2)*y(8)-3*x(8)*y(2)*y(8)+3*y(1)*y(2)*y(8)-y(2)^2*y(8)+3*x(1)*y(3)*y(8)+2*x(2)*y(3)*y(8)-3*x(3)*y(3)*y(8)-x(4)*y(3)*y(8)+3*x(5)*y(3)*y(8)-3*x(6)*y(3)*y(8)+2*x(7)*y(3)*y(8)+3*x(8)*y(3)*y(8)-2*y(1)*y(3)*y(8)-3*y(2)*y(3)*y(8)+3*y(3)^2*y(8)+2*x(1)*y(4)*y(8)-x(2)*y(4)*y(8)+x(4)*y(4)*y(8)+3*x(5)*y(4)*y(8)-2*x(6)*y(4)*y(8)-x(8)*y(4)*y(8)-y(1)*y(4)*y(8)+y(2)*y(4)*y(8)+2*y(3)*y(4)*y(8)-2*y(4)^2*y(8)+3*x(1)*y(5)*y(8)-3*x(2)*y(5)*y(8)-3*x(3)*y(5)*y(8)+3*x(4)*y(5)*y(8)-2*x(5)*y(5)*y(8)-x(6)*y(5)*y(8)+3*x(7)*y(5)*y(8)-2*x(8)*y(5)*y(8)-3*y(1)*y(5)*y(8)-y(2)*y(5)*y(8)+3*y(3)*y(5)*y(8)-2*y(4)*y(5)*y(8)+2*y(5)^2*y(8)-3*x(1)*y(6)*y(8)-3*x(3)*y(6)*y(8)+3*x(4)*y(6)*y(8)+3*x(5)*y(6)*y(8)+x(6)*y(6)*y(8)-x(7)*y(6)*y(8)-x(8)*y(6)*y(8)+3*y(1)*y(6)*y(8)-2*y(2)*y(6)*y(8)-y(4)*y(6)*y(8)+y(5)*y(6)*y(8)-2*x(1)*y(7)*y(8)-2*x(2)*y(7)*y(8)-2*x(3)*y(7)*y(8)-3*x(5)*y(7)*y(8)+2*x(6)*y(7)*y(8)+2*y(1)*y(7)*y(8)+3*y(3)*y(7)*y(8)+y(4)*y(7)*y(8)-y(5)*y(7)*y(8)+2*y(6)*y(7)*y(8)+x(1)*y(8)^2-x(2)*y(8)^2-3*x(4)*y(8)^2+2*x(6)*y(8)^2+2*x(7)*y(8)^2-x(8)*y(8)^2+3*y(2)*y(8)^2-y(3)*y(8)^2-2*y(5)*y(8)^2+2*y(6)*y(8)^2-y(7)*y(8)^2+2*y(8)^3-2*x(1)^2-3*x(1)*x(2)-x(2)^2+2*x(1)*x(3)+2*x(2)*x(3)+3*x(2)*x(4)-2*x(3)*x(4)+x(1)*x(5)+2*x(3)*x(5)-2*x(4)*x(5)-x(5)^2-2*x(2)*x(6)-x(3)*x(6)-2*x(4)*x(6)+3*x(5)*x(6)+2*x(6)^2+3*x(1)*x(7)-3*x(2)*x(7)-3*x(4)*x(7)+x(5)*x(7)+3*x(6)*x(7)-3*x(7)^2-3*x(1)*x(8)-x(2)*x(8)-x(3)*x(8)-x(5)*x(8)-3*x(6)*x(8)-3*x(7)*x(8)+2*x(8)^2+3*x(2)*y(1)-x(3)*y(1)+3*x(4)*y(1)+3*x(5)*y(1)+x(6)*y(1)-3*x(7)*y(1)-x(8)*y(1)-3*y(1)^2-3*x(1)*y(2)-2*x(3)*y(2)-x(4)*y(2)+3*x(5)*y(2)+x(6)*y(2)+2*x(8)*y(2)+3*y(1)*y(2)+2*y(2)^2-3*x(1)*y(3)-2*x(2)*y(3)-x(3)*y(3)-3*x(6)*y(3)+2*x(7)*y(3)+x(8)*y(3)+3*y(2)*y(3)-2*y(3)^2+x(1)*y(4)-2*x(3)*y(4)+3*x(4)*y(4)-2*x(6)*y(4)-3*x(7)*y(4)+x(8)*y(4)-2*y(1)*y(4)+2*y(2)*y(4)+3*y(3)*y(4)-3*y(4)^2+2*x(1)*y(5)+2*x(2)*y(5)-3*x(3)*y(5)-2*x(4)*y(5)+3*x(5)*y(5)-x(6)*y(5)-3*x(7)*y(5)-2*y(1)*y(5)+3*y(2)*y(5)+2*y(4)*y(5)+y(5)^2+x(1)*y(6)-3*x(2)*y(6)+3*x(3)*y(6)+2*x(5)*y(6)-3*x(6)*y(6)-x(7)*y(6)+2*x(8)*y(6)+3*y(2)*y(6)+3*y(3)*y(6)+y(4)*y(6)-3*y(5)*y(6)-2*y(6)^2-x(1)*y(7)+x(2)*y(7)-3*x(3)*y(7)+x(4)*y(7)-2*x(5)*y(7)+x(6)*y(7)-3*x(7)*y(7)+x(8)*y(7)+2*y(1)*y(7)+3*y(2)*y(7)+2*y(3)*y(7)-y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+3*y(7)^2-2*x(1)*y(8)+3*x(2)*y(8)+3*x(3)*y(8)+2*x(4)*y(8)+2*x(5)*y(8)+2*x(6)*y(8)+2*x(7)*y(8)-2*x(8)*y(8)+3*y(1)*y(8)+3*y(3)*y(8)-2*y(4)*y(8)+y(5)*y(8)-2*y(6)*y(8)+2*y(7)*y(8)-x(1)+x(2)+2*x(4)-2*x(5)-2*x(6)-x(7)+3*x(8)+3*y(3)-2*y(4)-2*y(5)+y(7)+2*y(8)+3
---
15
---
2*x(1)*x(7)+3*x(1)*x(8)-3*x(1)*y(2)-x(2)*y(2)-2*x(3)*y(2)-3*x(5)*y(2)-3*x(6)*y(2)-x(7)*y(2)-3*x(8)*y(2)-y(1)*y(2)-2*x(1)*y(3)+2*x(2)*y(3)+3*x(6)*y(3)-3*y(2)*y(3)+y(3)^2-x(1)*y(4)+x(2)*y(4)-3*x(6)*y(4)+y(2)*y(4)+y(3)*y(4)-2*x(1)*y(5)-x(6)*y(5)+y(2)*y(5)-y(4)*y(5)+3*x(1)*y(6)-3*x(6)*y(6)+x(7)*y(6)+2*x(8)*y(6)+3*y(1)*y(6)-2*y(2)*y(6)-2*y(3)*y(6)-3*y(4)*y(6)-y(5)*y(6)+3*y(6)^2-3*x(1)*y(7)-x(2)*y(7)-3*x(6)*y(7)-2*y(1)*y(7)+2*y(2)*y(7)+2*y(3)*y(7)-y(4)*y(7)-3*y(5)*y(7)-y(6)*y(7)-y(7)^2-2*x(1)*y(8)+2*x(2)*y(8)+x(3)*y(8)-3*x(5)*y(8)+2*x(6)*y(8)-y(1)*y(8)-3*y(2)*y(8)-y(3)*y(8)+2*y(4)*y(8)-2*y(5)*y(8)+2*y(6)*y(8)+2*y(7)*y(8)-3*x(1)-x(2)-3*x(3)+x(5)+x(6)-2*x(7)-3*x(8)+y(1)-3*y(2)+2*y(3)+3*y(4)-y(5)-y(6)+3*y(7)-2*y(8)-2
---
16
---
2*x(7)*x(8)+3*x(8)^2-2*x(7)*y(1)-3*x(8)*y(1)+3*x(3)*y(2)-2*x(6)*y(2)-2*x(7)*y(2)+3*x(8)*y(2)-3*y(1)*y(2)-3*y(2)^2+x(2)*y(3)+x(6)*y(3)-3*x(7)*y(3)-3*x(8)*y(3)+3*y(1)*y(3)-2*y(2)*y(3)-3*y(3)^2-2*x(2)*y(4)+x(3)*y(4)+3*x(6)*y(4)+x(7)*y(4)-x(8)*y(4)+y(1)*y(4)-y(2)*y(4)+y(3)*y(4)-3*x(2)*y(5)+x(6)*y(5)+x(7)*y(5)-x(8)*y(5)+y(1)*y(5)+y(3)*y(5)+y(4)*y(5)-3*x(2)*y(6)-3*x(6)*y(6)+3*x(7)*y(6)+2*x(8)*y(6)-2*y(1)*y(6)+3*y(3)*y(6)-3*y(4)*y(6)+2*x(2)*y(7)-x(3)*y(7)+2*x(6)*y(7)+x(7)*y(7)+3*x(8)*y(7)-y(1)*y(7)-2*y(2)*y(7)+2*y(3)*y(7)-3*y(4)*y(7)-3*y(5)*y(7)-2*y(7)^2-x(1)*y(8)+2*x(2)*y(8)-x(3)*y(8)-3*x(6)*y(8)-x(7)*y(8)-3*x(8)*y(8)+2*y(1)*y(8)-y(2)*y(8)-y(3)*y(8)+3*y(4)*y(8)+3*y(6)*y(8)+y(7)*y(8)-2*y(8)^2+3*x(1)-x(2)-x(3)+2*x(5)+x(7)-2*x(8)-3*y(1)-y(3)+y(4)-2*y(5)-2*y(6)-2*y(7)-3*y(8)-1
---
17
---
-2*x(1)*y(2)-x(2)*y(2)-x(4)*y(2)-3*x(5)*y(2)-3*x(7)*y(2)-3*x(8)*y(2)-y(1)*y(2)-y(2)^2-x(1)*y(3)-3*x(2)*y(3)-x(5)*y(3)+3*x(6)*y(3)-x(7)*y(3)-x(8)*y(3)-3*y(1)*y(3)+3*y(2)*y(3)+y(3)^2+x(2)*y(4)-x(4)*y(4)-x(5)*y(4)-3*x(6)*y(4)-3*x(7)*y(4)-2*x(8)*y(4)+y(1)*y(4)-2*y(2)*y(4)+y(3)*y(4)-2*y(4)^2-3*x(7)*y(5)+2*y(2)*y(5)-3*y(3)*y(5)-x(1)*y(6)+3*x(2)*y(6)-3*x(4)*y(6)+3*x(5)*y(6)+3*x(6)*y(6)-2*x(7)*y(6)-2*x(8)*y(6)-2*y(1)*y(6)-y(2)*y(6)-y(3)*y(6)-3*y(4)*y(6)+y(5)*y(6)+2*y(6)^2-2*x(1)*y(7)-2*x(3)*y(7)-x(4)*y(7)-2*x(5)*y(7)+x(6)*y(7)+x(8)*y(7)-2*y(1)*y(7)-2*y(2)*y(7)-3*y(3)*y(7)-y(5)*y(7)-y(6)*y(7)-2*y(7)^2+x(1)*y(8)+3*x(2)*y(8)-x(4)*y(8)-x(5)*y(8)+2*x(7)*y(8)-3*x(8)*y(8)+2*y(1)*y(8)-y(2)*y(8)-y(3)*y(8)-y(4)*y(8)-2*y(5)*y(8)+3*y(6)*y(8)-2*y(7)*y(8)-2*y(8)^2+3*x(1)-2*x(3)-x(4)+x(5)-3*x(6)+2*x(7)+x(8)-y(1)+2*y(2)+3*y(3)-y(4)-y(5)+3*y(6)-y(7)+y(8)-1
---
18
---
2*x(2)*y(2)-2*x(4)*y(2)-3*x(6)*y(2)+x(7)*y(2)+2*x(8)*y(2)+3*y(1)*y(2)+3*y(2)^2+2*x(4)*y(3)+2*x(6)*y(3)-2*x(7)*y(3)-3*y(1)*y(3)-y(2)*y(3)-x(2)*y(4)-x(4)*y(4)+2*x(5)*y(4)+2*x(6)*y(4)+2*x(7)*y(4)-3*x(8)*y(4)-2*y(2)*y(4)+2*y(3)*y(4)+y(4)^2+3*x(7)*y(5)+3*y(1)*y(5)-y(2)*y(5)+3*y(3)*y(5)-y(4)*y(5)+3*y(5)^2+2*x(2)*y(6)+2*x(4)*y(6)+2*x(6)*y(6)+3*x(7)*y(6)+x(8)*y(6)+2*y(1)*y(6)-y(2)*y(6)-2*y(3)*y(6)-y(5)*y(6)-2*y(6)^2+2*x(1)*y(7)-2*x(2)*y(7)-2*x(4)*y(7)+3*x(5)*y(7)-x(6)*y(7)-3*x(7)*y(7)-2*x(8)*y(7)+3*y(3)*y(7)+2*y(5)*y(7)+2*y(6)*y(7)+y(7)^2+2*x(2)*y(8)+3*x(4)*y(8)-2*x(5)*y(8)-3*x(6)*y(8)-2*x(7)*y(8)-2*x(8)*y(8)-3*y(1)*y(8)+y(2)*y(8)-y(3)*y(8)+2*y(4)*y(8)+3*y(5)*y(8)+2*y(6)*y(8)+3*y(8)^2+3*x(1)-x(2)+3*x(3)+x(4)+3*x(5)+3*x(7)+x(8)+y(1)+y(4)-2*y(5)-y(6)+3*y(7)+y(8)-3
---
19
---
2*x(5)*x(8)+3*x(6)*x(8)-x(7)*x(8)-2*x(8)^2-2*x(8)*y(1)+x(8)*y(2)+3*y(1)*y(2)+2*y(2)^2-2*x(8)*y(3)+2*y(2)*y(3)-2*x(5)*y(4)-3*x(6)*y(4)+3*x(8)*y(4)+3*y(1)*y(4)-y(2)*y(4)-y(4)^2+2*x(8)*y(5)+2*y(2)*y(5)-3*y(3)*y(5)-2*y(4)*y(5)+3*y(5)^2+3*x(8)*y(6)+2*y(2)*y(6)+3*y(3)*y(6)+3*y(4)*y(6)+2*y(5)*y(6)+3*y(6)^2+2*x(1)*y(7)-x(2)*y(7)-3*x(3)*y(7)+2*x(5)*y(7)-x(6)*y(7)+2*x(7)*y(7)+2*x(8)*y(7)+3*y(1)*y(7)+y(4)*y(7)+3*y(5)*y(7)-2*y(6)*y(7)+y(7)^2+3*x(1)*y(8)-3*x(2)*y(8)-2*x(3)*y(8)+2*x(5)*y(8)+x(6)*y(8)+2*x(7)*y(8)+2*x(8)*y(8)-3*y(1)*y(8)+y(2)*y(8)-3*y(3)*y(8)+y(4)*y(8)+y(5)*y(8)+3*y(6)*y(8)+y(7)*y(8)-3*x(2)+2*x(3)-3*x(5)+2*x(6)+3*x(7)-3*x(8)+2*y(3)-y(4)-2*y(5)-2*y(7)+3
---
20
---
-3*x(1)*x(2)*y(2)+3*x(2)^2*y(2)-2*x(1)*x(5)*y(2)+3*x(2)*x(5)*y(2)-3*x(5)^2*y(2)-2*x(2)*x(6)*y(2)-3*x(6)^2*y(2)-3*x(5)*x(7)*y(2)+x(6)*x(7)*y(2)-x(3)*x(8)*y(2)-3*x(5)*x(8)*y(2)+x(6)*x(8)*y(2)+x(7)*x(8)*y(2)+2*x(1)*y(1)*y(2)+3*x(2)*y(1)*y(2)-x(5)*y(1)*y(2)+2*x(6)*y(1)*y(2)-x(1)*y(2)^2-2*x(2)*y(2)^2-x(5)*y(2)^2+2*x(6)*y(2)^2-x(1)*x(2)*y(3)+x(2)^2*y(3)-x(1)*x(5)*y(3)+3*x(2)*x(5)*y(3)-x(5)^2*y(3)+2*x(1)*x(6)*y(3)-x(2)*x(6)*y(3)+3*x(5)*x(6)*y(3)+2*x(6)^2*y(3)-x(5)*x(7)*y(3)-2*x(6)*x(7)*y(3)+2*x(1)*x(8)*y(3)+3*x(2)*x(8)*y(3)+3*x(3)*x(8)*y(3)+x(5)*x(8)*y(3)-x(7)*x(8)*y(3)+3*x(8)^2*y(3)+x(2)*y(1)*y(3)-x(5)*y(1)*y(3)+x(6)*y(1)*y(3)-x(7)*y(1)*y(3)+x(1)*y(2)*y(3)-3*x(2)*y(2)*y(3)+3*x(5)*y(2)*y(3)+2*x(6)*y(2)*y(3)+3*x(8)*y(2)*y(3)+3*y(2)^2*y(3)+x(5)*y(3)^2-3*x(8)*y(3)^2-y(1)*y(3)^2-y(2)*y(3)^2+3*x(1)*x(2)*y(4)+2*x(2)^2*y(4)-x(5)^2*y(4)-3*x(5)*x(6)*y(4)-x(6)^2*y(4)+2*x(1)*x(7)*y(4)-x(4)*x(7)*y(4)-3*x(5)*x(7)*y(4)+3*x(6)*x(7)*y(4)+x(7)^2*y(4)+3*x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+2*x(4)*x(8)*y(4)-2*x(5)*x(8)*y(4)+3*x(6)*x(8)*y(4)-2*x(7)*x(8)*y(4)+x(8)^2*y(4)+2*x(1)*y(1)*y(4)+3*x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+2*x(6)*y(1)*y(4)-3*x(2)*y(2)*y(4)+3*x(4)*y(2)*y(4)+x(5)*y(2)*y(4)-x(6)*y(2)*y(4)-x(8)*y(2)*y(4)-2*y(1)*y(2)*y(4)+3*y(2)^2*y(4)-x(1)*y(3)*y(4)-3*x(2)*y(3)*y(4)-2*x(4)*y(3)*y(4)-2*x(5)*y(3)*y(4)-3*x(6)*y(3)*y(4)-3*y(1)*y(3)*y(4)-3*y(2)*y(3)*y(4)-3*y(3)^2*y(4)+3*x(1)*y(4)^2+2*x(2)*y(4)^2-x(4)*y(4)^2-x(5)*y(4)^2+3*x(6)*y(4)^2+x(7)*y(4)^2-3*x(8)*y(4)^2+y(1)*y(4)^2+2*y(2)*y(4)^2+3*y(3)*y(4)^2-3*x(5)*x(7)*y(5)+3*x(6)*x(7)*y(5)-3*x(1)*x(8)*y(5)+3*x(2)*x(8)*y(5)-3*x(1)*y(1)*y(5)-x(1)*y(2)*y(5)-x(2)*y(2)*y(5)-2*x(5)*y(2)*y(5)-x(7)*y(2)*y(5)+x(1)*y(3)*y(5)-3*x(2)*y(3)*y(5)+x(3)*y(3)*y(5)-2*x(4)*y(3)*y(5)-3*x(5)*y(3)*y(5)+3*x(6)*y(3)*y(5)-2*x(7)*y(3)*y(5)-2*x(8)*y(3)*y(5)-2*x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+3*x(3)*y(4)*y(5)-x(4)*y(4)*y(5)+3*x(5)*y(4)*y(5)+2*x(6)*y(4)*y(5)-3*x(7)*y(4)*y(5)-x(8)*y(4)*y(5)+y(1)*y(4)*y(5)-y(2)*y(4)*y(5)-3*y(3)*y(4)*y(5)+2*y(4)^2*y(5)-3*x(2)*y(5)^2+3*x(3)*y(5)^2-3*x(4)*y(5)^2+3*x(7)*y(5)^2-3*x(8)*y(5)^2+3*y(2)*y(5)^2+2*y(3)*y(5)^2+y(4)*y(5)^2+3*y(5)^3-2*x(1)*x(2)*y(6)+2*x(2)^2*y(6)-x(1)*x(5)*y(6)-x(2)*x(5)*y(6)+3*x(5)^2*y(6)+2*x(1)*x(6)*y(6)-3*x(2)*x(6)*y(6)+3*x(5)*x(6)*y(6)+2*x(6)^2*y(6)-2*x(5)*x(7)*y(6)+3*x(6)*x(7)*y(6)+3*x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+2*x(6)*x(8)*y(6)-2*x(7)*x(8)*y(6)-x(8)^2*y(6)-2*x(1)*y(1)*y(6)+x(6)*y(1)*y(6)+3*x(7)*y(1)*y(6)+3*x(1)*y(2)*y(6)-x(5)*y(2)*y(6)-2*x(6)*y(2)*y(6)-y(1)*y(2)*y(6)-3*x(1)*y(3)*y(6)-3*x(5)*y(3)*y(6)+3*x(6)*y(3)*y(6)+x(7)*y(3)*y(6)+2*x(8)*y(3)*y(6)-3*y(1)*y(3)*y(6)-2*y(2)*y(3)*y(6)-2*x(1)*y(4)*y(6)-2*x(2)*y(4)*y(6)-3*x(4)*y(4)*y(6)+2*x(5)*y(4)*y(6)+2*x(6)*y(4)*y(6)+3*x(7)*y(4)*y(6)-y(2)*y(4)*y(6)+y(3)*y(4)*y(6)-y(4)^2*y(6)-3*x(1)*y(5)*y(6)+3*x(3)*y(5)*y(6)-2*x(4)*y(5)*y(6)-x(5)*y(5)*y(6)-x(6)*y(5)*y(6)-3*x(8)*y(5)*y(6)+2*y(1)*y(5)*y(6)-y(2)*y(5)*y(6)-2*y(3)*y(5)*y(6)+2*y(4)*y(5)*y(6)+3*y(5)^2*y(6)+x(1)*y(6)^2+2*x(2)*y(6)^2-2*x(5)*y(6)^2+x(6)*y(6)^2+x(7)*y(6)^2+x(8)*y(6)^2+2*y(2)*y(6)^2+2*y(3)*y(6)^2-2*y(4)*y(6)^2+3*y(5)*y(6)^2+3*y(6)^3-2*x(1)*x(2)*y(7)+3*x(2)^2*y(7)-x(1)*x(4)*y(7)-x(2)*x(4)*y(7)+x(3)*x(4)*y(7)-2*x(1)*x(5)*y(7)-3*x(2)*x(5)*y(7)-3*x(1)*x(6)*y(7)-3*x(2)*x(6)*y(7)+3*x(3)*x(6)*y(7)-x(4)*x(6)*y(7)-2*x(5)*x(6)*y(7)+x(6)^2*y(7)-2*x(1)*x(7)*y(7)+x(2)*x(7)*y(7)-x(3)*x(7)*y(7)-x(4)*x(7)*y(7)-x(7)^2*y(7)-2*x(1)*x(8)*y(7)+x(2)*x(8)*y(7)-2*x(3)*x(8)*y(7)+3*x(5)*x(8)*y(7)-2*x(6)*x(8)*y(7)-x(7)*x(8)*y(7)+2*x(1)*y(1)*y(7)-x(2)*y(1)*y(7)-x(4)*y(1)*y(7)+2*x(5)*y(1)*y(7)+2*x(6)*y(1)*y(7)-x(7)*y(1)*y(7)+2*x(2)*y(2)*y(7)+3*x(3)*y(2)*y(7)-x(4)*y(2)*y(7)+2*x(6)*y(2)*y(7)-2*x(7)*y(2)*y(7)-3*x(8)*y(2)*y(7)+2*y(1)*y(2)*y(7)-x(1)*y(3)*y(7)+2*x(2)*y(3)*y(7)+3*x(3)*y(3)*y(7)-2*x(4)*y(3)*y(7)+2*x(5)*y(3)*y(7)-2*x(6)*y(3)*y(7)-2*x(7)*y(3)*y(7)+2*x(8)*y(3)*y(7)-2*y(1)*y(3)*y(7)-y(2)*y(3)*y(7)-3*y(3)^2*y(7)-x(2)*y(4)*y(7)-2*x(3)*y(4)*y(7)-2*x(4)*y(4)*y(7)-2*x(5)*y(4)*y(7)-x(6)*y(4)*y(7)+x(7)*y(4)*y(7)-2*x(8)*y(4)*y(7)-2*y(1)*y(4)*y(7)+3*y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+2*y(4)^2*y(7)+3*x(1)*y(5)*y(7)+3*x(2)*y(5)*y(7)-x(3)*y(5)*y(7)-x(4)*y(5)*y(7)-2*x(6)*y(5)*y(7)+2*x(7)*y(5)*y(7)-x(8)*y(5)*y(7)+3*y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(3)*y(5)*y(7)-2*y(4)*y(5)*y(7)+x(3)*y(6)*y(7)-2*x(4)*y(6)*y(7)+2*x(6)*y(6)*y(7)+3*x(7)*y(6)*y(7)+3*x(8)*y(6)*y(7)+2*y(1)*y(6)*y(7)-2*y(4)*y(6)*y(7)+2*y(5)*y(6)*y(7)+2*y(6)^2*y(7)+x(1)*y(7)^2+2*x(3)*y(7)^2+2*x(4)*y(7)^2-3*x(6)*y(7)^2-2*x(7)*y(7)^2+2*x(8)*y(7)^2-3*y(4)*y(7)^2-2*y(6)*y(7)^2-y(7)^3+x(1)^2*y(8)+3*x(1)*x(2)*y(8)-3*x(2)^2*y(8)+2*x(2)*x(3)*y(8)-3*x(2)*x(4)*y(8)+3*x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+3*x(2)*x(5)*y(8)-3*x(5)^2*y(8)-2*x(1)*x(6)*y(8)-2*x(2)*x(6)*y(8)-x(4)*x(6)*y(8)+2*x(5)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)-x(3)*x(7)*y(8)+2*x(4)*x(7)*y(8)+3*x(5)*x(7)*y(8)-x(6)*x(7)*y(8)-2*x(7)^2*y(8)-3*x(1)*x(8)*y(8)-2*x(2)*x(8)*y(8)+2*x(3)*x(8)*y(8)+x(4)*x(8)*y(8)+2*x(6)*x(8)*y(8)-x(7)*x(8)*y(8)-3*x(8)^2*y(8)+x(1)*y(1)*y(8)+x(2)*y(1)*y(8)-3*x(3)*y(1)*y(8)-3*x(4)*y(1)*y(8)-3*x(5)*y(1)*y(8)+2*x(7)*y(1)*y(8)-3*x(8)*y(1)*y(8)+3*y(1)^2*y(8)-x(2)*y(2)*y(8)+3*x(3)*y(2)*y(8)+3*x(4)*y(2)*y(8)-3*x(5)*y(2)*y(8)+3*x(6)*y(2)*y(8)+3*x(7)*y(2)*y(8)+3*x(8)*y(2)*y(8)-3*y(1)*y(2)*y(8)+y(2)^2*y(8)-3*x(1)*y(3)*y(8)-2*x(2)*y(3)*y(8)+3*x(3)*y(3)*y(8)+x(4)*y(3)*y(8)-3*x(5)*y(3)*y(8)+3*x(6)*y(3)*y(8)-2*x(7)*y(3)*y(8)-3*x(8)*y(3)*y(8)+2*y(1)*y(3)*y(8)+3*y(2)*y(3)*y(8)-3*y(3)^2*y(8)-2*x(1)*y(4)*y(8)+x(2)*y(4)*y(8)-x(4)*y(4)*y(8)-3*x(5)*y(4)*y(8)+2*x(6)*y(4)*y(8)+x(8)*y(4)*y(8)+y(1)*y(4)*y(8)-y(2)*y(4)*y(8)-2*y(3)*y(4)*y(8)+2*y(4)^2*y(8)-3*x(1)*y(5)*y(8)+3*x(2)*y(5)*y(8)+3*x(3)*y(5)*y(8)-3*x(4)*y(5)*y(8)+2*x(5)*y(5)*y(8)+x(6)*y(5)*y(8)-3*x(7)*y(5)*y(8)+2*x(8)*y(5)*y(8)+3*y(1)*y(5)*y(8)+y(2)*y(5)*y(8)-3*y(3)*y(5)*y(8)+2*y(4)*y(5)*y(8)-2*y(5)^2*y(8)+3*x(1)*y(6)*y(8)+3*x(3)*y(6)*y(8)-3*x(4)*y(6)*y(8)-3*x(5)*y(6)*y(8)-x(6)*y(6)*y(8)+x(7)*y(6)*y(8)+x(8)*y(6)*y(8)-3*y(1)*y(6)*y(8)+2*y(2)*y(6)*y(8)+y(4)*y(6)*y(8)-y(5)*y(6)*y(8)+2*x(1)*y(7)*y(8)+2*x(2)*y(7)*y(8)+2*x(3)*y(7)*y(8)+3*x(5)*y(7)*y(8)-2*x(6)*y(7)*y(8)-2*y(1)*y(7)*y(8)-3*y(3)*y(7)*y(8)-y(4)*y(7)*y(8)+y(5)*y(7)*y(8)-2*y(6)*y(7)*y(8)-x(1)*y(8)^2+x(2)*y(8)^2+3*x(4)*y(8)^2-2*x(6)*y(8)^2-2*x(7)*y(8)^2+x(8)*y(8)^2-3*y(2)*y(8)^2+y(3)*y(8)^2+2*y(5)*y(8)^2-2*y(6)*y(8)^2+y(7)*y(8)^2-2*y(8)^3-3*x(1)^2-3*x(1)*x(2)+x(2)^2-x(2)*x(3)-3*x(2)*x(4)+2*x(3)*x(4)+2*x(1)*x(5)-2*x(2)*x(5)+2*x(4)*x(5)-2*x(5)^2+3*x(2)*x(6)+2*x(4)*x(6)-3*x(5)*x(6)+x(6)^2+x(1)*x(7)+2*x(2)*x(7)-x(3)*x(7)+3*x(4)*x(7)+x(5)*x(7)+2*x(1)*x(8)-x(2)*x(8)+x(3)*x(8)-x(5)*x(8)-3*x(6)*x(8)+3*x(7)*x(8)-2*x(8)^2+x(1)*y(1)-3*x(3)*y(1)-3*x(4)*y(1)-2*x(6)*y(1)+x(7)*y(1)+x(8)*y(1)+3*y(1)^2-x(1)*y(2)-x(2)*y(2)+2*x(4)*y(2)-3*x(5)*y(2)-2*x(6)*y(2)-x(7)*y(2)+3*x(8)*y(2)+2*y(1)*y(2)+2*y(2)^2-x(2)*y(3)+x(3)*y(3)-3*x(5)*y(3)+2*x(6)*y(3)-2*x(7)*y(3)-3*x(8)*y(3)+y(2)*y(3)+y(3)^2-x(1)*y(4)+2*x(3)*y(4)-3*x(4)*y(4)+2*x(7)*y(4)+3*x(8)*y(4)+y(1)*y(4)+y(2)*y(4)-2*y(3)*y(4)+3*y(4)^2-2*x(1)*y(5)-3*x(2)*y(5)-2*x(4)*y(5)+3*x(5)*y(5)-x(6)*y(5)-3*x(7)*y(5)-x(8)*y(5)+3*y(1)*y(5)-y(2)*y(5)+3*y(3)*y(5)-3*y(4)*y(5)+2*y(5)^2-3*x(1)*y(6)+x(2)*y(6)+3*x(3)*y(6)+x(4)*y(6)-2*x(6)*y(6)-2*x(7)*y(6)-3*x(8)*y(6)-3*y(1)*y(6)+y(2)*y(6)+y(3)*y(6)-y(4)*y(6)-2*y(5)*y(6)+y(6)^2+x(1)*y(7)-x(2)*y(7)+3*x(3)*y(7)-x(4)*y(7)+x(5)*y(7)-3*x(6)*y(7)-x(7)*y(7)+3*x(8)*y(7)+y(2)*y(7)-2*y(3)*y(7)-2*y(4)*y(7)+3*y(5)*y(7)-y(7)^2-2*x(1)*y(8)+2*x(2)*y(8)-x(3)*y(8)+2*x(4)*y(8)+3*x(6)*y(8)+x(7)*y(8)+2*x(8)*y(8)-y(1)*y(8)+2*y(2)*y(8)-y(3)*y(8)-2*y(4)*y(8)-3*y(5)*y(8)+2*y(6)*y(8)+3*y(7)*y(8)-3*y(8)^2-3*x(1)+2*x(2)-2*x(3)-3*x(7)-x(8)+2*y(1)-2*y(2)-y(3)-3*y(4)-3*y(5)+y(6)-y(7)+2*y(8)-2
---
21
---
-x(2)*y(2)+x(3)*y(2)-x(4)*y(2)-3*x(8)*y(2)+3*y(1)*y(2)-3*y(2)^2+2*x(2)*y(3)-x(3)*y(3)-x(4)*y(3)+2*x(6)*y(3)+2*x(8)*y(3)-2*y(1)*y(3)-3*y(2)*y(3)-x(2)*y(4)-x(3)*y(4)+x(4)*y(4)+2*x(8)*y(4)-2*y(1)*y(4)+2*y(2)*y(4)+2*y(3)*y(4)+3*x(3)*y(5)+2*y(3)*y(5)-x(2)*y(6)-3*x(3)*y(6)+2*x(6)*y(6)+x(8)*y(6)-y(1)*y(6)-2*y(2)*y(6)+2*y(4)*y(6)+y(5)*y(6)+3*y(6)^2+x(2)*y(7)+3*x(3)*y(7)+x(4)*y(7)-2*x(6)*y(7)+3*x(7)*y(7)+x(8)*y(7)+y(1)*y(7)-3*y(2)*y(7)+2*y(4)*y(7)+y(5)*y(7)-3*y(6)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)-2*x(3)*y(8)-2*x(4)*y(8)+3*x(5)*y(8)-2*x(7)*y(8)+x(8)*y(8)-3*y(1)*y(8)-2*y(3)*y(8)-2*y(4)*y(8)-2*y(6)*y(8)-2*y(8)^2+2*x(1)+2*x(2)-3*x(3)+2*x(4)+3*x(5)+x(6)-3*x(7)-x(8)-3*y(1)+2*y(2)-3*y(3)+y(4)+2*y(5)-3*y(6)+2*y(8)-3
---
22
---
-2*x(1)*y(2)+3*x(2)*y(2)-2*x(3)*y(2)-x(4)*y(2)-3*x(5)*y(2)+3*x(6)*y(2)-y(1)*y(2)+2*y(2)^2-3*x(1)*y(3)+x(2)*y(3)-2*x(3)*y(3)+x(4)*y(3)-x(5)*y(3)-x(6)*y(3)-2*y(1)*y(3)-y(2)*y(3)-3*x(1)*y(4)+2*x(2)*y(4)-x(3)*y(4)-2*x(4)*y(4)-x(5)*y(4)+x(6)*y(4)+3*y(1)*y(4)-y(2)*y(4)-y(3)*y(4)-3*y(4)^2-3*x(3)*y(5)-3*y(2)*y(5)+y(3)*y(5)-y(4)*y(5)-x(1)*y(6)+2*x(2)*y(6)+x(4)*y(6)+3*x(5)*y(6)+2*x(6)*y(6)+2*y(1)*y(6)+3*y(2)*y(6)-y(5)*y(6)-3*x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+3*x(4)*y(7)+2*x(6)*y(7)-x(8)*y(7)+2*y(1)*y(7)+2*y(2)*y(7)+3*y(3)*y(7)-3*y(4)*y(7)+3*y(5)*y(7)-2*y(6)*y(7)+y(7)^2+x(1)*y(8)-x(2)*y(8)+x(3)*y(8)-3*x(4)*y(8)+3*x(5)*y(8)+3*x(6)*y(8)+x(7)*y(8)-x(8)*y(8)-y(1)*y(8)-y(2)*y(8)-2*y(3)*y(8)+2*y(4)*y(8)-3*y(6)*y(8)-x(3)+3*x(5)-x(6)-2*x(7)-3*x(8)-3*y(1)+2*y(2)+y(3)+2*y(4)+2*y(6)+y(7)+2*y(8)-1
---
23
---
3*x(1)*x(2)*y(2)-3*x(2)^2*y(2)+2*x(1)*x(5)*y(2)-3*x(2)*x(5)*y(2)+3*x(5)^2*y(2)+2*x(2)*x(6)*y(2)+3*x(6)^2*y(2)+3*x(5)*x(7)*y(2)-x(6)*x(7)*y(2)+x(3)*x(8)*y(2)+3*x(5)*x(8)*y(2)-x(6)*x(8)*y(2)-x(7)*x(8)*y(2)-2*x(1)*y(1)*y(2)-3*x(2)*y(1)*y(2)+x(5)*y(1)*y(2)-2*x(6)*y(1)*y(2)+x(1)*y(2)^2+2*x(2)*y(2)^2+x(5)*y(2)^2-2*x(6)*y(2)^2+x(1)*x(2)*y(3)-x(2)^2*y(3)+x(1)*x(5)*y(3)-3*x(2)*x(5)*y(3)+x(5)^2*y(3)-2*x(1)*x(6)*y(3)+x(2)*x(6)*y(3)-3*x(5)*x(6)*y(3)-2*x(6)^2*y(3)+x(5)*x(7)*y(3)+2*x(6)*x(7)*y(3)-2*x(1)*x(8)*y(3)-3*x(2)*x(8)*y(3)-3*x(3)*x(8)*y(3)-x(5)*x(8)*y(3)+x(7)*x(8)*y(3)-3*x(8)^2*y(3)-x(2)*y(1)*y(3)+x(5)*y(1)*y(3)-x(6)*y(1)*y(3)+x(7)*y(1)*y(3)-x(1)*y(2)*y(3)+3*x(2)*y(2)*y(3)-3*x(5)*y(2)*y(3)-2*x(6)*y(2)*y(3)-3*x(8)*y(2)*y(3)-3*y(2)^2*y(3)-x(5)*y(3)^2+3*x(8)*y(3)^2+y(1)*y(3)^2+y(2)*y(3)^2-3*x(1)*x(2)*y(4)-2*x(2)^2*y(4)+x(5)^2*y(4)+3*x(5)*x(6)*y(4)+x(6)^2*y(4)-2*x(1)*x(7)*y(4)+x(4)*x(7)*y(4)+3*x(5)*x(7)*y(4)-3*x(6)*x(7)*y(4)-x(7)^2*y(4)-3*x(1)*x(8)*y(4)-x(2)*x(8)*y(4)-x(3)*x(8)*y(4)-2*x(4)*x(8)*y(4)+2*x(5)*x(8)*y(4)-3*x(6)*x(8)*y(4)+2*x(7)*x(8)*y(4)-x(8)^2*y(4)-2*x(1)*y(1)*y(4)-3*x(2)*y(1)*y(4)-x(5)*y(1)*y(4)-2*x(6)*y(1)*y(4)+3*x(2)*y(2)*y(4)-3*x(4)*y(2)*y(4)-x(5)*y(2)*y(4)+x(6)*y(2)*y(4)+x(8)*y(2)*y(4)+2*y(1)*y(2)*y(4)-3*y(2)^2*y(4)+x(1)*y(3)*y(4)+3*x(2)*y(3)*y(4)+2*x(4)*y(3)*y(4)+2*x(5)*y(3)*y(4)+3*x(6)*y(3)*y(4)+3*y(1)*y(3)*y(4)+3*y(2)*y(3)*y(4)+3*y(3)^2*y(4)-3*x(1)*y(4)^2-2*x(2)*y(4)^2+x(4)*y(4)^2+x(5)*y(4)^2-3*x(6)*y(4)^2-x(7)*y(4)^2+3*x(8)*y(4)^2-y(1)*y(4)^2-2*y(2)*y(4)^2-3*y(3)*y(4)^2+3*x(5)*x(7)*y(5)-3*x(6)*x(7)*y(5)+3*x(1)*x(8)*y(5)-3*x(2)*x(8)*y(5)+3*x(1)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+2*x(5)*y(2)*y(5)+x(7)*y(2)*y(5)-x(1)*y(3)*y(5)+3*x(2)*y(3)*y(5)-x(3)*y(3)*y(5)+2*x(4)*y(3)*y(5)+3*x(5)*y(3)*y(5)-3*x(6)*y(3)*y(5)+2*x(7)*y(3)*y(5)+2*x(8)*y(3)*y(5)+2*x(1)*y(4)*y(5)-x(2)*y(4)*y(5)-3*x(3)*y(4)*y(5)+x(4)*y(4)*y(5)-3*x(5)*y(4)*y(5)-2*x(6)*y(4)*y(5)+3*x(7)*y(4)*y(5)+x(8)*y(4)*y(5)-y(1)*y(4)*y(5)+y(2)*y(4)*y(5)+3*y(3)*y(4)*y(5)-2*y(4)^2*y(5)+3*x(2)*y(5)^2-3*x(3)*y(5)^2+3*x(4)*y(5)^2-3*x(7)*y(5)^2+3*x(8)*y(5)^2-3*y(2)*y(5)^2-2*y(3)*y(5)^2-y(4)*y(5)^2-3*y(5)^3+2*x(1)*x(2)*y(6)-2*x(2)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)-3*x(5)^2*y(6)-2*x(1)*x(6)*y(6)+3*x(2)*x(6)*y(6)-3*x(5)*x(6)*y(6)-2*x(6)^2*y(6)+2*x(5)*x(7)*y(6)-3*x(6)*x(7)*y(6)-3*x(1)*x(8)*y(6)-x(2)*x(8)*y(6)-2*x(6)*x(8)*y(6)+2*x(7)*x(8)*y(6)+x(8)^2*y(6)+2*x(1)*y(1)*y(6)-x(6)*y(1)*y(6)-3*x(7)*y(1)*y(6)-3*x(1)*y(2)*y(6)+x(5)*y(2)*y(6)+2*x(6)*y(2)*y(6)+y(1)*y(2)*y(6)+3*x(1)*y(3)*y(6)+3*x(5)*y(3)*y(6)-3*x(6)*y(3)*y(6)-x(7)*y(3)*y(6)-2*x(8)*y(3)*y(6)+3*y(1)*y(3)*y(6)+2*y(2)*y(3)*y(6)+2*x(1)*y(4)*y(6)+2*x(2)*y(4)*y(6)+3*x(4)*y(4)*y(6)-2*x(5)*y(4)*y(6)-2*x(6)*y(4)*y(6)-3*x(7)*y(4)*y(6)+y(2)*y(4)*y(6)-y(3)*y(4)*y(6)+y(4)^2*y(6)+3*x(1)*y(5)*y(6)-3*x(3)*y(5)*y(6)+2*x(4)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+3*x(8)*y(5)*y(6)-2*y(1)*y(5)*y(6)+y(2)*y(5)*y(6)+2*y(3)*y(5)*y(6)-2*y(4)*y(5)*y(6)-3*y(5)^2*y(6)-x(1)*y(6)^2-2*x(2)*y(6)^2+2*x(5)*y(6)^2-x(6)*y(6)^2-x(7)*y(6)^2-x(8)*y(6)^2-2*y(2)*y(6)^2-2*y(3)*y(6)^2+2*y(4)*y(6)^2-3*y(5)*y(6)^2-3*y(6)^3+2*x(1)*x(2)*y(7)-3*x(2)^2*y(7)+x(1)*x(4)*y(7)+x(2)*x(4)*y(7)-x(3)*x(4)*y(7)+2*x(1)*x(5)*y(7)+3*x(2)*x(5)*y(7)+3*x(1)*x(6)*y(7)+3*x(2)*x(6)*y(7)-3*x(3)*x(6)*y(7)+x(4)*x(6)*y(7)+2*x(5)*x(6)*y(7)-x(6)^2*y(7)+2*x(1)*x(7)*y(7)-x(2)*x(7)*y(7)+x(3)*x(7)*y(7)+x(4)*x(7)*y(7)+x(7)^2*y(7)+2*x(1)*x(8)*y(7)-x(2)*x(8)*y(7)+2*x(3)*x(8)*y(7)-3*x(5)*x(8)*y(7)+2*x(6)*x(8)*y(7)+x(7)*x(8)*y(7)-2*x(1)*y(1)*y(7)+x(2)*y(1)*y(7)+x(4)*y(1)*y(7)-2*x(5)*y(1)*y(7)-2*x(6)*y(1)*y(7)+x(7)*y(1)*y(7)-2*x(2)*y(2)*y(7)-3*x(3)*y(2)*y(7)+x(4)*y(2)*y(7)-2*x(6)*y(2)*y(7)+2*x(7)*y(2)*y(7)+3*x(8)*y(2)*y(7)-2*y(1)*y(2)*y(7)+x(1)*y(3)*y(7)-2*x(2)*y(3)*y(7)-3*x(3)*y(3)*y(7)+2*x(4)*y(3)*y(7)-2*x(5)*y(3)*y(7)+2*x(6)*y(3)*y(7)+2*x(7)*y(3)*y(7)-2*x(8)*y(3)*y(7)+2*y(1)*y(3)*y(7)+y(2)*y(3)*y(7)+3*y(3)^2*y(7)+x(2)*y(4)*y(7)+2*x(3)*y(4)*y(7)+2*x(4)*y(4)*y(7)+2*x(5)*y(4)*y(7)+x(6)*y(4)*y(7)-x(7)*y(4)*y(7)+2*x(8)*y(4)*y(7)+2*y(1)*y(4)*y(7)-3*y(2)*y(4)*y(7)-y(3)*y(4)*y(7)-2*y(4)^2*y(7)-3*x(1)*y(5)*y(7)-3*x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(4)*y(5)*y(7)+2*x(6)*y(5)*y(7)-2*x(7)*y(5)*y(7)+x(8)*y(5)*y(7)-3*y(1)*y(5)*y(7)-y(2)*y(5)*y(7)-y(3)*y(5)*y(7)+2*y(4)*y(5)*y(7)-x(3)*y(6)*y(7)+2*x(4)*y(6)*y(7)-2*x(6)*y(6)*y(7)-3*x(7)*y(6)*y(7)-3*x(8)*y(6)*y(7)-2*y(1)*y(6)*y(7)+2*y(4)*y(6)*y(7)-2*y(5)*y(6)*y(7)-2*y(6)^2*y(7)-x(1)*y(7)^2-2*x(3)*y(7)^2-2*x(4)*y(7)^2+3*x(6)*y(7)^2+2*x(7)*y(7)^2-2*x(8)*y(7)^2+3*y(4)*y(7)^2+2*y(6)*y(7)^2+y(7)^3-x(1)^2*y(8)-3*x(1)*x(2)*y(8)+3*x(2)^2*y(8)-2*x(2)*x(3)*y(8)+3*x(2)*x(4)*y(8)-3*x(3)*x(4)*y(8)-x(1)*x(5)*y(8)-3*x(2)*x(5)*y(8)+3*x(5)^2*y(8)+2*x(1)*x(6)*y(8)+2*x(2)*x(6)*y(8)+x(4)*x(6)*y(8)-2*x(5)*x(6)*y(8)-x(6)^2*y(8)-x(1)*x(7)*y(8)-x(2)*x(7)*y(8)+x(3)*x(7)*y(8)-2*x(4)*x(7)*y(8)-3*x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+2*x(7)^2*y(8)+3*x(1)*x(8)*y(8)+2*x(2)*x(8)*y(8)-2*x(3)*x(8)*y(8)-x(4)*x(8)*y(8)-2*x(6)*x(8)*y(8)+x(7)*x(8)*y(8)+3*x(8)^2*y(8)-x(1)*y(1)*y(8)-x(2)*y(1)*y(8)+3*x(3)*y(1)*y(8)+3*x(4)*y(1)*y(8)+3*x(5)*y(1)*y(8)-2*x(7)*y(1)*y(8)+3*x(8)*y(1)*y(8)-3*y(1)^2*y(8)+x(2)*y(2)*y(8)-3*x(3)*y(2)*y(8)-3*x(4)*y(2)*y(8)+3*x(5)*y(2)*y(8)-3*x(6)*y(2)*y(8)-3*x(7)*y(2)*y(8)-3*x(8)*y(2)*y(8)+3*y(1)*y(2)*y(8)-y(2)^2*y(8)+3*x(1)*y(3)*y(8)+2*x(2)*y(3)*y(8)-3*x(3)*y(3)*y(8)-x(4)*y(3)*y(8)+3*x(5)*y(3)*y(8)-3*x(6)*y(3)*y(8)+2*x(7)*y(3)*y(8)+3*x(8)*y(3)*y(8)-2*y(1)*y(3)*y(8)-3*y(2)*y(3)*y(8)+3*y(3)^2*y(8)+2*x(1)*y(4)*y(8)-x(2)*y(4)*y(8)+x(4)*y(4)*y(8)+3*x(5)*y(4)*y(8)-2*x(6)*y(4)*y(8)-x(8)*y(4)*y(8)-y(1)*y(4)*y(8)+y(2)*y(4)*y(8)+2*y(3)*y(4)*y(8)-2*y(4)^2*y(8)+3*x(1)*y(5)*y(8)-3*x(2)*y(5)*y(8)-3*x(3)*y(5)*y(8)+3*x(4)*y(5)*y(8)-2*x(5)*y(5)*y(8)-x(6)*y(5)*y(8)+3*x(7)*y(5)*y(8)-2*x(8)*y(5)*y(8)-3*y(1)*y(5)*y(8)-y(2)*y(5)*y(8)+3*y(3)*y(5)*y(8)-2*y(4)*y(5)*y(8)+2*y(5)^2*y(8)-3*x(1)*y(6)*y(8)-3*x(3)*y(6)*y(8)+3*x(4)*y(6)*y(8)+3*x(5)*y(6)*y(8)+x(6)*y(6)*y(8)-x(7)*y(6)*y(8)-x(8)*y(6)*y(8)+3*y(1)*y(6)*y(8)-2*y(2)*y(6)*y(8)-y(4)*y(6)*y(8)+y(5)*y(6)*y(8)-2*x(1)*y(7)*y(8)-2*x(2)*y(7)*y(8)-2*x(3)*y(7)*y(8)-3*x(5)*y(7)*y(8)+2*x(6)*y(7)*y(8)+2*y(1)*y(7)*y(8)+3*y(3)*y(7)*y(8)+y(4)*y(7)*y(8)-y(5)*y(7)*y(8)+2*y(6)*y(7)*y(8)+x(1)*y(8)^2-x(2)*y(8)^2-3*x(4)*y(8)^2+2*x(6)*y(8)^2+2*x(7)*y(8)^2-x(8)*y(8)^2+3*y(2)*y(8)^2-y(3)*y(8)^2-2*y(5)*y(8)^2+2*y(6)*y(8)^2-y(7)*y(8)^2+2*y(8)^3+3*x(1)^2+3*x(1)*x(2)-x(2)^2+x(2)*x(3)+3*x(2)*x(4)-2*x(3)*x(4)-2*x(1)*x(5)+2*x(2)*x(5)-2*x(4)*x(5)+2*x(5)^2-3*x(2)*x(6)+3*x(3)*x(6)-2*x(4)*x(6)+3*x(5)*x(6)-x(6)^2+3*x(2)*x(7)-3*x(4)*x(7)-x(5)*x(7)+2*x(6)*x(7)-3*x(7)^2-2*x(1)*x(8)+x(2)*x(8)-x(3)*x(8)-2*x(5)*x(8)-3*x(6)*x(8)-3*x(7)*x(8)+2*x(8)^2-x(1)*y(1)-x(3)*y(1)+3*x(4)*y(1)+2*x(6)*y(1)-3*x(7)*y(1)-x(8)*y(1)-3*y(1)^2+3*x(1)*y(2)+3*x(2)*y(2)-2*x(3)*y(2)-2*x(4)*y(2)+3*x(5)*y(2)-3*x(6)*y(2)+3*x(7)*y(2)-x(8)*y(2)+3*y(1)*y(2)+2*y(2)^2+2*x(2)*y(3)-x(3)*y(3)-2*x(5)*y(3)+3*x(6)*y(3)+2*x(7)*y(3)-2*x(8)*y(3)-3*y(1)*y(3)-y(2)*y(3)-y(3)^2+3*x(1)*y(4)-2*x(2)*y(4)-x(3)*y(4)+3*x(4)*y(4)-2*x(5)*y(4)-3*x(6)*y(4)+3*x(7)*y(4)-2*x(8)*y(4)-y(1)*y(4)-3*y(2)*y(4)+y(3)*y(4)+2*x(1)*y(5)+3*x(2)*y(5)+2*x(3)*y(5)+2*x(4)*y(5)-3*x(5)*y(5)+x(6)*y(5)-x(7)*y(5)-2*x(8)*y(5)-3*y(1)*y(5)-y(2)*y(5)-y(3)*y(5)+2*y(5)^2-3*x(1)*y(6)-3*x(2)*y(6)+2*x(3)*y(6)-x(4)*y(6)+2*x(5)*y(6)+2*x(6)*y(6)-2*x(7)*y(6)+x(8)*y(6)-2*y(1)*y(6)+2*y(2)*y(6)-y(3)*y(6)+2*y(5)*y(6)+2*x(1)*y(7)-x(2)*y(7)-3*x(3)*y(7)+x(4)*y(7)+3*x(5)*y(7)-x(7)*y(7)-x(8)*y(7)+3*y(1)*y(7)-2*y(2)*y(7)-2*y(3)*y(7)-3*y(4)*y(7)-y(5)*y(7)+3*y(6)*y(7)+y(7)^2+2*x(1)*y(8)+2*x(3)*y(8)-2*x(4)*y(8)+2*x(5)*y(8)-x(6)*y(8)+2*x(7)*y(8)-2*x(8)*y(8)-3*y(1)*y(8)+3*y(2)*y(8)-2*y(3)*y(8)+3*y(4)*y(8)+y(6)*y(8)-3*y(7)*y(8)+y(8)^2-3*x(1)-2*x(2)-3*x(5)+3*x(6)-2*x(7)+3*x(8)+3*y(1)-3*y(2)+y(3)+3*y(4)-3*y(5)+3*y(6)+2*y(7)+3*y(8)+2
---
24
---
2*x(1)*x(3)+x(2)*x(3)+2*x(3)^2+x(3)*x(4)+3*x(3)*x(5)-2*x(4)*x(5)+2*x(4)*x(6)-2*x(3)*x(7)+x(4)*x(7)-3*x(5)*x(7)-3*x(6)*x(7)+2*x(7)^2-x(2)*x(8)+2*x(3)*x(8)-2*x(4)*x(8)+3*x(5)*x(8)+3*x(6)*x(8)+2*x(7)*x(8)+x(3)*y(1)+3*x(4)*y(1)+3*x(7)*y(1)-x(8)*y(1)-3*x(1)*y(2)-3*x(2)*y(2)+x(3)*y(2)+x(4)*y(2)+x(7)*y(2)+x(8)*y(2)+2*x(1)*y(3)+2*x(2)*y(3)+2*x(3)*y(3)-x(4)*y(3)-x(7)*y(3)+x(8)*y(3)+2*x(2)*y(4)+2*x(4)*y(4)-x(7)*y(4)+x(8)*y(4)+3*y(2)*y(4)+2*y(3)*y(4)-3*x(3)*y(5)-3*x(4)*y(5)+x(7)*y(5)+3*x(8)*y(5)-3*x(1)*y(6)-x(2)*y(6)-2*x(3)*y(6)+x(4)*y(6)+x(7)*y(6)-y(2)*y(6)-2*y(4)*y(6)-y(5)*y(6)-2*y(6)^2-3*x(3)*y(7)-3*x(4)*y(7)-x(7)*y(7)+2*x(8)*y(7)+3*y(2)*y(7)-y(3)*y(7)-3*y(4)*y(7)-y(5)*y(7)+2*y(7)^2-3*x(2)*y(8)+x(3)*y(8)+2*x(4)*y(8)+3*x(6)*y(8)-3*x(7)*y(8)-x(8)*y(8)-y(2)*y(8)-3*y(3)*y(8)+3*y(4)*y(8)-3*y(5)*y(8)+y(6)*y(8)-y(7)*y(8)+y(8)^2-3*x(1)-2*x(2)-2*x(4)+2*x(5)+3*x(6)-3*x(7)-2*y(1)-3*y(2)-3*y(3)+2*y(4)-2*y(5)-y(6)-y(7)+2*y(8)+2
---
25
---
2*x(8)*y(2)+2*y(1)*y(2)-y(2)^2-2*x(2)*y(3)+y(2)*y(3)-3*x(2)*y(4)-2*x(7)*y(4)-x(8)*y(4)+2*y(1)*y(4)+y(2)*y(4)-3*y(3)*y(4)+y(4)^2-3*x(8)*y(5)-3*y(1)*y(5)-y(2)*y(5)+y(3)*y(5)-3*y(4)*y(5)-2*y(1)*y(6)+3*y(2)*y(6)-3*y(3)*y(6)+3*y(4)*y(6)-3*y(5)*y(6)+3*y(6)^2+3*x(2)*y(7)+2*y(1)*y(7)+2*y(2)*y(7)-3*y(4)*y(7)+2*y(6)*y(7)-2*y(7)^2+3*x(1)*y(8)-x(2)*y(8)+x(3)*y(8)+3*x(5)*y(8)+3*x(6)*y(8)-2*x(7)*y(8)-3*x(8)*y(8)+y(1)*y(8)-y(2)*y(8)-y(4)*y(8)+y(5)*y(8)-3*y(6)*y(8)+y(7)*y(8)-2*y(8)^2-3*x(2)-x(8)+y(1)+2*y(2)-3*y(4)+3*y(5)+3*y(7)+2*y(8)+2
---
26
---
-2*y(2)^2+2*x(2)*y(3)-3*y(2)*y(3)+x(2)*y(4)-3*x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+3*y(4)^2+3*x(8)*y(5)-y(2)*y(5)+2*y(3)*y(5)+y(4)*y(5)-3*y(5)^2+x(8)*y(6)-2*y(1)*y(6)-3*y(2)*y(6)+y(3)*y(6)-2*y(4)*y(6)+x(2)*y(7)-3*x(6)*y(7)-3*x(8)*y(7)+3*y(1)*y(7)-3*y(2)*y(7)+2*y(3)*y(7)+y(4)*y(7)+3*y(7)^2+2*x(1)*y(8)+3*x(2)*y(8)+2*x(3)*y(8)-3*x(5)*y(8)+x(7)*y(8)+x(8)*y(8)-y(1)*y(8)-y(3)*y(8)+y(4)*y(8)+2*y(5)*y(8)-2*y(6)*y(8)-y(7)*y(8)-3*y(8)^2-x(1)-3*x(3)-2*x(5)+2*x(6)-x(7)+x(8)-2*y(1)+3*y(2)-y(4)+3*y(5)+y(6)+y(7)
---
27
---
-3*x(1)*x(2)*y(2)+3*x(2)^2*y(2)-2*x(1)*x(5)*y(2)+3*x(2)*x(5)*y(2)-3*x(5)^2*y(2)-2*x(2)*x(6)*y(2)-3*x(6)^2*y(2)-3*x(5)*x(7)*y(2)+x(6)*x(7)*y(2)-x(3)*x(8)*y(2)-3*x(5)*x(8)*y(2)+x(6)*x(8)*y(2)+x(7)*x(8)*y(2)+2*x(1)*y(1)*y(2)+3*x(2)*y(1)*y(2)-x(5)*y(1)*y(2)+2*x(6)*y(1)*y(2)-x(1)*y(2)^2-2*x(2)*y(2)^2-x(5)*y(2)^2+2*x(6)*y(2)^2-x(1)*x(2)*y(3)+x(2)^2*y(3)-x(1)*x(5)*y(3)+3*x(2)*x(5)*y(3)-x(5)^2*y(3)+2*x(1)*x(6)*y(3)-x(2)*x(6)*y(3)+3*x(5)*x(6)*y(3)+2*x(6)^2*y(3)-x(5)*x(7)*y(3)-2*x(6)*x(7)*y(3)+2*x(1)*x(8)*y(3)+3*x(2)*x(8)*y(3)+3*x(3)*x(8)*y(3)+x(5)*x(8)*y(3)-x(7)*x(8)*y(3)+3*x(8)^2*y(3)+x(2)*y(1)*y(3)-x(5)*y(1)*y(3)+x(6)*y(1)*y(3)-x(7)*y(1)*y(3)+x(1)*y(2)*y(3)-3*x(2)*y(2)*y(3)+3*x(5)*y(2)*y(3)+2*x(6)*y(2)*y(3)+3*x(8)*y(2)*y(3)+3*y(2)^2*y(3)+x(5)*y(3)^2-3*x(8)*y(3)^2-y(1)*y(3)^2-y(2)*y(3)^2+3*x(1)*x(2)*y(4)+2*x(2)^2*y(4)-x(5)^2*y(4)-3*x(5)*x(6)*y(4)-x(6)^2*y(4)+2*x(1)*x(7)*y(4)-x(4)*x(7)*y(4)-3*x(5)*x(7)*y(4)+3*x(6)*x(7)*y(4)+x(7)^2*y(4)+3*x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+2*x(4)*x(8)*y(4)-2*x(5)*x(8)*y(4)+3*x(6)*x(8)*y(4)-2*x(7)*x(8)*y(4)+x(8)^2*y(4)+2*x(1)*y(1)*y(4)+3*x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+2*x(6)*y(1)*y(4)-3*x(2)*y(2)*y(4)+3*x(4)*y(2)*y(4)+x(5)*y(2)*y(4)-x(6)*y(2)*y(4)-x(8)*y(2)*y(4)-2*y(1)*y(2)*y(4)+3*y(2)^2*y(4)-x(1)*y(3)*y(4)-3*x(2)*y(3)*y(4)-2*x(4)*y(3)*y(4)-2*x(5)*y(3)*y(4)-3*x(6)*y(3)*y(4)-3*y(1)*y(3)*y(4)-3*y(2)*y(3)*y(4)-3*y(3)^2*y(4)+3*x(1)*y(4)^2+2*x(2)*y(4)^2-x(4)*y(4)^2-x(5)*y(4)^2+3*x(6)*y(4)^2+x(7)*y(4)^2-3*x(8)*y(4)^2+y(1)*y(4)^2+2*y(2)*y(4)^2+3*y(3)*y(4)^2-3*x(5)*x(7)*y(5)+3*x(6)*x(7)*y(5)-3*x(1)*x(8)*y(5)+3*x(2)*x(8)*y(5)-3*x(1)*y(1)*y(5)-x(1)*y(2)*y(5)-x(2)*y(2)*y(5)-2*x(5)*y(2)*y(5)-x(7)*y(2)*y(5)+x(1)*y(3)*y(5)-3*x(2)*y(3)*y(5)+x(3)*y(3)*y(5)-2*x(4)*y(3)*y(5)-3*x(5)*y(3)*y(5)+3*x(6)*y(3)*y(5)-2*x(7)*y(3)*y(5)-2*x(8)*y(3)*y(5)-2*x(1)*y(4)*y(5)+x(2)*y(4)*y(5)+3*x(3)*y(4)*y(5)-x(4)*y(4)*y(5)+3*x(5)*y(4)*y(5)+2*x(6)*y(4)*y(5)-3*x(7)*y(4)*y(5)-x(8)*y(4)*y(5)+y(1)*y(4)*y(5)-y(2)*y(4)*y(5)-3*y(3)*y(4)*y(5)+2*y(4)^2*y(5)-3*x(2)*y(5)^2+3*x(3)*y(5)^2-3*x(4)*y(5)^2+3*x(7)*y(5)^2-3*x(8)*y(5)^2+3*y(2)*y(5)^2+2*y(3)*y(5)^2+y(4)*y(5)^2+3*y(5)^3-2*x(1)*x(2)*y(6)+2*x(2)^2*y(6)-x(1)*x(5)*y(6)-x(2)*x(5)*y(6)+3*x(5)^2*y(6)+2*x(1)*x(6)*y(6)-3*x(2)*x(6)*y(6)+3*x(5)*x(6)*y(6)+2*x(6)^2*y(6)-2*x(5)*x(7)*y(6)+3*x(6)*x(7)*y(6)+3*x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+2*x(6)*x(8)*y(6)-2*x(7)*x(8)*y(6)-x(8)^2*y(6)-2*x(1)*y(1)*y(6)+x(6)*y(1)*y(6)+3*x(7)*y(1)*y(6)+3*x(1)*y(2)*y(6)-x(5)*y(2)*y(6)-2*x(6)*y(2)*y(6)-y(1)*y(2)*y(6)-3*x(1)*y(3)*y(6)-3*x(5)*y(3)*y(6)+3*x(6)*y(3)*y(6)+x(7)*y(3)*y(6)+2*x(8)*y(3)*y(6)-3*y(1)*y(3)*y(6)-2*y(2)*y(3)*y(6)-2*x(1)*y(4)*y(6)-2*x(2)*y(4)*y(6)-3*x(4)*y(4)*y(6)+2*x(5)*y(4)*y(6)+2*x(6)*y(4)*y(6)+3*x(7)*y(4)*y(6)-y(2)*y(4)*y(6)+y(3)*y(4)*y(6)-y(4)^2*y(6)-3*x(1)*y(5)*y(6)+3*x(3)*y(5)*y(6)-2*x(4)*y(5)*y(6)-x(5)*y(5)*y(6)-x(6)*y(5)*y(6)-3*x(8)*y(5)*y(6)+2*y(1)*y(5)*y(6)-y(2)*y(5)*y(6)-2*y(3)*y(5)*y(6)+2*y(4)*y(5)*y(6)+3*y(5)^2*y(6)+x(1)*y(6)^2+2*x(2)*y(6)^2-2*x(5)*y(6)^2+x(6)*y(6)^2+x(7)*y(6)^2+x(8)*y(6)^2+2*y(2)*y(6)^2+2*y(3)*y(6)^2-2*y(4)*y(6)^2+3*y(5)*y(6)^2+3*y(6)^3-2*x(1)*x(2)*y(7)+3*x(2)^2*y(7)-x(1)*x(4)*y(7)-x(2)*x(4)*y(7)+x(3)*x(4)*y(7)-2*x(1)*x(5)*y(7)-3*x(2)*x(5)*y(7)-3*x(1)*x(6)*y(7)-3*x(2)*x(6)*y(7)+3*x(3)*x(6)*y(7)-x(4)*x(6)*y(7)-2*x(5)*x(6)*y(7)+x(6)^2*y(7)-2*x(1)*x(7)*y(7)+x(2)*x(7)*y(7)-x(3)*x(7)*y(7)-x(4)*x(7)*y(7)-x(7)^2*y(7)-2*x(1)*x(8)*y(7)+x(2)*x(8)*y(7)-2*x(3)*x(8)*y(7)+3*x(5)*x(8)*y(7)-2*x(6)*x(8)*y(7)-x(7)*x(8)*y(7)+2*x(1)*y(1)*y(7)-x(2)*y(1)*y(7)-x(4)*y(1)*y(7)+2*x(5)*y(1)*y(7)+2*x(6)*y(1)*y(7)-x(7)*y(1)*y(7)+2*x(2)*y(2)*y(7)+3*x(3)*y(2)*y(7)-x(4)*y(2)*y(7)+2*x(6)*y(2)*y(7)-2*x(7)*y(2)*y(7)-3*x(8)*y(2)*y(7)+2*y(1)*y(2)*y(7)-x(1)*y(3)*y(7)+2*x(2)*y(3)*y(7)+3*x(3)*y(3)*y(7)-2*x(4)*y(3)*y(7)+2*x(5)*y(3)*y(7)-2*x(6)*y(3)*y(7)-2*x(7)*y(3)*y(7)+2*x(8)*y(3)*y(7)-2*y(1)*y(3)*y(7)-y(2)*y(3)*y(7)-3*y(3)^2*y(7)-x(2)*y(4)*y(7)-2*x(3)*y(4)*y(7)-2*x(4)*y(4)*y(7)-2*x(5)*y(4)*y(7)-x(6)*y(4)*y(7)+x(7)*y(4)*y(7)-2*x(8)*y(4)*y(7)-2*y(1)*y(4)*y(7)+3*y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+2*y(4)^2*y(7)+3*x(1)*y(5)*y(7)+3*x(2)*y(5)*y(7)-x(3)*y(5)*y(7)-x(4)*y(5)*y(7)-2*x(6)*y(5)*y(7)+2*x(7)*y(5)*y(7)-x(8)*y(5)*y(7)+3*y(1)*y(5)*y(7)+y(2)*y(5)*y(7)+y(3)*y(5)*y(7)-2*y(4)*y(5)*y(7)+x(3)*y(6)*y(7)-2*x(4)*y(6)*y(7)+2*x(6)*y(6)*y(7)+3*x(7)*y(6)*y(7)+3*x(8)*y(6)*y(7)+2*y(1)*y(6)*y(7)-2*y(4)*y(6)*y(7)+2*y(5)*y(6)*y(7)+2*y(6)^2*y(7)+x(1)*y(7)^2+2*x(3)*y(7)^2+2*x(4)*y(7)^2-3*x(6)*y(7)^2-2*x(7)*y(7)^2+2*x(8)*y(7)^2-3*y(4)*y(7)^2-2*y(6)*y(7)^2-y(7)^3+x(1)^2*y(8)+3*x(1)*x(2)*y(8)-3*x(2)^2*y(8)+2*x(2)*x(3)*y(8)-3*x(2)*x(4)*y(8)+3*x(3)*x(4)*y(8)+x(1)*x(5)*y(8)+3*x(2)*x(5)*y(8)-3*x(5)^2*y(8)-2*x(1)*x(6)*y(8)-2*x(2)*x(6)*y(8)-x(4)*x(6)*y(8)+2*x(5)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)-x(3)*x(7)*y(8)+2*x(4)*x(7)*y(8)+3*x(5)*x(7)*y(8)-x(6)*x(7)*y(8)-2*x(7)^2*y(8)-3*x(1)*x(8)*y(8)-2*x(2)*x(8)*y(8)+2*x(3)*x(8)*y(8)+x(4)*x(8)*y(8)+2*x(6)*x(8)*y(8)-x(7)*x(8)*y(8)-3*x(8)^2*y(8)+x(1)*y(1)*y(8)+x(2)*y(1)*y(8)-3*x(3)*y(1)*y(8)-3*x(4)*y(1)*y(8)-3*x(5)*y(1)*y(8)+2*x(7)*y(1)*y(8)-3*x(8)*y(1)*y(8)+3*y(1)^2*y(8)-x(2)*y(2)*y(8)+3*x(3)*y(2)*y(8)+3*x(4)*y(2)*y(8)-3*x(5)*y(2)*y(8)+3*x(6)*y(2)*y(8)+3*x(7)*y(2)*y(8)+3*x(8)*y(2)*y(8)-3*y(1)*y(2)*y(8)+y(2)^2*y(8)-3*x(1)*y(3)*y(8)-2*x(2)*y(3)*y(8)+3*x(3)*y(3)*y(8)+x(4)*y(3)*y(8)-3*x(5)*y(3)*y(8)+3*x(6)*y(3)*y(8)-2*x(7)*y(3)*y(8)-3*x(8)*y(3)*y(8)+2*y(1)*y(3)*y(8)+3*y(2)*y(3)*y(8)-3*y(3)^2*y(8)-2*x(1)*y(4)*y(8)+x(2)*y(4)*y(8)-x(4)*y(4)*y(8)-3*x(5)*y(4)*y(8)+2*x(6)*y(4)*y(8)+x(8)*y(4)*y(8)+y(1)*y(4)*y(8)-y(2)*y(4)*y(8)-2*y(3)*y(4)*y(8)+2*y(4)^2*y(8)-3*x(1)*y(5)*y(8)+3*x(2)*y(5)*y(8)+3*x(3)*y(5)*y(8)-3*x(4)*y(5)*y(8)+2*x(5)*y(5)*y(8)+x(6)*y(5)*y(8)-3*x(7)*y(5)*y(8)+2*x(8)*y(5)*y(8)+3*y(1)*y(5)*y(8)+y(2)*y(5)*y(8)-3*y(3)*y(5)*y(8)+2*y(4)*y(5)*y(8)-2*y(5)^2*y(8)+3*x(1)*y(6)*y(8)+3*x(3)*y(6)*y(8)-3*x(4)*y(6)*y(8)-3*x(5)*y(6)*y(8)-x(6)*y(6)*y(8)+x(7)*y(6)*y(8)+x(8)*y(6)*y(8)-3*y(1)*y(6)*y(8)+2*y(2)*y(6)*y(8)+y(4)*y(6)*y(8)-y(5)*y(6)*y(8)+2*x(1)*y(7)*y(8)+2*x(2)*y(7)*y(8)+2*x(3)*y(7)*y(8)+3*x(5)*y(7)*y(8)-2*x(6)*y(7)*y(8)-2*y(1)*y(7)*y(8)-3*y(3)*y(7)*y(8)-y(4)*y(7)*y(8)+y(5)*y(7)*y(8)-2*y(6)*y(7)*y(8)-x(1)*y(8)^2+x(2)*y(8)^2+3*x(4)*y(8)^2-2*x(6)*y(8)^2-2*x(7)*y(8)^2+x(8)*y(8)^2-3*y(2)*y(8)^2+y(3)*y(8)^2+2*y(5)*y(8)^2-2*y(6)*y(8)^2+y(7)*y(8)^2-2*y(8)^3-3*x(1)^2-3*x(1)*x(2)+x(2)^2-x(2)*x(3)-3*x(2)*x(4)+2*x(3)*x(4)+2*x(1)*x(5)-2*x(2)*x(5)+2*x(4)*x(5)-2*x(5)^2+3*x(2)*x(6)-3*x(3)*x(6)+2*x(4)*x(6)-3*x(5)*x(6)+x(6)^2-3*x(2)*x(7)+3*x(4)*x(7)+x(5)*x(7)-2*x(6)*x(7)+3*x(7)^2+2*x(1)*x(8)-x(2)*x(8)+x(3)*x(8)+2*x(5)*x(8)+3*x(6)*x(8)+3*x(7)*x(8)-2*x(8)^2+x(1)*y(1)+x(3)*y(1)-3*x(4)*y(1)+x(6)*y(1)-3*x(7)*y(1)+3*x(8)*y(1)-y(1)^2-x(1)*y(2)-2*x(2)*y(2)+2*x(3)*y(2)+2*x(4)*y(2)+2*x(5)*y(2)-2*x(7)*y(2)+2*x(8)*y(2)+y(1)*y(2)-2*y(2)^2+2*x(2)*y(3)+x(3)*y(3)+2*x(5)*y(3)-3*x(6)*y(3)-2*x(7)*y(3)+x(8)*y(3)+2*y(2)*y(3)+y(3)^2+x(1)*y(4)+2*x(3)*y(4)-3*x(4)*y(4)+2*x(6)*y(4)-3*x(7)*y(4)+x(8)*y(4)+2*y(1)*y(4)-3*y(2)*y(4)-3*y(3)*y(4)-2*y(4)^2-x(1)*y(5)+2*x(2)*y(5)+3*x(3)*y(5)-2*x(4)*y(5)-2*x(5)*y(5)-3*x(6)*y(5)-3*x(7)*y(5)+x(8)*y(5)+y(1)*y(5)+y(2)*y(5)+y(3)*y(5)-2*y(4)*y(5)-y(5)^2+x(1)*y(6)+3*x(3)*y(6)+x(4)*y(6)+2*x(5)*y(6)-x(6)*y(6)+x(7)*y(6)+2*x(8)*y(6)+y(1)*y(6)+y(2)*y(6)+3*y(3)*y(6)-2*y(4)*y(6)-3*y(5)*y(6)-2*y(6)^2+2*x(1)*y(7)-x(2)*y(7)-2*x(3)*y(7)-x(4)*y(7)+x(5)*y(7)+3*x(6)*y(7)-3*x(7)*y(7)+3*x(8)*y(7)+2*y(1)*y(7)+3*y(2)*y(7)+2*y(3)*y(7)-2*y(4)*y(7)-2*y(5)*y(7)-2*y(6)*y(7)+2*y(7)^2+2*x(1)*y(8)-x(2)*y(8)+x(3)*y(8)+2*x(4)*y(8)+x(5)*y(8)+3*x(6)*y(8)+2*x(7)*y(8)+3*x(8)*y(8)-2*y(1)*y(8)-y(2)*y(8)+2*y(3)*y(8)-2*y(4)*y(8)+3*y(6)*y(8)+2*y(7)*y(8)-x(1)-3*x(2)-2*x(3)-x(5)-2*x(7)+3*x(8)-y(1)-y(2)+2*y(3)-3*y(4)+3*y(6)+y(7)
---
28
---
x(1)*x(5)+3*x(2)*x(5)-2*x(3)*x(5)+2*x(5)^2+3*x(1)*x(6)-3*x(2)*x(6)-2*x(3)*x(6)+2*x(5)*x(6)+x(6)^2+x(1)*x(7)+x(2)*x(7)+3*x(5)*x(7)-x(6)*x(7)+2*x(1)*x(8)+2*x(2)*x(8)-3*x(5)*x(8)-3*x(6)*x(8)+x(7)*x(8)+2*x(8)^2+3*x(1)*y(1)+2*x(2)*y(1)+3*x(5)*y(1)+2*x(8)*y(1)+x(1)*y(2)+3*x(2)*y(2)-3*x(3)*y(2)+3*x(4)*y(2)-3*x(5)*y(2)+3*x(6)*y(2)-x(8)*y(2)-x(1)*y(3)+x(2)*y(3)+x(3)*y(3)-x(4)*y(3)+x(5)*y(3)+3*x(6)*y(3)+2*x(1)*y(4)+x(2)*y(4)-x(3)*y(4)+x(4)*y(4)+2*x(5)*y(4)-x(6)*y(4)-x(7)*y(4)-3*x(8)*y(4)+3*y(2)*y(4)-2*y(3)*y(4)-y(4)^2+2*x(1)*y(5)-2*x(2)*y(5)-2*x(5)*y(5)-3*x(6)*y(5)-2*x(8)*y(5)-2*y(3)*y(5)-y(4)*y(5)-3*y(5)^2+2*x(1)*y(6)+x(2)*y(6)-2*x(3)*y(6)+2*x(4)*y(6)+3*x(5)*y(6)+2*x(6)*y(6)+3*x(8)*y(6)-y(4)*y(6)-2*y(5)*y(6)-2*x(1)*y(7)-x(2)*y(7)-2*x(3)*y(7)+x(5)*y(7)-3*x(6)*y(7)-x(7)*y(7)+2*x(8)*y(7)-y(1)*y(7)-3*y(2)*y(7)+y(3)*y(7)-3*y(4)*y(7)+3*y(5)*y(7)-3*y(6)*y(7)-y(7)^2+x(1)*y(8)+2*x(2)*y(8)+x(3)*y(8)+x(4)*y(8)-2*x(5)*y(8)-2*x(6)*y(8)+2*x(7)*y(8)+3*x(8)*y(8)-3*y(1)*y(8)+3*y(2)*y(8)+y(3)*y(8)-y(4)*y(8)-3*y(5)*y(8)-3*y(6)*y(8)+3*y(7)*y(8)+3*y(8)^2-2*x(1)-x(2)+3*x(3)-3*x(4)-3*x(5)+x(6)+3*x(7)-3*x(8)-3*y(1)+2*y(2)+y(4)-2*y(5)+y(6)+y(7)+2*y(8)-3
---
29
---
-3*x(7)*y(2)+x(8)*y(2)-x(7)*y(3)+2*y(2)*y(3)+y(3)^2-3*x(7)*y(4)-x(8)*y(4)+y(2)*y(4)+3*y(3)*y(4)-2*y(4)^2-3*x(7)*y(5)-y(2)*y(5)-3*y(3)*y(5)-y(4)*y(5)-2*x(7)*y(6)+2*x(8)*y(6)+2*y(3)*y(6)-y(4)*y(6)-3*y(5)*y(6)-2*y(6)^2-2*x(2)*y(7)-2*x(3)*y(7)+3*x(5)*y(7)+x(6)*y(7)-2*x(7)*y(7)+3*x(8)*y(7)-2*y(1)*y(7)+y(2)*y(7)+y(3)*y(7)+3*y(5)*y(7)-2*y(6)*y(7)+y(7)^2+3*x(2)*y(8)-x(5)*y(8)-2*x(6)*y(8)+x(7)*y(8)-3*x(8)*y(8)-3*y(1)*y(8)-y(2)*y(8)+y(3)*y(8)-3*y(4)*y(8)+3*y(5)*y(8)-3*y(6)*y(8)-y(7)*y(8)+2*y(8)^2+x(2)+3*x(6)-2*x(7)-3*x(8)+y(1)-y(2)-y(3)-y(5)+y(6)-2*y(7)-y(8)-3
---
30
---
x(7)*y(2)+x(8)*y(2)-y(1)*y(2)-3*y(2)^2+2*x(5)*y(3)-2*x(6)*y(3)-2*x(7)*y(3)+3*x(8)*y(3)+3*y(2)*y(3)+3*x(5)*y(4)-x(6)*y(4)-2*x(7)*y(4)+2*x(8)*y(4)-2*y(1)*y(4)+3*y(2)*y(4)+y(3)*y(4)-2*y(4)^2+3*x(7)*y(5)-2*y(3)*y(5)+y(4)*y(5)+3*x(7)*y(6)-3*x(8)*y(6)-3*y(1)*y(6)+3*y(2)*y(6)+2*y(3)*y(6)+3*y(5)*y(6)+3*y(6)^2+x(1)*y(7)+2*x(2)*y(7)+2*x(3)*y(7)+2*x(5)*y(7)+x(6)*y(7)+3*x(7)*y(7)+x(8)*y(7)-3*y(1)*y(7)-y(2)*y(7)+2*y(4)*y(7)+y(5)*y(7)-3*y(6)*y(7)-y(7)^2+x(1)*y(8)+3*x(2)*y(8)+x(3)*y(8)-x(5)*y(8)+x(6)*y(8)+2*x(7)*y(8)-3*x(8)*y(8)+3*y(1)*y(8)+3*y(2)*y(8)+y(4)*y(8)-3*y(5)*y(8)-y(6)*y(8)+y(8)^2-x(1)-x(3)-3*x(5)-3*x(6)+3*x(7)+3*y(1)+3*y(2)-y(3)+3*y(4)+3*y(5)-2*y(6)-y(7)+2*y(8)+1
---
31
---
2*x(1)*y(1)+x(2)*y(1)+2*x(3)*y(1)+3*x(5)*y(1)+3*x(7)*y(1)-x(8)*y(1)+y(1)^2+x(3)*y(2)-2*x(5)*y(2)+2*x(6)*y(2)+x(7)*y(2)-3*x(8)*y(2)-3*y(1)*y(2)-2*y(2)^2-3*y(1)*y(3)-2*x(1)*y(4)-x(2)*y(4)-2*x(3)*y(4)-3*x(5)*y(4)-3*x(7)*y(4)+3*x(8)*y(4)-y(1)*y(4)+y(2)*y(4)-3*y(3)*y(4)+3*y(4)^2+2*x(3)*y(5)-3*x(5)*y(5)-3*x(6)*y(5)+2*x(7)*y(5)+x(8)*y(5)-2*y(2)*y(5)-y(3)*y(5)+2*y(4)*y(5)+y(5)^2-x(2)*y(6)+3*x(3)*y(6)+3*x(5)*y(6)+3*x(6)*y(6)+x(7)*y(6)-x(8)*y(6)-y(1)*y(6)+2*y(2)*y(6)+2*y(3)*y(6)+3*y(4)*y(6)-3*y(5)*y(6)-y(6)^2+2*x(7)*y(7)+2*y(1)*y(7)-y(2)*y(7)+2*y(4)*y(7)-3*y(5)*y(7)-3*y(6)*y(7)-3*y(7)^2+x(4)*y(8)+3*x(6)*y(8)+x(7)*y(8)-x(8)*y(8)+3*y(1)*y(8)-3*y(2)*y(8)-3*y(3)*y(8)-y(4)*y(8)-y(5)*y(8)-y(6)*y(8)+3*y(7)*y(8)-2*x(1)-x(2)-2*x(3)-3*x(4)-3*x(5)-3*x(7)+x(8)-3*y(1)+y(2)-2*y(3)+y(5)+3*y(7)+3*y(8)
---
32
---
3*x(1)*x(2)*y(2)-3*x(2)^2*y(2)+2*x(1)*x(5)*y(2)-3*x(2)*x(5)*y(2)+3*x(5)^2*y(2)+2*x(2)*x(6)*y(2)+3*x(6)^2*y(2)+3*x(5)*x(7)*y(2)-x(6)*x(7)*y(2)+x(3)*x(8)*y(2)+3*x(5)*x(8)*y(2)-x(6)*x(8)*y(2)-x(7)*x(8)*y(2)-2*x(1)*y(1)*y(2)-3*x(2)*y(1)*y(2)+x(5)*y(1)*y(2)-2*x(6)*y(1)*y(2)+x(1)*y(2)^2+2*x(2)*y(2)^2+x(5)*y(2)^2-2*x(6)*y(2)^2+x(1)*x(2)*y(3)-x(2)^2*y(3)+x(1)*x(5)*y(3)-3*x(2)*x(5)*y(3)+x(5)^2*y(3)-2*x(1)*x(6)*y(3)+x(2)*x(6)*y(3)-3*x(5)*x(6)*y(3)-2*x(6)^2*y(3)+x(5)*x(7)*y(3)+2*x(6)*x(7)*y(3)-2*x(1)*x(8)*y(3)-3*x(2)*x(8)*y(3)-3*x(3)*x(8)*y(3)-x(5)*x(8)*y(3)+x(7)*x(8)*y(3)-3*x(8)^2*y(3)-x(2)*y(1)*y(3)+x(5)*y(1)*y(3)-x(6)*y(1)*y(3)+x(7)*y(1)*y(3)-x(1)*y(2)*y(3)+3*x(2)*y(2)*y(3)-3*x(5)*y(2)*y(3)-2*x(6)*y(2)*y(3)-3*x(8)*y(2)*y(3)-3*y(2)^2*y(3)-x(5)*y(3)^2+3*x(8)*y(3)^2+y(1)*y(3)^2+y(2)*y(3)^2-3*x(1)*x(2)*y(4)-2*x(2)^2*y(4)+x(5)^2*y(4)+3*x(5)*x(6)*y(4)+x(6)^2*y(4)-2*x(1)*x(7)*y(4)+x(4)*x(7)*y(4)+3*x(5)*x(7)*y(4)-3*x(6)*x(7)*y(4)-x(7)^2*y(4)-3*x(1)*x(8)*y(4)-x(2)*x(8)*y(4)-x(3)*x(8)*y(4)-2*x(4)*x(8)*y(4)+2*x(5)*x(8)*y(4)-3*x(6)*x(8)*y(4)+2*x(7)*x(8)*y(4)-x(8)^2*y(4)-2*x(1)*y(1)*y(4)-3*x(2)*y(1)*y(4)-x(5)*y(1)*y(4)-2*x(6)*y(1)*y(4)+3*x(2)*y(2)*y(4)-3*x(4)*y(2)*y(4)-x(5)*y(2)*y(4)+x(6)*y(2)*y(4)+x(8)*y(2)*y(4)+2*y(1)*y(2)*y(4)-3*y(2)^2*y(4)+x(1)*y(3)*y(4)+3*x(2)*y(3)*y(4)+2*x(4)*y(3)*y(4)+2*x(5)*y(3)*y(4)+3*x(6)*y(3)*y(4)+3*y(1)*y(3)*y(4)+3*y(2)*y(3)*y(4)+3*y(3)^2*y(4)-3*x(1)*y(4)^2-2*x(2)*y(4)^2+x(4)*y(4)^2+x(5)*y(4)^2-3*x(6)*y(4)^2-x(7)*y(4)^2+3*x(8)*y(4)^2-y(1)*y(4)^2-2*y(2)*y(4)^2-3*y(3)*y(4)^2+3*x(5)*x(7)*y(5)-3*x(6)*x(7)*y(5)+3*x(1)*x(8)*y(5)-3*x(2)*x(8)*y(5)+3*x(1)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+2*x(5)*y(2)*y(5)+x(7)*y(2)*y(5)-x(1)*y(3)*y(5)+3*x(2)*y(3)*y(5)-x(3)*y(3)*y(5)+2*x(4)*y(3)*y(5)+3*x(5)*y(3)*y(5)-3*x(6)*y(3)*y(5)+2*x(7)*y(3)*y(5)+2*x(8)*y(3)*y(5)+2*x(1)*y(4)*y(5)-x(2)*y(4)*y(5)-3*x(3)*y(4)*y(5)+x(4)*y(4)*y(5)-3*x(5)*y(4)*y(5)-2*x(6)*y(4)*y(5)+3*x(7)*y(4)*y(5)+x(8)*y(4)*y(5)-y(1)*y(4)*y(5)+y(2)*y(4)*y(5)+3*y(3)*y(4)*y(5)-2*y(4)^2*y(5)+3*x(2)*y(5)^2-3*x(3)*y(5)^2+3*x(4)*y(5)^2-3*x(7)*y(5)^2+3*x(8)*y(5)^2-3*y(2)*y(5)^2-2*y(3)*y(5)^2-y(4)*y(5)^2-3*y(5)^3+2*x(1)*x(2)*y(6)-2*x(2)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)-3*x(5)^2*y(6)-2*x(1)*x(6)*y(6)+3*x(2)*x(6)*y(6)-3*x(5)*x(6)*y(6)-2*x(6)^2*y(6)+2*x(5)*x(7)*y(6)-3*x(6)*x(7)*y(6)-3*x(1)*x(8)*y(6)-x(2)*x(8)*y(6)-2*x(6)*x(8)*y(6)+2*x(7)*x(8)*y(6)+x(8)^2*y(6)+2*x(1)*y(1)*y(6)-x(6)*y(1)*y(6)-3*x(7)*y(1)*y(6)-3*x(1)*y(2)*y(6)+x(5)*y(2)*y(6)+2*x(6)*y(2)*y(6)+y(1)*y(2)*y(6)+3*x(1)*y(3)*y(6)+3*x(5)*y(3)*y(6)-3*x(6)*y(3)*y(6)-x(7)*y(3)*y(6)-2*x(8)*y(3)*y(6)+3*y(1)*y(3)*y(6)+2*y(2)*y(3)*y(6)+2*x(1)*y(4)*y(6)+2*x(2)*y(4)*y(6)+3*x(4)*y(4)*y(6)-2*x(5)*y(4)*y(6)-2*x(6)*y(4)*y(6)-3*x(7)*y(4)*y(6)+y(2)*y(4)*y(6)-y(3)*y(4)*y(6)+y(4)^2*y(6)+3*x(1)*y(5)*y(6)-3*x(3)*y(5)*y(6)+2*x(4)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+3*x(8)*y(5)*y(6)-2*y(1)*y(5)*y(6)+y(2)*y(5)*y(6)+2*y(3)*y(5)*y(6)-2*y(4)*y(5)*y(6)-3*y(5)^2*y(6)-x(1)*y(6)^2-2*x(2)*y(6)^2+2*x(5)*y(6)^2-x(6)*y(6)^2-x(7)*y(6)^2-x(8)*y(6)^2-2*y(2)*y(6)^2-2*y(3)*y(6)^2+2*y(4)*y(6)^2-3*y(5)*y(6)^2-3*y(6)^3+2*x(1)*x(2)*y(7)-3*x(2)^2*y(7)+x(1)*x(4)*y(7)+x(2)*x(4)*y(7)-x(3)*x(4)*y(7)+2*x(1)*x(5)*y(7)+3*x(2)*x(5)*y(7)+3*x(1)*x(6)*y(7)+3*x(2)*x(6)*y(7)-3*x(3)*x(6)*y(7)+x(4)*x(6)*y(7)+2*x(5)*x(6)*y(7)-x(6)^2*y(7)+2*x(1)*x(7)*y(7)-x(2)*x(7)*y(7)+x(3)*x(7)*y(7)+x(4)*x(7)*y(7)+x(7)^2*y(7)+2*x(1)*x(8)*y(7)-x(2)*x(8)*y(7)+2*x(3)*x(8)*y(7)-3*x(5)*x(8)*y(7)+2*x(6)*x(8)*y(7)+x(7)*x(8)*y(7)-2*x(1)*y(1)*y(7)+x(2)*y(1)*y(7)+x(4)*y(1)*y(7)-2*x(5)*y(1)*y(7)-2*x(6)*y(1)*y(7)+x(7)*y(1)*y(7)-2*x(2)*y(2)*y(7)-3*x(3)*y(2)*y(7)+x(4)*y(2)*y(7)-2*x(6)*y(2)*y(7)+2*x(7)*y(2)*y(7)+3*x(8)*y(2)*y(7)-2*y(1)*y(2)*y(7)+x(1)*y(3)*y(7)-2*x(2)*y(3)*y(7)-3*x(3)*y(3)*y(7)+2*x(4)*y(3)*y(7)-2*x(5)*y(3)*y(7)+2*x(6)*y(3)*y(7)+2*x(7)*y(3)*y(7)-2*x(8)*y(3)*y(7)+2*y(1)*y(3)*y(7)+y(2)*y(3)*y(7)+3*y(3)^2*y(7)+x(2)*y(4)*y(7)+2*x(3)*y(4)*y(7)+2*x(4)*y(4)*y(7)+2*x(5)*y(4)*y(7)+x(6)*y(4)*y(7)-x(7)*y(4)*y(7)+2*x(8)*y(4)*y(7)+2*y(1)*y(4)*y(7)-3*y(2)*y(4)*y(7)-y(3)*y(4)*y(7)-2*y(4)^2*y(7)-3*x(1)*y(5)*y(7)-3*x(2)*y(5)*y(7)+x(3)*y(5)*y(7)+x(4)*y(5)*y(7)+2*x(6)*y(5)*y(7)-2*x(7)*y(5)*y(7)+x(8)*y(5)*y(7)-3*y(1)*y(5)*y(7)-y(2)*y(5)*y(7)-y(3)*y(5)*y(7)+2*y(4)*y(5)*y(7)-x(3)*y(6)*y(7)+2*x(4)*y(6)*y(7)-2*x(6)*y(6)*y(7)-3*x(7)*y(6)*y(7)-3*x(8)*y(6)*y(7)-2*y(1)*y(6)*y(7)+2*y(4)*y(6)*y(7)-2*y(5)*y(6)*y(7)-2*y(6)^2*y(7)-x(1)*y(7)^2-2*x(3)*y(7)^2-2*x(4)*y(7)^2+3*x(6)*y(7)^2+2*x(7)*y(7)^2-2*x(8)*y(7)^2+3*y(4)*y(7)^2+2*y(6)*y(7)^2+y(7)^3-x(1)^2*y(8)-3*x(1)*x(2)*y(8)+3*x(2)^2*y(8)-2*x(2)*x(3)*y(8)+3*x(2)*x(4)*y(8)-3*x(3)*x(4)*y(8)-x(1)*x(5)*y(8)-3*x(2)*x(5)*y(8)+3*x(5)^2*y(8)+2*x(1)*x(6)*y(8)+2*x(2)*x(6)*y(8)+x(4)*x(6)*y(8)-2*x(5)*x(6)*y(8)-x(6)^2*y(8)-x(1)*x(7)*y(8)-x(2)*x(7)*y(8)+x(3)*x(7)*y(8)-2*x(4)*x(7)*y(8)-3*x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+2*x(7)^2*y(8)+3*x(1)*x(8)*y(8)+2*x(2)*x(8)*y(8)-2*x(3)*x(8)*y(8)-x(4)*x(8)*y(8)-2*x(6)*x(8)*y(8)+x(7)*x(8)*y(8)+3*x(8)^2*y(8)-x(1)*y(1)*y(8)-x(2)*y(1)*y(8)+3*x(3)*y(1)*y(8)+3*x(4)*y(1)*y(8)+3*x(5)*y(1)*y(8)-2*x(7)*y(1)*y(8)+3*x(8)*y(1)*y(8)-3*y(1)^2*y(8)+x(2)*y(2)*y(8)-3*x(3)*y(2)*y(8)-3*x(4)*y(2)*y(8)+3*x(5)*y(2)*y(8)-3*x(6)*y(2)*y(8)-3*x(7)*y(2)*y(8)-3*x(8)*y(2)*y(8)+3*y(1)*y(2)*y(8)-y(2)^2*y(8)+3*x(1)*y(3)*y(8)+2*x(2)*y(3)*y(8)-3*x(3)*y(3)*y(8)-x(4)*y(3)*y(8)+3*x(5)*y(3)*y(8)-3*x(6)*y(3)*y(8)+2*x(7)*y(3)*y(8)+3*x(8)*y(3)*y(8)-2*y(1)*y(3)*y(8)-3*y(2)*y(3)*y(8)+3*y(3)^2*y(8)+2*x(1)*y(4)*y(8)-x(2)*y(4)*y(8)+x(4)*y(4)*y(8)+3*x(5)*y(4)*y(8)-2*x(6)*y(4)*y(8)-x(8)*y(4)*y(8)-y(1)*y(4)*y(8)+y(2)*y(4)*y(8)+2*y(3)*y(4)*y(8)-2*y(4)^2*y(8)+3*x(1)*y(5)*y(8)-3*x(2)*y(5)*y(8)-3*x(3)*y(5)*y(8)+3*x(4)*y(5)*y(8)-2*x(5)*y(5)*y(8)-x(6)*y(5)*y(8)+3*x(7)*y(5)*y(8)-2*x(8)*y(5)*y(8)-3*y(1)*y(5)*y(8)-y(2)*y(5)*y(8)+3*y(3)*y(5)*y(8)-2*y(4)*y(5)*y(8)+2*y(5)^2*y(8)-3*x(1)*y(6)*y(8)-3*x(3)*y(6)*y(8)+3*x(4)*y(6)*y(8)+3*x(5)*y(6)*y(8)+x(6)*y(6)*y(8)-x(7)*y(6)*y(8)-x(8)*y(6)*y(8)+3*y(1)*y(6)*y(8)-2*y(2)*y(6)*y(8)-y(4)*y(6)*y(8)+y(5)*y(6)*y(8)-2*x(1)*y(7)*y(8)-2*x(2)*y(7)*y(8)-2*x(3)*y(7)*y(8)-3*x(5)*y(7)*y(8)+2*x(6)*y(7)*y(8)+2*y(1)*y(7)*y(8)+3*y(3)*y(7)*y(8)+y(4)*y(7)*y(8)-y(5)*y(7)*y(8)+2*y(6)*y(7)*y(8)+x(1)*y(8)^2-x(2)*y(8)^2-3*x(4)*y(8)^2+2*x(6)*y(8)^2+2*x(7)*y(8)^2-x(8)*y(8)^2+3*y(2)*y(8)^2-y(3)*y(8)^2-2*y(5)*y(8)^2+2*y(6)*y(8)^2-y(7)*y(8)^2+2*y(8)^3-2*x(1)^2-3*x(1)*x(2)-x(2)^2+2*x(1)*x(3)+2*x(2)*x(3)+3*x(2)*x(4)-2*x(3)*x(4)+x(1)*x(5)+2*x(3)*x(5)-2*x(4)*x(5)-x(5)^2-2*x(2)*x(6)-x(3)*x(6)-2*x(4)*x(6)+3*x(5)*x(6)+2*x(6)^2+3*x(1)*x(7)-3*x(2)*x(7)-3*x(4)*x(7)+x(5)*x(7)+3*x(6)*x(7)-3*x(7)^2-3*x(1)*x(8)-x(2)*x(8)-x(3)*x(8)-x(5)*x(8)-3*x(6)*x(8)-3*x(7)*x(8)+2*x(8)^2+3*x(2)*y(1)-x(3)*y(1)+3*x(4)*y(1)+3*x(5)*y(1)+x(6)*y(1)-3*x(7)*y(1)-x(8)*y(1)-3*y(1)^2-2*x(1)*y(2)-2*x(3)*y(2)-2*x(4)*y(2)-3*x(5)*y(2)+x(6)*y(2)+3*x(7)*y(2)-2*y(1)*y(2)-2*y(2)^2+3*x(1)*y(3)-x(3)*y(3)-3*x(5)*y(3)-x(6)*y(3)+2*x(7)*y(3)-x(8)*y(3)-y(2)*y(3)-y(3)^2+x(2)*y(4)-2*x(3)*y(4)+3*x(4)*y(4)-x(5)*y(4)+2*x(7)*y(4)-3*x(8)*y(4)-y(1)*y(4)-y(2)*y(4)+y(3)*y(4)-3*y(4)^2-x(1)*y(5)+2*x(3)*y(5)+2*x(4)*y(5)-2*x(5)*y(5)-3*x(6)*y(5)-x(7)*y(5)-2*x(8)*y(5)-3*y(1)*y(5)+y(2)*y(5)+3*y(3)*y(5)+2*y(4)*y(5)+2*y(5)^2+x(1)*y(6)+x(2)*y(6)+2*x(3)*y(6)-x(4)*y(6)+3*x(5)*y(6)+x(6)*y(6)-2*x(7)*y(6)-2*x(8)*y(6)+3*y(1)*y(6)-y(2)*y(6)-y(3)*y(6)+3*y(4)*y(6)-y(5)*y(6)-y(6)^2-2*x(1)*y(7)+2*x(2)*y(7)+2*x(3)*y(7)+x(4)*y(7)-x(5)*y(7)+x(6)*y(7)+3*x(7)*y(7)-3*x(8)*y(7)+y(2)*y(7)-2*y(3)*y(7)-3*y(4)*y(7)+3*y(5)*y(7)+2*y(6)*y(7)-x(1)*y(8)+x(2)*y(8)-x(3)*y(8)-2*x(4)*y(8)-x(5)*y(8)-x(6)*y(8)-2*x(7)*y(8)-3*x(8)*y(8)-3*y(1)*y(8)-2*y(3)*y(8)+2*y(4)*y(8)+y(5)*y(8)+3*y(6)*y(8)-y(8)^2-2*x(2)+x(3)-3*x(5)-3*x(7)-3*y(1)+y(2)-3*y(3)+2*y(4)+2*y(7)-2*y(8)+2
---
33
---
3*y(8)-1
---
34
---
-2*y(2)+y(3)-y(4)-y(5)+2*y(6)-y(7)-y(8)-1
---
35
---
3*y(2)-y(3)+y(4)-y(6)-2*y(7)-y(8)
---
36
---
2*y(2)+3*y(3)-y(4)-y(5)-3*y(6)+3*y(7)+y(8)-2
---
37
---
-y(2)-3*y(5)-y(6)+3*y(8)-2
---
38
---
3*y(2)-y(3)+y(4)+y(5)+2*y(6)+3*y(7)-y(8)+2
---
39
---
2*y(2)-2*y(3)+y(5)+y(6)-3*y(8)+2
---
40
---
-2*y(6)+3*y(7)+3
---
41
---
-2*y(2)-y(3)-2*y(4)-y(5)-2*y(6)-3*y(7)-y(8)-2
---
42
---
3*y(2)+y(3)-2*y(4)+3*y(5)+2*y(6)+y(7)
---
43
---
-2*y(2)+3*y(4)+3*y(5)-y(6)+y(7)-2*y(8)-1
---
44
---
2*y(2)-3*y(3)-2*y(4)+3*y(5)+y(6)+3*y(7)+y(8)+2
---
45
---
-2*y(2)+2*y(3)+y(4)-3*y(5)-3*y(6)-2*y(7)-3*y(8)-1
---
46
---
2*y(2)+2*y(3)+3*y(4)-3*y(6)+y(7)+3*y(8)+1
---
47
---
-2*y(2)+2*y(3)+y(4)+2*y(5)-3*y(6)-2*y(7)
---
48
---
y(2)-3*y(3)-2*y(4)-3*y(5)+3*y(8)-3
---
49
---
2*x(5)+3*x(6)-x(7)-2*x(8)-2*y(1)-3*y(2)-y(3)-y(4)+2*y(5)+2*y(7)+3*y(8)+2
---
50
---
-3*x(6)-x(7)-2*x(8)-3*y(1)-2*y(2)-2*y(3)+3*y(4)+y(5)+y(6)-3*y(7)+y(8)+2
---
51
---
-x(3)+2*x(5)-2*x(6)-x(7)+2*x(8)-3*y(1)-y(2)+2*y(4)-2*y(6)+3*y(7)-3*y(8)+3
---
52
---
-2*x(1)-x(2)-2*x(3)-3*x(5)-3*x(7)+x(8)-y(1)-2*y(3)-2*y(4)+3*y(5)-3*y(6)+y(7)-2*y(8)+1
---
53
---
-2*x(1)-x(3)-3*x(6)+3*x(7)+3*x(8)-2*y(1)+y(2)+2*y(3)-3*y(5)+y(6)-2*y(8)-3
---
54
---
-2*x(1)+x(2)+3*x(3)+3*x(5)+3*x(6)+3*x(7)-2*x(8)-3*y(1)+2*y(2)-3*y(4)+2*y(5)-2*y(6)+2*y(7)+3*y(8)-2
---
55
---
-3*x(6)-x(7)-2*x(8)-2*y(1)+3*y(2)+y(3)+3*y(4)+3*y(5)+y(7)-2*y(8)-1
---
56
---
x(6)-x(7)-2*x(8)-3*y(1)+3*y(2)-2*y(3)+3*y(4)+3*y(5)-2*y(6)-3*y(7)+3*y(8)+1
---
57
---
-3*y(2)+y(3)-y(4)-2*y(5)-2*y(6)-2*y(7)+3*y(8)-1
---
58
---
2*x(7)+3*x(8)+3*y(2)+3*y(3)-y(4)-y(5)+y(6)+3*y(7)+2*y(8)-1
---
59
---
-2*x(7)-3*x(8)+3*y(3)+2*y(4)+2*y(5)-y(7)-3*y(8)
---
60
---
2*y(7)-3
---
61
---
2*x(1)+x(2)+x(5)+2*x(6)+x(7)-3*x(8)+y(1)-y(3)+3*y(4)-3*y(6)-y(7)-3*y(8)+1
---
62
---
-3*x(1)-x(2)-3*x(3)+2*x(5)+x(6)+2*x(7)+2*x(8)+2*y(1)+3*y(2)+y(3)-3*y(4)+y(5)-2*y(6)+3*y(7)+y(8)-1
---
63
---
-x(1)+2*x(2)-x(3)-x(6)-3*x(7)+2*x(8)-y(1)-2*y(2)+3*y(4)-y(5)-2*y(6)+2*y(7)
---
64
---
-3*x(2)+x(6)+x(7)+x(8)+3*y(1)-y(2)-3*y(3)-2*y(5)+2*y(6)+2*y(7)+3*y(8)-1
---
65
---
2*x(3)+3*x(5)-x(6)+x(7)-2*y(2)-2*y(3)-2*y(4)+3*y(5)-3*y(6)+y(7)+y(8)
---
66
---
-x(1)+2*x(2)+2*x(3)-2*x(5)+2*x(6)-3*x(7)+x(8)-3*y(1)+3*y(3)+2*y(4)-2*y(5)+y(6)-y(7)+2*y(8)+3
---
67
---
x(2)-3*x(3)-3*x(5)-3*x(6)-x(7)+y(1)+y(4)+y(5)-y(6)-3*y(7)-y(8)
---
68
---
-2*x(3)+3*x(5)+3*x(6)-2*x(7)-x(8)-3*y(1)+2*y(2)-y(3)+y(4)-y(5)+y(6)-2*y(7)-3*y(8)-2
---
69
---
-3*x(1)+2*x(2)+x(3)-3*x(6)+2*x(8)-2*y(1)+y(3)-y(4)+2*y(5)+2*y(6)+y(7)
---
70
---
x(1)+2*x(2)-2*x(3)+3*x(5)+3*x(7)-2*x(8)-2*y(1)+3*y(2)-y(3)+y(4)+3*y(5)+2*y(6)+y(7)+3*y(8)+1
---
71
---
3*x(1)-x(2)+2*x(3)+3*x(5)-x(6)+x(7)+y(2)-2*y(3)-2*y(4)-y(5)+y(6)+2*y(7)-3*y(8)-3
---
72
---
-x(1)-3*x(2)+2*x(3)-2*x(5)+2*x(6)-3*x(7)+x(8)-3*y(1)+y(3)+y(4)+2*y(5)-3*y(6)+2*y(7)-2*y(8)-3
---
73
---
-2*x(7)-3*x(8)+2*y(2)+y(3)+y(4)-y(5)-y(6)+y(7)+3*y(8)-3
---
74
---
-3*y(2)-2*y(3)+2*y(4)+3*y(5)-y(6)+y(7)+y(8)-3
---
75
---
3*y(2)+3*y(3)-y(4)+3*y(5)+y(6)-2*y(7)+3*y(8)-2
---
76
---
2*x(7)+3*x(8)-y(2)+2*y(3)-2*y(4)-3*y(5)+2*y(7)+1
---
77
---
3*x(1)-x(2)-x(3)-x(5)+x(6)+2*x(7)+x(8)+2*y(1)+2*y(2)+3*y(3)+y(4)-3*y(5)-2*y(7)+3
---
78
---
2*x(1)-x(2)+2*x(5)+2*x(6)-2*x(7)+2*x(8)-3*y(1)-y(2)-y(3)+3*y(4)-y(5)-3*y(6)+y(7)+y(8)-1
---
79
---
3*x(1)+x(2)+2*x(5)+x(6)-2*x(7)-2*x(8)+2*y(1)+y(2)-3*y(3)-2*y(4)-2*y(5)+3*y(6)+3*y(7)-3
---
80
---
-2*x(1)-2*x(2)-3*x(3)+2*x(5)+3*x(6)+2*x(7)+2*x(8)-3*y(1)+3*y(2)-y(3)-2*y(4)+y(5)-2*y(6)+2*y(7)+y(8)+3
---
81
---
-3*y(2)+y(3)-y(4)-2*y(6)+2*y(7)-y(8)+1
---
82
---
-2*y(3)-y(4)-y(7)+2*y(8)
---
83
---
-y(8)+3
---
84
---
-3*y(2)-y(4)+y(7)+y(8)
---
85
---
3*y(2)+y(3)+2*y(4)+2*y(6)+3*y(7)+y(8)+1
---
86
---
2
---
87
---
-y(2)-y(3)+2*y(4)+2*y(6)+2*y(7)+y(8)-1
---
88
---
-3*y(2)+y(3)-y(4)-2*y(6)-y(8)+3
---
89
---
-3*y(2)-y(3)-y(4)+3*y(6)-y(7)-2*y(8)-1
---
90
---
-2*y(2)-2*y(3)-2*y(4)-2*y(6)+2*y(7)+2*y(8)
---
91
---
2*y(3)+2*y(6)-2*y(7)-2
---
92
---
-3*y(2)+y(3)-2*y(4)+3*y(7)-y(8)
---
93
---
2*y(2)+3*y(3)+3*y(4)-2*y(6)+y(7)-2*y(8)-3
---
94
---
-3*y(2)-3*y(3)+2*y(6)+2*y(7)+1
---
95
---
2*y(2)+3*y(3)+3*y(4)+y(6)-y(7)+2*y(8)+3
---
96
---
-3*y(3)-y(4)+3*y(6)+3*y(7)+3*y(8)-1
---
97
---
3*y(2)-y(3)+y(4)+2*y(6)+2*y(7)+y(8)
---
98
---
-3*y(2)-y(3)+3*y(4)-2*y(6)-2*y(7)+2*y(8)-1
---
99
---
2*y(3)+3*y(4)-3*y(7)-3*y(8)
---
100
---
y(8)-3
---
101
---
-2*y(2)+y(4)-2*y(6)+3*y(7)-2*y(8)-1
---
102
---
-3*y(3)+y(4)+2*y(6)-y(7)+y(8)-1
---
103
---
y(2)-y(3)-2*y(4)+2*y(6)-3*y(7)+3*y(8)+3
---
104
---
2*y(2)+y(3)+y(6)+2*y(7)-y(8)-3
---
105
---
2*x(5)+3*x(6)-x(7)-2*x(8)-2*y(1)-3*y(2)-y(3)-y(4)+2*y(5)-y(6)+2*y(8)+3
---
106
---
-3*x(6)-x(7)-2*x(8)-3*y(1)+3*y(2)+3*y(4)-2*y(5)+3*y(6)-2*y(7)-2*y(8)+1
---
107
---
-x(3)+2*x(5)-2*x(6)-x(7)+2*x(8)-3*y(1)+2*y(2)+3*y(5)-y(6)-2*y(8)-2
---
108
---
-2*x(1)-x(2)-2*x(3)-3*x(5)-3*x(7)+x(8)-y(1)-y(2)+3*y(3)+3*y(5)-2*y(7)
---
109
---
-x(3)+2*x(5)-2*x(6)-x(7)+2*x(8)-3*y(1)+2*y(2)-y(4)+3*y(5)-2*y(8)+2
---
110
---
-2*x(1)-x(2)-2*x(3)-3*x(5)-3*x(7)+x(8)-y(1)-y(2)+2*y(3)+3*y(5)+3*y(6)+3*y(7)-2*y(8)+3
---
111
---
2*x(5)+3*x(6)-x(7)-2*x(8)-2*y(1)+y(2)-3*y(4)+2*y(5)+y(6)-2*y(7)+2*y(8)+1
---
112
---
-3*x(6)-x(7)-2*x(8)-3*y(1)-2*y(2)+3*y(3)-y(4)-2*y(5)+y(6)-y(7)-y(8)+2
---
113
---
-2*y(2)-y(3)-3*y(6)+y(7)-2*y(8)-2
---
114
---
2*y(3)-2*y(4)-3*y(6)+3*y(7)+2*y(8)+3
---
115
---
-3*y(3)+y(4)+2*y(6)-y(7)-2
---
116
---
y(2)-2*y(3)+y(4)+y(6)+3*y(7)+y(8)+3
---
117
---
2*y(7)+3*y(8)-3
---
118
---
-3*y(2)-3*y(3)+3*y(4)+y(6)+3*y(8)-3
---
119
---
-3*y(3)+3*y(4)-3*y(6)+3*y(7)-2*y(8)+1
---
120
---
3*y(2)-y(3)+y(4)+2*y(6)+3*y(7)-y(8)+2
---
121
---
2*x(3)+3*x(5)-x(6)+x(7)+y(2)-2*y(3)+3*y(5)+3*y(6)+1
---
122
---
-x(1)+2*x(2)+2*x(3)-2*x(5)+2*x(6)-3*x(7)+x(8)-3*y(1)+3*y(2)-3*y(3)+2*y(4)+2*y(5)-3*y(6)+2*y(7)-2*y(8)-2
---
123
---
x(2)-3*x(3)-3*x(5)-3*x(6)-x(7)+y(1)-y(2)-2*y(3)-y(4)-3*y(5)+3*y(6)+y(7)+3*y(8)-1
---
124
---
-2*x(3)+3*x(5)+3*x(6)-2*x(7)-x(8)-3*y(1)-y(2)+y(3)+y(4)-y(5)-y(6)-y(8)+2
---
125
---
x(2)-3*x(3)-3*x(5)-3*x(6)-x(7)+y(1)-y(2)-y(3)-y(4)-3*y(5)-3*y(7)-3*y(8)+2
---
126
---
-2*x(3)+3*x(5)+3*x(6)-2*x(7)-x(8)-3*y(1)-2*y(2)-3*y(3)+2*y(4)-y(5)-2*y(6)-y(7)+y(8)+2
---
127
---
2*x(3)+3*x(5)-x(6)+x(7)-y(2)+2*y(3)-3*y(4)+3*y(5)+2*y(6)-2*y(7)-y(8)-3
---
128
---
-x(1)+2*x(2)+2*x(3)-2*x(5)+2*x(6)-3*x(7)+x(8)-3*y(1)-2*y(2)-y(3)-3*y(4)+2*y(5)-y(6)+y(7)+2
> 

